The maximal subgroups of the exceptional groups $F_4(q)$, $E_6(q)$ and ${}^2E_6(q)$ and related almost simple groups

This article produces a complete list of all maximal subgroups of the finite simple groups of type $F_4$, $E_6$, and twisted $E_6$ over all finite fields. Along the way, we determine the collection of Lie primitive almost simple subgroups of the corresponding algebraic groups. We give the stabilizers under the actions of outer automorphisms, from which one can obtain complete information about the maximal subgroups of all almost simple groups with socle one of these groups. We also provide a new maximal subgroup of ${}^2\!F_4(8)$, correcting the maximal subgroups for that group from the list of Malle. This provides the first new exceptional groups of Lie type to have their maximal subgroups enumerated for three decades. The techniques are a mixture of algebraic groups, representation theory, computational algebra, and use of the trilinear form on the 27-dimensional minimal module for $E_6$. We provide a collection of auxiliary Magma files that prove the author's computational claims, yielding existence and the number of conjugacy classes of all maximal subgroups mentioned in the text.

==> anc/E6/PSL211p=0.txt <==
/* In this case we let H denote a copy of PSL(2,11), L denote the subgroup 11.5, and let G denote E6(331).
   We give matrices defining L, an element of order 11 and an element of order 5. We construct L to lie in
   normalizer of a torus NGT, as constructed using the GroupOfLieType command. We give H as L and a matrix
   h1, chosen at random. A posteriori, one could produce H as a subgroup of E6 and work form there, but we
   prefer a less synthetic proof.
*/

q:=331;
F:=GF(q);
zz:=PrimitiveElement(F);
z:=zz^6;

l1:=GL(27,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,330,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,267,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,267,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,181,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8],
[0,0,0,0,0,0,0,0,0,0,0,181,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[207,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0],
[0,0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,267,0,0],
[0,0,0,0,0,0,0,0,0,0,150,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,267,0],
[0,0,0,0,181,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,150,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,207,0,0,0,0],
[0,0,0,0,0,0,0,181,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,207,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,267,0,0,0,0,0],
[0,0,0,323,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,207,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,323,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,207,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,330,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,330,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

l2:=GL(27,F)![[180,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,74,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,74,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,293,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,111,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,274,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,274,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,270,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,167,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,274,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,120,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,80,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,85,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,80,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,293,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,111,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,293,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,270,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,167,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,167,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,85,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,74]];

L:=sub<GL(27,F)|l1,l2>;

h1:=GL(27,F)![[249,246,0,0,141,0,288,0,0,0,0,0,315,125,0,0,176,0,0,278,0,194,0,0,0,0,190],
[120,22,0,0,6,0,6,0,0,0,0,0,82,13,0,0,283,0,0,282,0,112,0,0,0,0,162],
[0,0,198,0,0,41,0,55,144,0,27,128,0,0,8,138,0,0,180,0,0,0,236,277,0,233,0],
[0,0,0,122,0,0,0,0,0,17,0,0,0,0,0,0,0,273,0,0,25,0,0,0,96,0,0],
[278,82,0,0,36,0,234,0,0,0,0,0,247,162,0,0,263,0,0,283,0,316,0,0,0,0,6],
[0,0,204,0,0,153,0,21,211,0,215,25,0,0,151,98,0,0,310,0,0,0,58,61,0,76,0],
[170,190,0,0,300,0,22,0,0,0,0,0,275,18,0,0,303,0,0,93,0,93,0,0,0,0,141],
[0,0,55,0,0,233,0,180,172,0,38,207,0,0,290,101,0,0,153,0,0,0,31,260,0,98,0],
[0,0,317,0,0,83,0,250,0,0,95,248,0,0,2,81,0,0,217,0,0,0,16,234,0,31,0],
[0,0,0,195,0,0,0,0,0,131,0,0,0,0,0,0,0,186,0,0,241,0,0,0,136,0,0],
[0,0,146,0,0,200,0,156,261,0,0,276,0,0,25,185,0,0,76,0,0,0,55,185,0,55,0],
[0,0,98,0,0,121,0,174,120,0,151,76,0,0,94,287,0,0,184,0,0,0,231,160,0,65,0],
[81,82,0,0,10,0,270,0,0,0,0,0,303,82,0,0,33,0,0,325,0,283,0,0,0,0,161],
[263,227,0,0,107,0,316,0,0,0,0,0,6,249,0,0,93,0,0,97,0,6,0,0,0,0,84],
[0,0,282,0,0,151,0,127,316,0,65,241,0,0,55,311,0,0,310,0,0,0,175,95,0,178,0],
[0,0,220,0,0,128,0,185,159,0,304,122,0,0,136,55,0,0,90,0,0,0,24,143,0,207,0],
[251,135,0,0,125,0,303,0,0,0,0,0,52,87,0,0,53,0,0,161,0,6,0,0,0,0,83],
[0,0,0,90,0,0,0,0,0,96,0,0,0,0,0,0,0,233,0,0,314,0,0,0,276,0,0],
[0,0,180,0,0,98,0,153,279,0,78,139,0,0,98,237,0,0,76,0,0,0,1,109,0,83,0],
[278,214,0,0,59,0,325,0,0,0,0,0,87,31,0,0,43,0,0,303,0,247,0,0,0,0,52],
[0,0,0,276,0,0,0,0,0,58,0,0,0,0,0,0,0,98,0,0,106,0,0,0,98,0,0],
[103,83,0,0,18,0,48,0,0,0,0,0,59,244,0,0,238,0,0,10,0,36,0,0,0,0,125],
[0,0,168,0,0,71,0,95,205,0,180,226,0,0,277,183,0,0,270,0,0,0,180,311,0,222,0],
[0,0,175,0,0,330,0,273,246,0,304,314,0,0,31,215,0,0,131,0,0,0,136,153,0,212,0],
[0,0,0,186,0,0,0,0,0,236,0,0,0,0,0,0,0,25,0,0,98,0,0,0,71,0,0],
[0,0,21,0,0,76,0,310,298,0,180,142,0,0,178,174,0,0,195,0,0,0,200,308,0,198,0],
[6,107,0,0,238,0,278,0,0,0,0,0,43,321,0,0,112,0,0,33,0,263,0,0,0,0,53]];

// Here is the centralizer in GL(27,F) for L, even as a subgroup of NGT. This makes computation incredibly easy

R<a,b,m1,m2,m3,m4,n1,n2,n3,n4,n5,n6,n7,n8,n9>:=PolynomialRing(F,15);
mats:=MatrixRing(R,27);
scal:=mats!DiagonalMatrix([R!0:i in [1..27]]);
scal[9,9]:=a; scal[11,11]:=b;
a1:=[1,20,22,17,7];
a2:=[23,6,12,26,15];
a3:=[27,2,14,13,5];
a4:=[3,16,8,24,19];
a5:=[4,18,10,25,21];
for i in [1..#a1] do scal[a1[i],a1[i]]:=m1; scal[a1[i],a2[i]]:=m2; scal[a2[i],a1[i]]:=m3; scal[a2[i],a2[i]]:=m4; end for;
for i in [1..#a1] do
  scal[a3[i],a3[i]]:=n1; scal[a3[i],a4[i]]:=n2; scal[a3[i],a5[i]]:=n3;
  scal[a4[i],a3[i]]:=n4; scal[a4[i],a4[i]]:=n5; scal[a4[i],a5[i]]:=n6;
  scal[a5[i],a3[i]]:=n7; scal[a5[i],a4[i]]:=n8; scal[a5[i],a5[i]]:=n9;
end for;
scal[1,23]:=207*m2;
scal[7,15]:=207*m2;
scal[17,26]:=124*m2;
scal[22,12]:=323*m2;
scal[6,20]:=207*m3;
scal[12,22]:=181*m3;
scal[26,17]:=-m3;

scal[27,3]:=207*n2;
scal[2,16]:=-n2;
scal[14,8]:=8*n2;
scal[13,24]:=124*n2;

scal[27,4]:=-n3;
scal[2,18]:=-64*n3;
scal[14,10]:=207*n3;
scal[13,25]:=150*n3;

scal[3,27]:=8*n4;
scal[16,2]:=-n4;
scal[8,14]:=207*n4;
scal[24,13]:=323*n4;

scal[3,4]:=-8*n6;
scal[16,18]:=64*n6;
scal[8,10]:=-181*n6;
scal[24,25]:=124*n6;

scal[4,27]:=-n7;
scal[18,2]:=-150*n7;
scal[10,14]:=8*n7;
scal[25,13]:=64*n7;

scal[4,3]:=124*n8;
scal[18,16]:=150*n8;
scal[10,8]:=64*n8;
scal[25,24]:=323*n8;

scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l2)]|i le j and j le k];

ents:=[300,322,340,354,359,609,637,661,681,697,901,917,947,1004,1020,1164,1182,1246,1283,1311,1399,1419,1521,1558,1577,1710,1744,1787,
1821,1922,1958,1989,2029,2184,2227,2260,2357,2388,2427,2586,2609,2710,2749,2859,2991];

vals:=[1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,1,-1,1,-1,-1,1,-1,1,-1,1,-1,1,1,-1,-1,1];

f27:=[0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

function ChRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u); v1:=Matricise(v); w1:=Matricise(w);
u2:=Matricise(u)*scal; v2:=Matricise(v)*scal; w2:=Matricise(w)*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

coeffs0:=[a,b,m1,m2,m3,m4,n1,n2,n3,n4,n5,n6,n7,n8,n9];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// Now we prove that all possible images h1 under scal that lie in E6 are conjugate under C_E6(L).

function CheckDetermination()

// Our first goal is to determine the restriction on scal so that h1^scal lies in E6.
// To do this, we will work modulo C_GL(H), which of course we are allowed to do.

// We then choose a particular matrix that works, called sca1, and set h11=h1^sca1 in E6. We then
// let sca10 denote all matrices (mod C_GL(H)) that map h1 into E6, and write scasub for sca1^-1*sca10.

// Then scasub is (mod C_GL(H)) the set of all elements that map h11 into E6.

// We then compute C_E6(L). Our final goal is to prove that scasub = C_E6(L). This is only true modulo
// C_GL(H), so we aim to prove that there is a bijection f between scasub and C_E6(L) such that x * f(x)
// lies in C_GL(H). because C_E6(H) has order 3, this is not true on the level of finite fields, as
// scasub and C_E6(L) both have order (q-1)^3 but C_E6(L) contains C_E6(H) of order 3. We show that, at
// the level of algebraic groups though, it is true.

// Start computing the restrictions on scal.

// Suppose that n7 eq 0. This is not true.

badcoeffs1:=[a,b,m1,m2,m3,m4,n1,n2,n3,n4,n5,n6,0,n8,n9];

Evaluate(ProdRel([2,21,21]),badcoeffs1) eq 163*n8*n9*(m1+286*n1);
Evaluate(ProdRel([1,4,10]),badcoeffs1) eq 174*n8*n9*(m1+196*n1);
// Thus either n8=0 or n9=0.

badcoeffs2a:=[a,b,m1,m2,m3,m4,n1,n2,n3,n4,n5,n6,0,0,n9];
badcoeffs2b:=[a,b,m1,m2,m3,m4,n1,n2,n3,n4,n5,n6,0,n8,0];

Evaluate(ProdRel([2,5,18]),badcoeffs2a) eq 177*n2*n9*(m1+66*n1);// n9 cannot be 0
Evaluate(ProdRel([1,10,13]),badcoeffs2a) eq 328*n2*n9*(m1+99*n1);// so n2=0.

badcoeffs3a:=[a,b,m1,m2,m3,m4,n1,0,n3,n4,n5,n6,0,0,n9];

Evaluate(ProdRel([2,9,10]),badcoeffs3a) eq 122*n5*n9*(m1+37*n1);// n5,n9 cannot be 0
Evaluate(ProdRel([2,9,25]),badcoeffs3a) eq 236*n5*n9*(m1+45*n1);// so contradiction.

// Thus we cannot have both n7 and n8 eq to 0, so bad branch 2a closes. We now close bad branch 2b,
// and then n7 is always non-zero.

Evaluate(ProdRel([1,7,25]),badcoeffs2b) eq 33*n3*n8*(m1+11*n1);// n8 cannot be 0 by branch a
Evaluate(ProdRel([2,2,21]),badcoeffs2b) eq 306*n3*n8*(m1+111*n1);// so n3=0.

badcoeffs3b:=[a,b,m1,m2,m3,m4,n1,n2,0,n4,n5,n6,0,n8,0];

Evaluate(ProdRel([2,11,18]),badcoeffs3b) eq 220*n6*n8*(m1+101*n1);// n8,n6 cannot be 0
Evaluate(ProdRel([1,11,18]),badcoeffs3b) eq 170*n6*n8*(m1+103*n1);// so contradiction.

// Thus n7 ne 0 in any solution. Can therefore scale by a scalar element and assume that n7=1.

// We can actually scale by any element of C_GL(H). This is 3-dimensional.
H:=sub<GL(27,F)|l1,l2,h1>;
homs:=AHom(GModule(H),GModule(H));
// Check what the bijective maps here are:
scc:=m1*mats!homs.1+m2*mats!homs.2+m3*mats!homs.3;
Determinant(scc) eq m1^10*m2^12*m3^5;
// Note that
scal[9,9] eq a and scc[9,9] eq m2;
scal[25,13] eq 64*n7 and scc[25,25] eq m3;

// Thus we may assume that a=n7=1, and we still have one variable to play with.

coeffs1:=ChangeCoefficients(coeffs0,[a,n7],[1,1]);

194*Evaluate(ProdRel([4,6,21]),coeffs1) eq 305*m3*n8*n9-m4;

coeffs2:=ChangeCoefficient(coeffs1,m4,305*m3*n8*n9);
coeffs2 eq [1,b,m1,m2,m3,305*m3*n8*n9,n1,n2,n3,n4,n5,n6,1,n8,n9];

// We now need to confirm that neither n8 nor n9 is equal to zero. We start by assuming that both of them are zero.
bcoeffs3a:=ChangeCoefficients(coeffs2,[n8,n9],[0,0]);
Evaluate(ProdRel([1,4,10]),bcoeffs3a) eq 265*m2;
// If m2=m4=0 then det(scal)=0, so this isn't allowed. Thus exactly one of n8 and n9 is zero (or neither).

f1:=n6*n8+181*n5*n9;
Evaluate(ProdRel([3,25,25]),coeffs2)/241 eq f1;
// Thus if n8=0 then n5=0, and if n9=0 then n6=0.
Evaluate(ProdRel([1,4,4]),coeffs2) eq 247*(n1*n8*n9+n2*n9+n3*n8);
// Thus if n8=0 then n2=n5=0, and if n9=0 then n3=n6=0. Thus det(scal)=0 in both cases, and again we have a contradiction.

// Thus n8,n9 are both non-zero.

(Evaluate(ProdRel([3,4,4]),coeffs2)/78-f1)/86 eq n9*(n5-274*n4*n8);
// Thus n5=274*n4*n8.
coeffs3:=ChangeCoefficient(coeffs2,n5,274*n4*n8);

Evaluate(ProdRel([3,4,4]),coeffs3) eq 78*n8*(n6-56*n4*n9);
171*Evaluate(ProdRel([1,10,10]),coeffs3) eq 123*m1*n8*n9 + 169*n2*n9 + 107*n3*n8 - m2;
// This gives us n6 and m2.
coeffs4:=ChangeCoefficients(coeffs3,[m2,n6],[123*m1*n8*n9 + 169*n2*n9 + 107*n3*n8,56*n4*n9]);

// Note that if m3=0 then m4=0, so m3 cannot equal 0 either as then det(scal)=0.
// So, n8, n9, m3 cannot be 0.

Evaluate(ProdRel([4,15,23])*176-ProdRel([3,6,21])*15,coeffs4) eq 27*m3*n8*n9*(m3-49*n4);
// Thus m3=49*n4. In particular, n4 ne 0 as well.
coeffs5:=ChangeCoefficient(coeffs4,m3,49*n4);

Evaluate(ProdRel([3,11,11]),coeffs5) eq 98*n4^2*n8*n9*(n9-264*n4);
coeffs6:=ChangeCoefficient(coeffs5,n9,264*n4);

Evaluate(ProdRel([3,3,3]),coeffs6) eq 320*n4^3*n8*(n4-261*b*n8);
coeffs7:=ChangeCoefficient(coeffs6,n4,261*b*n8);

Evaluate(173*ProdRel([2,3,24])-72*ProdRel([2,6,23]),coeffs7) eq b^2*n8^3*(n3-133*b*n2);
coeffs8:=ChangeCoefficient(coeffs7,n3,133*b*n2);

Evaluate(ProdRel([2,6,12]),coeffs8)/304 eq b^3*n8^4*(m1-299*n1);
Evaluate(ProdRel([1,4,4]),coeffs8)/12 eq b*n8*(n2-61*n1*n8);
coeffs9:=ChangeCoefficients(coeffs8,[m1,n2],[299*n1,61*n1*n8]);
// In particular, we see that if n1=0 then m1=m2=0, so n1 ne 0. We now set it equal to 1 because of

scal[2,2] eq n1 and scc[2,2] eq m1;

// Thus by killing off our last variable from C_GL(H), we obtain:
coeffs10:=ChangeCoefficient(coeffs9,n1,1);

// In fact, coeffs9 already kills off all coefficients, but coeffs10 is what we shall use.
// We need a particular case from this to check whether H lies in E6.
coeffs11:=ChangeCoefficients(coeffs10,[b,n8],[1,1]);
sca1:=GL(27,F)!Evaluate(scal,coeffs11);
h11:=h1^sca1;
{CheckRel(i,h11):i in seqs} eq {0};

sca10:=Evaluate(scal,coeffs10);
scasub:=mats!sca1^-1*sca10;

// scasub is now the matrices sca10 transported so they map h11 to the other possible options for h11.


// Need that scasub*C_GL(H)=C_E6(L)*C_GL(H).
// Alternatively that (any element of scasub)*(some element of C_E6(L)) lies in C_GL(H) and vice versa.

// So now we need to compute C_E6(L).

ChRel([1,15,27]) eq 330*m1*m4*n1+1;
// Thus m1,m4,n1 are all non-zero.

ChRel([1,1,22]) eq 248*m1^2*m2; //so m2=0.
ChRel([1,3,15]) eq 323*m1*n4*m4; //so n4=0.
ChRel([1,4,15]) eq m1*n7*m4; //so n7=0.
ChRel([1,26,26]) eq 329*m1*m3*m4; //so m3=0.
ChRel([2,9,15]) eq 64*a*m4*n3; //so n3=0.
ChRel([2,11,15]) eq -b*m4*n2; //so n2=0.
ChRel([3,9,26]) eq 8*a*m4*n6; //so n6=0.
ChRel([4,11,26]) eq 124*b*m4*n8; //so n8=0.

co1:=[a,b,m1,0,0,m4,n1,0,0,0,n5,0,0,0,n9];

Evaluate(ChRel([1,17,26]),co1) eq m1^2*m4-1;
-Evaluate(ChRel([1,15,27]),co1) eq m1*m4*n1-1;

// Thus m1=n1.
co2:=[a,b,m1,0,0,m4,m1,0,0,0,n5,0,0,0,n9];

// Now we need to obtain the final relations.

-Evaluate(ChRel([1,15,27]),co2) eq m1^2*m4-1;
Evaluate(ChRel([3,11,26]),co2) eq b*m4*n5-1;
-Evaluate(ChRel([1,19,25]),co2) eq m1*n5*n9-1;
-Evaluate(ChRel([4,9,26]),co2) eq a*m4*n9-1;
//Then:
//a=m4^-1*n9^-1=m1^2*m1*n5=m1^3*n5
//b=m4^-1*n5^-1=m1^2*m1*n9=m1^3*n9
//m4=m1^-2=(n5*n9)^2.

co3:=[m1^3*n5,m1^3*n9,m1,0,0,n5^2*n9^2,m1,0,0,0,n5,0,0,0,n9];

// The remaining coefficients satisfy m1*n5*n9=1.

// Now we show that any element of scasub can be producted with some element of C_E6(L) to lie in C_GL(H) and
// vice versa, to make the bijection referred to at the start of this function.
// First, we label our elements of scasub with m1 and m2, and C_E6(L) with n1, n2 and n3, to distinguish them.
// Then we force the product of them to commute with h11 and find the relations.
ctest1:=ChangeCoefficients(coeffs10,[b,n8],[m1,m2]);
ctest2:=ChangeCoefficients(co3,[m1,n5,n9],[n1,n2,n3]);

// This is all elements X of C_GL(L) that map h11 into E6, modulo C_GL(H)
scat1:=mats!sca1^-1*Evaluate(scal,ctest1);

// This is all elements of C_E6(L), modulo C_GL(H).
scat2:=Evaluate(scal,ctest2);

scat12:=scat1*scat2;

scadiff:=scat12*mats!h11-mats!h11*scat12;
scaents:=Sort([scadiff[i,j]:i,j in [1..27]]);

// Here is a solution for m1 and m2 in terms of n1,n2,n3.
// Claim that m1=n2/n3=n1*n2^2, m2=n1/n2 is the solution

{Evaluate(i,[0,0,n1*n2^2,n1/n2,0,0,n1,n2,1/n1/n2,0,0,0,0,0,0]):i in scaents} eq {0};

// Now note that the map (n1,n2) -> (n1*n2^2,n1/n2) is a homomorphism on F_q^x x F_q^x, with kernel (z,z) for z a cube root of 1.
// (This assumes that z lies in F_q. If it does not, then the map is bijective.)

// Thus the image is exactly one third of F_q^x x F_q^x, of course a subgroup.

// If x,y in F_q^x, let d and e be cube roots of them. Note that

// (d*e^2,d*e^-1) -> (d*e^2*d^2*e^-2=d^3=x,d*e^2/d/e^-1=e^3=y),

// so as long as x,y have cube roots in F_q, they lie in the image. In particular, this map is surjective on the algebraic closure.
// (One also sees that because the kernel is finite.)

// Therefore X=C_E6(L) mod C_GL(H), as needed.

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. Choose two random elements that
// generate the subgroup 2^6.W(E6), and then build the trilinear form relations. We also check that l1 and l2 lie in
// NGT.

function CheckE6Form()

GG:=GroupOfLieType("E6",q);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,q);
g1:=elt<GG|W![z,1,1,1,1,1]>;
g2:=elt<GG|W![1,z,1,1,1,1]>;
g3:=elt<GG|W![1,1,z,1,1,1]>;
g4:=elt<GG|W![1,1,1,z,1,1]>;
g5:=elt<GG|W![1,1,1,1,z,1]>;
g6:=elt<GG|W![1,1,1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;
E:=sub<NGT|MatsE>;

l1 in NGT and l2 in NGT;

repeat y1:=Random(E); y2:=Random(E); until E eq sub<E|y1,y2>;

mat:=[];
for h in [y1,y2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l2)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l2)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l2)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";

==> anc/E6/PSL211p=2.txt <==
/* In this case we let H denote a copy of PSL(2,11), L denote the subgroup 11.5, and let G denote E6(2^20).
   We give matrices defining L, an element of order 11 and an element of order 5. We construct L to lie in
   normalizer of a torus NGT, as constructed using the GroupOfLieType command. We give H as L and a matrix
   h1, chosen at random. A posteriori, one could produce H as a subgroup of E6 and work form there, but we
   prefer a less synthetic proof.
*/

q:=2^20;
F<zz>:=GF(q);
z:=zz^19065;

l1:=GL(27,F)![[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,zz^209715,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[zz^838860,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,zz^838860,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,zz^209715,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^838860,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,zz^838860,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^209715,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,zz^209715,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^209715,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^209715,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,zz^838860,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^209715,0],
[0,zz^838860,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,zz^838860,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^838860,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^209715,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^419430,0,0,0],
[0,0,0,0,0,0,zz^629145,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0]];

l2:=GL(27,F)!DiagonalMatrix([zz^762600,zz^381300,zz^571950,1,1,zz^190650,zz^667275,zz^190650,zz^667275,zz^667275,zz^95325,zz^857925,zz^285975,zz^285975,zz^476625,
zz^476625,zz^953250,zz^953250,zz^95325,zz^953250,zz^571950,zz^571950,zz^762600,zz^762600,zz^190650,zz^381300,zz^857925]);

L:=sub<GL(27,F)|l1,l2>;

h1:=GL(27,F)![[zz^169125,0,zz^514140,0,0,0,0,0,0,zz^676500,0,0,0,0,0,0,zz^547965,0,0,0,0,0,0,0,zz^818565,0,0],
[0,zz^744150,0,0,0,zz^1046037,zz^1018977,0,0,0,zz^372075,zz^40590,0,zz^920040,zz^649440,0,0,zz^734847,0,0,zz^119232,0,zz^592782,0,0,0,0],
[zz^94710,0,zz^338250,0,0,0,0,0,0,zz^1007985,0,0,0,0,0,0,zz^608850,0,0,0,0,0,0,0,zz^676500,0,0],
[0,0,0,0,zz^947281,0,0,zz^1043448,zz^1043448,0,0,0,zz^645153,0,0,zz^16008,0,0,zz^225723,zz^1043448,0,zz^1043448,0,zz^204588,0,zz^645153,zz^435438],
[0,0,0,zz^101294,0,0,0,zz^893084,zz^473654,0,0,0,zz^704504,0,0,zz^704504,0,0,zz^494789,zz^263939,0,zz^683369,0,zz^263939,0,zz^75359,zz^285074],
[0,zz^983463,0,0,0,zz^372075,zz^40590,0,0,0,zz^476088,zz^43128,0,zz^956403,zz^110778,0,0,zz^230010,0,0,zz^290895,0,zz^324720,0,0,0,0],
[0,zz^536973,0,0,0,zz^669735,zz^744150,0,0,0,zz^672273,zz^983463,0,zz^949638,zz^476088,0,0,zz^1001220,0,0,zz^859155,0,zz^81180,0,0,0,0],
[0,0,0,zz^5127,zz^155491,0,0,zz^44075,zz^587735,0,0,0,zz^603950,0,0,zz^533840,0,0,zz^201740,zz^386015,0,zz^76055,0,zz^513935,0,zz^884390,zz^118715],
[0,0,0,zz^5127,zz^574921,0,0,zz^1007165,zz^723650,0,0,0,zz^533840,0,0,zz^411455,0,0,zz^328430,zz^463505,0,zz^805445,0,zz^705200,0,zz^1023380,zz^45530],
[zz^676500,0,zz^378840,0,0,0,0,0,0,zz^608850,0,0,0,0,0,0,zz^514140,0,0,0,0,0,0,0,zz^547965,0,0],
[0,zz^372075,0,0,0,zz^538662,zz^105702,0,0,0,zz^710325,zz^649440,0,zz^40590,zz^953865,0,0,zz^802497,0,0,zz^389832,0,zz^626607,0,0,0,0],
[0,zz^669735,0,0,0,zz^734847,zz^1046037,0,0,0,zz^230010,zz^372075,0,zz^744150,zz^710325,0,0,zz^119232,0,0,zz^383067,0,zz^180117,0,0,0,0],
[0,0,0,zz^403422,zz^344071,0,0,zz^142250,zz^701285,0,0,0,zz^176300,0,0,zz^253790,0,0,zz^1007165,zz^422690,0,zz^915305,0,zz^369185,0,zz^914915,zz^933365],
[0,zz^500610,0,0,0,zz^599547,zz^1012212,0,0,0,zz^669735,zz^744150,0,zz^439725,zz^372075,0,0,zz^626607,0,0,zz^315417,0,zz^958092,0,0,0,0],
[0,zz^230010,0,0,0,zz^802497,zz^538662,0,0,0,zz^534435,zz^710325,0,zz^372075,zz^879450,0,0,zz^389832,0,0,zz^416892,0,zz^315417,0,0,0,0],
[0,0,0,zz^1032567,zz^344071,0,0,zz^701285,zz^159470,0,0,0,zz^882935,0,0,zz^797450,0,0,zz^723650,zz^142250,0,zz^422690,0,zz^76445,0,zz^176300,zz^705200],
[zz^128535,0,zz^608850,0,0,0,0,0,0,zz^94710,0,0,0,0,0,0,zz^676500,0,0,0,0,0,0,0,zz^169125,0,0],
[0,zz^43128,0,0,0,zz^649440,zz^791505,0,0,0,zz^110778,zz^895518,0,zz^354318,zz^117543,0,0,zz^710325,0,0,zz^534435,0,zz^669735,0,0,0,0],
[0,0,0,zz^822852,zz^553786,0,0,zz^369185,zz^76445,0,0,0,zz^587735,0,0,zz^723650,0,0,zz^705200,zz^911000,0,zz^351965,0,zz^842120,0,zz^44075,zz^176300],
[0,0,0,zz^5127,zz^784636,0,0,zz^1015160,zz^673220,0,0,0,zz^464960,0,0,zz^603950,0,0,zz^324125,zz^705200,0,zz^933365,0,zz^378020,0,zz^957575,zz^1040600],
[0,zz^895518,0,0,0,zz^81180,zz^20295,0,0,0,zz^117543,zz^530208,0,zz^462558,zz^564033,0,0,zz^953865,0,0,zz^879450,0,zz^372075,0,0,0,0],
[0,0,0,zz^5127,zz^365206,0,0,zz^285770,zz^595730,0,0,0,zz^538145,0,0,zz^464960,0,0,zz^394235,zz^513935,0,zz^797450,0,zz^463505,0,zz^830885,zz^114410],
[0,zz^320493,0,0,0,zz^115005,zz^290895,0,0,0,zz^354318,zz^327258,0,zz^56658,zz^462558,0,0,zz^40590,0,0,zz^372075,0,zz^439725,0,0,0,0],
[0,0,0,zz^843987,zz^784636,0,0,zz^933365,zz^705200,0,0,0,zz^201740,0,0,zz^328430,0,0,zz^45530,zz^168305,0,zz^673220,0,zz^176300,0,zz^743555,zz^1023380],
[zz^399135,0,zz^676500,0,0,0,0,0,0,zz^128535,0,0,0,0,0,0,zz^169125,0,0,0,0,0,0,0,zz^304425,0,0],
[0,0,0,zz^403422,zz^973216,0,0,zz^3260,zz^771395,0,0,0,zz^495485,0,0,zz^176300,0,0,zz^44075,zz^495875,0,zz^788615,0,zz^491570,0,zz^723650,zz^797450],
[0,0,0,zz^613137,zz^763501,0,0,zz^286160,zz^842120,0,0,0,zz^513935,0,0,zz^705200,0,0,zz^176300,zz^578900,0,zz^72140,0,zz^771395,0,zz^797450,zz^44075]];

H:=sub<GL(27,F)|l1,l2,h1>;

// Here is the centralizer in GL(27,F) for L, even as a subgroup of NGT. This makes computation incredibly easy

R<a,b,m1,m2,m3,m4,n1,n2,n3,n4,n5,n6,n7,n8,n9>:=PolynomialRing(F,15);
mats:=MatrixRing(R,27);
scal:=mats!DiagonalMatrix([R!0:i in [1..27]]);
scal[4,4]:=a; scal[5,5]:=b;
a1:=[2,12,11,15,14];
a2:=[26,27,19,16,13];
a3:=[3,1,10,25,17];
a4:=[21,23,7,6,18];
a5:=[22,24,9,8,20];
for i in [1..#a1] do scal[a1[i],a1[i]]:=m1; scal[a1[i],a2[i]]:=m2; scal[a2[i],a1[i]]:=m3; scal[a2[i],a2[i]]:=m4; end for;
for i in [1..#a1] do
  scal[a3[i],a3[i]]:=n1; scal[a3[i],a4[i]]:=n2; scal[a3[i],a5[i]]:=n3;
  scal[a4[i],a3[i]]:=n4; scal[a4[i],a4[i]]:=n5; scal[a4[i],a5[i]]:=n6;
  scal[a5[i],a3[i]]:=n7; scal[a5[i],a4[i]]:=n8; scal[a5[i],a5[i]]:=n9;
end for;

scal[12,27]:=zz^838860*m2;
scal[14,13]:=zz^629145*m2;
scal[15,16]:=zz^838860*m2;

scal[16,15]:=zz^838860*m3;
scal[19,11]:=zz^629145*m3;
scal[26,2]:=zz^629145*m3;
scal[27,12]:=zz^838860*m3;

scal[3,21]:=zz^838860*n2;
scal[10,7]:=zz^629145*n2;
scal[25,6]:=zz^209715*n2;

scal[3,22]:=zz^419430*n3;
scal[17,20]:=zz^209715*n3;

scal[7,10]:=zz^629145*n4;
scal[18,17]:=zz^209715*n4;
scal[21,3]:=zz^419430*n4;
scal[23,1]:=zz^209715*n4;

scal[7,9]:= zz^629145*n6;
scal[18,20]:= zz^419430*n6;
scal[21,22]:= zz^838860*n6;
scal[23,24]:= zz^209715*n6;


scal[20,17]:=zz^838860*n7;
scal[22,3]:=zz^629145*n7;
scal[9,7]:=zz^419430*n8;
scal[20,18]:=zz^629145*n8;
scal[22,21]:=zz^209715*n8;
scal[24,23]:=zz^838860*n8;


scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l2)]|i le j and j le k];

ents:=[300,322,340,354,359,609,637,661,681,697,901,917,947,1004,1020,1164,1182,1246,1283,1311,1399,1419,1521,1558,1577,1710,1744,1787,
1821,1922,1958,1989,2029,2184,2227,2260,2357,2388,2427,2586,2609,2710,2749,2859,2991];

vals:=[1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,1,-1,1,-1,-1,1,-1,1,-1,1,-1,1,1,-1,-1,1];

f27:=[0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

function ChRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u); v1:=Matricise(v); w1:=Matricise(w);
u2:=Matricise(u)*scal; v2:=Matricise(v)*scal; w2:=Matricise(w)*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

coeffs0:=[a,b,m1,m2,m3,m4,n1,n2,n3,n4,n5,n6,n7,n8,n9];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// Now we prove that all possible images h1 under scal that lie in E6 are conjugate under C_E6(L).

function CheckDetermination()

// Our first goal is to determine the restriction on scal so that h1^scal lies in E6.
// To do this, we will work modulo C_GL(H), which of course we are allowed to do.

// We then choose a particular matrix that works, called sca1, and set h11=h1^sca1 in E6. We then
// let sca10 denote all matrices (mod C_GL(H)) that map h1 into E6, and write scasub for sca1^-1*sca10.

// Then scasub is (mod C_GL(H)) the set of all elements that map h11 into E6.

// We then compute C_E6(L). Our final goal is to prove that scasub = C_E6(L). This is only true modulo
// C_GL(H), so we aim to prove that there is a bijection f between scasub and C_E6(L) such that x * f(x)
// lies in C_GL(H). because C_E6(H) has order 3, this is not true on the level of finite fields, as
// scasub and C_E6(L) both have order (q-1)^3 but C_E6(L) contains C_E6(H) of order 3. We show that, at
// the level of algebraic groups though, it is true.

// Start computing the restrictions on scal.

// Although we were able to do this in characteristic 0, it seems quite hard to work this out by hand for
// p=2. We will instead use Groebner bases to do the determination. This of course means we are dependent
// on the algorithms in Magma, but Groebner bases are a well-known concept, and it shouldn't be too bad.

// We are able to do the first few steps by hand, anyway, but since we rely on Groebner bases eventually,
// there seems little point.

// We first need all of the relations.

rels:=[ProdRel(i):i in seqs];

// We want to know which variables we will be able to set to be 1, using C_GL(H). We have to check that they
// are non-zero first, of course.

homs:=AHom(GModule(H),GModule(H));
scal[1,1] eq n1 and (homs.1)[1,1] eq 1;
scal[6,6] eq n5 and (homs.2)[6,6] eq 1;
scal[4,4] eq a and (homs.3)[4,4] eq 1;

// So each of n1,n5 and a may be set to be 1 if they are non-zero. Since a is always non-zero, we can immediately
// set it to be 1.

coeffs1:=[1,b,m1,m2,m3,m4,n1,n2,n3,n4,n5,n6,n7,n8,n9];
rels1:=[Evaluate(i,coeffs1):i in rels];
B:=GroebnerBasis(rels1);

// We first want to prove that m4 is non-zero. 

badcoeffs2:=[1,b,m1,m2,m3,m4,0,n2,n3,n4,n5,n6,n7,n8,n9];

badB2:=[Evaluate(i,badcoeffs2):i in B];

badB2[75] eq m3*n2*n3;
badB2[124]/zz^489335 eq n2*n3*n7;

// Note that not both of n2 and n3 can be zero. Thus one of the following holds:
// n2=0, n3 ne 0
// n2 ne 0, n3=0.
// n2,n3 ne 0, m3=n7=0.

badcoeffs3a:=[1,b,m1,m2,m3,m4,0,0,n3,n4,n5,n6,n7,n8,n9];
badcoeffs3b:=[1,b,m1,m2,m3,m4,0,n2,0,n4,n5,n6,n7,n8,n9];
badcoeffs3c:=[1,b,m1,m2,0,m4,0,n2,n3,n4,n5,n6,0,n8,n9];
badB3a:=[Evaluate(i,badcoeffs3a):i in B];
badB3b:=[Evaluate(i,badcoeffs3b):i in B];
badB3c:=[Evaluate(i,badcoeffs3c):i in B];

badB3c[103] eq m4*n3; // But n3 ne 0, and not both of m3 and m4 can be 0. Contradiction.

badB3a[7]/zz^5127 eq n3*n7*n8 and badB3a[39]/zz^590527 eq n3*n4*n5 and badB3a[146]/zz^629145 eq n3^2*n4*n8^2;
// Since n3 ne 0 always: one of n7,n8 is zero, one of n4,n5 is zero, one of n4,n8 is zero. Since n1,n2=0, we
// cannot have n4=n7=0 or n5=n8=0, so must have n4=n8=0, n5,n7 ne 0. But...

badB3a[50]/zz^714554 eq n3*(n4*n8+n5*n7)^2;
// Thus branch 3a fails. Finally, branch 3b. This is easier:

badB3b[28]/zz^62574 eq n2*n4*n6 and badB3b[145] eq n2^2*n6^2*n7 and badB3b[139] eq n2^3*n7*n9^3 and badB3b[143] eq n2^2*n4*n9^2;
// Since n2 ne 0, have n4=0 or n6=0, n7=0 or n9=0, so since n4 and n7 cannot both be 0, must be n4=n9=0 or n6=n7=0.
// The other two equations kill off these possibilities.

// Thus n1 ne 0.

coeffs2:=[1,b,m1,m2,m3,m4,1,n2,n3,n4,n5,n6,n7,n8,n9];
rels2:=[Evaluate(i,coeffs2):i in rels];
B2:=GroebnerBasis(rels2);

B2[42]/zz^489335 eq m4-zz^559240*m3*n2*n3;

coeffs3:=ChangeCoefficient(coeffs2,m4,zz^559240*m3*n2*n3);
rels3:=[Evaluate(i,coeffs3):i in rels];
B3:=GroebnerBasis(rels3);

// Now we check that n5 is non-zero.

badcoeffs3:=ChangeCoefficient(coeffs3,n5,0);
brels3:=[Evaluate(i,badcoeffs3):i in rels];
badB3:=GroebnerBasis(brels3);
badB3[20] eq m2^2;
// Since m2=0, m4 and m1 are non-zero. Thus n2,n3 are also non-zero (as m4 ne 0).
badB3[46] eq n2*n6^2; // Thus n6=0. Thus n4 ne 0 as n5=n6=0.

badcoeffs4:=ChangeCoefficients(badcoeffs3,[m2,n6],[0,0]);
brels4:=[Evaluate(i,badcoeffs4):i in rels];
badB4:=GroebnerBasis(brels4);
badB4[17] eq m3*n2*n3*n4;
// but m3,n2,n3,n4 are all non-zero. A contradiction.

coeffs3:=ChangeCoefficient(coeffs3,n5,1);
rels3:=[Evaluate(i,coeffs3):i in rels];
B3:=GroebnerBasis(rels3);

B3[53]/zz^699050 eq (n9+zz^699050*n3*n7 + zz^349525*n6*n8)^2;

coeffs4:=ChangeCoefficient(coeffs3,n9,zz^699050*n3*n7 + zz^349525*n6*n8);
rels4:=[Evaluate(i,coeffs4):i in rels];
B4:=GroebnerBasis(rels4);

B4[2] eq b*m3*n3 + zz^494462*n4^2*n6*n8^2 + zz^494462*n6*n7^2;
// Suppose that n6=0. Then from this, we see that b*m3*n3=0. Since b ne 0, and m3 ne 0 (since then m4=0),
// we have n3=0. But then n9=0, a contradiction. Thus n6 ne 0.

B4[21] eq n6*(m3 + zz^677915*n4*n8 + zz^677915*n7)^2;
// Thus m3=zz^677915*n4*n8 + zz^677915*n7.

coeffs5:=ChangeCoefficient(coeffs4,m3,zz^677915*n4*n8 + zz^677915*n7);
rels5:=[Evaluate(i,coeffs5):i in rels];
B5:=GroebnerBasis(rels5);

B5[7] eq n6*(n7+n4*n8)*(b+zz^772382*n6);
B5[37] eq n6^2*(n7+n4*n8)*(n4*n8 + zz^629145*n7);

// Thus either n7=n4*n8 or b+zz^772382*n6 and n4*n8 + zz^629145*n7. But if n7=n4*n8 then m3=m4=0. Thus:

coeffs6:=ChangeCoefficients(coeffs5,[b,n7],[zz^772382*n6,n4*n8/zz^629145]);
rels6:=[Evaluate(i,coeffs6):i in rels];
B6:=GroebnerBasis(rels6);

// Note that if n8=0 then n7=n9=0, so n8 ne 0. 

B6[8] eq n8*(m2 + zz^31287*n3);
B6[17] eq n8*(n3*n4 + zz^908765*n6);

coeffs7:=ChangeCoefficients(coeffs6,[m2,n6],[zz^31287*n3,n3*n4/zz^908765]);
rels7:=[Evaluate(i,coeffs7):i in rels];
B7:=GroebnerBasis(rels7);

B7[1] eq n3*(m1+zz^520622*n4);
B7[4] eq n3*(n3+zz^1001505*n4*n8);
// Since b ne 0, n3 ne 0. Thus m1=zz^520622*n4 and n3=zz^1001505*n4*n8.

coeffs8:=ChangeCoefficients(coeffs7,[m1,n3],[zz^520622*n4,zz^1001505*n4*n8]);
rels8:=[Evaluate(i,coeffs8):i in rels];
B8:=GroebnerBasis(rels8);

B8 eq [ n4^2*n8*(n2*n4 + zz^279620),n4*n8^2*(n2*n4 + zz^279620)];

// Thus n2,n8 are arbitrary (non-zero), and n4=zz^279620/n2.

// Give one specialization for checking inclusion into E6.

coeffs9:=ChangeCoefficients(coeffs8,[n2,n8,n4],[1,1,zz^279620]);
sca1:=GL(27,F)!Evaluate(scal,coeffs9);
h11:=h1^sca1;
{CheckRel(i,h11):i in seqs} eq {0};

sca8:=Evaluate(scal,coeffs8);
scasub:=mats!sca1^-1*sca8;

// scasub is now the matrices sca8 transported so they map h11 to the other possible options for h11.


// Need that scasub*C_GL(H)=C_E6(L)*C_GL(H).
// Alternatively that (any element of scasub)*(some element of C_E6(L)) lies in C_GL(H) and vice versa.

// So now we need to compute C_E6(L).

ChRel([1,15,27]) eq m1*m4*n1+1;
// Thus m1,m4,n1 are all non-zero.

ChRel([2,3,11]) eq m1*m2*n1; // so m2=0.
ChRel([10,13,19]) eq m3*m4*n1; // so m3=0.
ChRel([1,5,13]) eq b*m4*n2; // so n2=0.
ChRel([1,4,13]) eq a*m4*n3; // so n3=0.
ChRel([2,6,16]) eq m1*m4*n4; // so n4=0.
ChRel([4,6,27]) eq a*m4*n6; // so n6=0.
ChRel([2,8,16]) eq m1*m4*n7; // so n7=0.
ChRel([5,8,27]) eq b*m4*n8; // so n8=0.


co1:=[a,b,m1,0,0,m4,n1,0,0,0,n5,0,0,0,n9];

Evaluate(ChRel([2,12,27]),co1) eq m1^2*m4-1;
Evaluate(ChRel([1,15,27]),co1) eq m1*m4*n1-1;

// Thus m1=n1.
co2:=[a,b,m1,0,0,m4,m1,0,0,0,n5,0,0,0,n9];

// Now we need to obtain the final relations.

Evaluate(ChRel([1,15,27]),co2) eq m1^2*m4-1;
Evaluate(ChRel([5,6,27]),co2) eq b*m4*n5-1;
Evaluate(ChRel([1,21,24]),co2) eq m1*n5*n9-1;
Evaluate(ChRel([4,9,26]),co2) eq a*m4*n9-1;
//Then:
//a=m4^-1*n9^-1=m1^2*m1*n5=m1^3*n5
//b=m4^-1*n5^-1=m1^2*m1*n9=m1^3*n9
//m4=m1^-2=(n5*n9)^2.

co3:=[m1^3*n5,m1^3*n9,m1,0,0,n5^2*n9^2,m1,0,0,0,n5,0,0,0,n9];

// The remaining coefficients satisfy m1*n5*n9=1.

// Now we show that any element of scasub can be producted with some element of C_E6(L) to lie in C_GL(H) and
// vice versa, to make the bijection referred to at the start of this function.
// First, we label our elements of scasub with m1, m2 and m3, and C_E6(L) with n1, n2 and n3, to distinguish them.
// Then we force the product of them to commute with h11 and find the relations.
ctest1:=[Evaluate(i,[0,0,0,0,0,0,0,m1,0,m2,0,0,0,m3,0]):i in coeffs8];
ctest2:=[Evaluate(i,[0,0,n1,0,0,0,0,0,0,0,n2,0,0,0,n3]):i in co3];
// So recall that n1*n2*n3 eq 1 and m1*m2=zz^279620.

// This is all elements X of C_GL(L) that map h11 into E6, modulo C_GL(H)
scat1:=mats!sca1^-1*Evaluate(scal,ctest1);

// This is all elements of C_E6(L), modulo C_GL(H).
scat2:=Evaluate(scal,ctest2);

scat12:=scat1*scat2;

scadiff:=scat12*mats!h11-mats!h11*scat12;
scaents:=Sort([scadiff[i,j]:i,j in [1..27]]);

// Here is a solution for m1 and m2 in terms of n1,n2,n3.
// Claim that m1=n1/n2, m3=n1^3 is the solution

{Evaluate(i,[0,0,n1/n2,zz^279620*n2/n1,n1^3,0,n1,n2,1/n1/n2,0,0,0,0,0,0]):i in scaents} eq {0};

// Now note that the map (n1,n2) -> (n1/n2,n1^3) is a homomorphism on F_q^x x F_q^x, with kernel (z,z) for z a cube root of 1.
// (This assumes that z lies in F_q. If it does not, then the map is bijective.)

// Thus the image is exactly one third of F_q^x x F_q^x, of course a subgroup.

// If x,y in F_q^x, let e be a cube root of y. Note that

// (e,x^-1*e) -> (e/(x^-1*e)=x,e^3=y),

// so as long as y has a cube root in F_q, (x,y) lies in the image. In particular, this map is surjective on the algebraic closure.
// (One also sees that because the kernel is finite.)

// Therefore X=C_E6(L) mod C_GL(H), as needed.

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. Choose two random elements that
// generate the subgroup 55^6.W(E6), and then build the trilinear form relations. We also check that l1 and l2 lie in
// NGT.

function CheckE6Form()

GG:=GroupOfLieType("E6",q);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,q);
g1:=elt<GG|W![z,1,1,1,1,1]>;
g2:=elt<GG|W![1,z,1,1,1,1]>;
g3:=elt<GG|W![1,1,z,1,1,1]>;
g4:=elt<GG|W![1,1,1,z,1,1]>;
g5:=elt<GG|W![1,1,1,1,z,1]>;
g6:=elt<GG|W![1,1,1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|[i^3:i in Mats]>;
E:=sub<NGT|MatsE>;

l1 in NGT and l2 in NGT;

repeat y1:=Random(NGT); y2:=Random(NGT); until NGT eq sub<NGT|y1,y2>;

mat:=[];
for h in [y1,y2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l2)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l2)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l2)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";

==> anc/E6/PSL211p=3.txt <==
/* In this case we let H denote a copy of PSL(2,11), L denote the subgroup 11.5, and let G denote E6(331).
   We give matrices defining L, an element of order 11 and an element of order 5. We construct L to lie in
   normalizer of a torus NGT, as constructed using the GroupOfLieType command. We give H as L and a matrix
   h1, chosen at random. A posteriori, one could produce H as a subgroup of E6 and work form there, but we
   prefer a less synthetic proof.
*/

q:=3^20;
F<zz>:=GF(q);
z:=zz^63396080;

l1a:=DiagonalMatrix([zz^i:i in [1743392200,3138105960,1046035320,1046035320,1394713760,2789427520,348678440,1394713760,697356880,1394713760,2440749080,1046035320,2440749080,
2092070640,2440749080,2092070640,0,2092070640,0,697356880,0,2092070640,1394713760,0,0,1743392200,2789427520]]);

l1b:=PermutationMatrix(F,Sym(27)!(1,8,13,20,9)(2,10,22,11,5)(3,6,26,27,14)(4,15,21,25,17)(7,12,19,18,24));

l1:=l1a*l1b;
l2:=GL(27,F)!DiagonalMatrix([z^i:i in [35,45,5,35,15,15,50,50,30,25,5,40,40,20,50,0,30,30,10,10,40,20,0,35,10,45,25]]);

L:=sub<GL(27,F)|l1,l2>;

h1logs:=[[2607884200,3405014575,0,33169241,1753541606,0,0,1339962600,1834572610,1204715237,1308507490,0,589681593,0,376424486,0,1609152154,0,0,2408238070,70644669,3470390995,0,0,3324499687,0,0],
[0,677185400,0,1246739446,718478870,0,0,0,0,589681593,2331802953,0,0,0,2072501048,0,2299257295,0,0,0,1586020458,1974265411,0,0,49040640,0,0],
[0,0,1673536050,0,0,3027229329,1277214151,0,0,0,0,2331929001,0,1370837217,0,2139892113,0,829996781,1833460864,0,0,0,809969567,3384571708,0,872063815,1877181753],
[0,0,0,2607884200,0,0,0,0,0,0,0,0,0,0,3010200291,0,2550251400,0,0,0,850083800,0,0,0,2031556200,0,0],
[0,1752999830,0,3470854366,2550251400,0,0,0,0,3010200291,1974265411,0,0,0,2375803685,0,986433021,0,0,0,1554937615,334466699,0,0,2437363266,0,0],
[0,0,1375597721,0,0,3120024850,434958444,0,0,0,0,1029631151,0,901481015,0,2508492854,0,208300314,656758559,0,0,0,272344113,1325018332,0,506580132,1130667649],
[0,0,1312815924,0,0,355602791,1673536050,0,0,0,0,1030597015,0,1675630259,0,3282472409,0,829256897,2947498177,0,0,0,3233616233,1114686850,0,2425328491,2572110855],
[1339962600,1588025795,0,53324613,1472668842,0,0,850083800,196560531,491706327,2704937898,0,2521610230,0,2015722469,0,1708465104,0,0,1003400097,2794351608,3222065471,0,0,844600448,0,0],
[2260308690,3083909205,0,2365013936,3222065471,0,0,2684311819,2031556200,1472668842,935393988,0,1820349937,0,1708465104,0,2388743975,0,0,2155436610,740956069,1588025795,0,0,2492191952,0,0],
[0,1079366657,0,773161834,21840059,0,0,0,0,2031556200,2607884200,0,0,0,2437363266,0,2851894061,0,0,0,1653474357,2979525430,0,0,1020043745,0,0],
[0,1003400097,0,1653474357,1248624539,0,0,0,0,2607884200,850083800,0,0,0,3470854366,0,1383553051,0,0,0,2851894061,2016933430,0,0,773161834,0,0],
[0,0,1986770523,0,0,1544150402,875005535,0,0,0,0,3120024850,0,49060913,0,3329729955,0,1130667649,2103615809,0,0,0,436234478,2301804335,0,156252377,298082046],
[1079366657,935393988,0,2666701417,1685159079,0,0,2408238070,2740731113,1715478659,3405014575,0,2550251400,0,284582427,0,2912952700,0,0,2684311819,1619067695,2704937898,0,0,789788022,0,0],
[0,0,866980633,0,0,2301804335,2559004971,0,0,0,0,1325018332,0,3058612850,0,2859685436,0,1832298221,2149085151,0,0,0,809969567,571698776,0,1375597721,1072436788],
[0,0,0,21840059,0,0,0,0,0,0,0,0,0,0,850083800,0,2684311819,0,0,0,1248624539,0,0,0,1769044779,0,0],
[0,0,991919083,0,0,2214001997,2419745467,0,0,0,0,3241487080,0,2370965084,0,0,0,1839080064,2460368727,0,0,0,1121374487,947771560,0,1792126702,1789612560],
[0,0,0,2550251400,0,0,0,0,0,0,0,0,0,0,196560531,0,2031556200,0,0,0,677185400,0,0,0,850083800,0,0],
[0,0,2572110855,0,0,2069727576,1877181753,0,0,0,0,3333099001,0,180433316,0,2988744771,0,185948450,1673536050,0,0,0,678171846,489743273,0,2519590533,679253378],
[0,0,2797488934,0,0,1299855854,489743273,0,0,0,0,3202440041,0,2929555264,0,1406939980,0,1673536050,1114686850,0,0,0,296203598,2119992793,0,2626076366,1251946134],
[2521610230,497338139,0,284582427,2066885527,0,0,2331802953,1772215090,923012259,1954905625,0,196560531,0,2005773702,0,2732671912,0,0,677185400,982524169,2948275975,0,0,2572495338,0,0],
[0,0,0,850083800,0,0,0,0,0,0,0,0,0,0,1974265411,0,677185400,0,0,0,2550251400,0,0,0,2607884200,0,0],
[0,1248624539,0,1544667526,777267651,0,0,0,0,1829860870,3294141670,0,0,0,49040640,0,3162350256,0,0,0,1700591769,2607884200,0,0,2375803685,0,0],
[0,0,1540376218,0,0,2575297868,2985130009,0,0,0,0,552335164,0,1540376218,0,403463979,0,186671893,961483066,0,0,0,0,186671893,0,413245726,533009654],
[0,0,1003318334,0,0,49060913,1114686850,0,0,0,0,901481015,0,1794068166,0,1877574019,0,2947498177,920905057,0,0,0,678171846,3058612850,0,2075027319,2797488934],
[0,0,0,2031556200,0,0,0,0,0,0,0,0,0,0,3238099971,0,850083800,0,0,0,2607884200,0,0,0,677185400,0,0],
[0,0,1664192735,0,0,3413631268,3330970080,0,0,0,0,1078126084,0,3027229329,0,1695131618,0,950886397,796798260,0,0,0,2938708187,959646678,0,1114686850,2397607150],
[0,0,829256897,0,0,3333099001,829996781,0,0,0,0,790629072,0,2828406212,0,1189490091,0,1777756310,2011361935,0,0,0,2095652397,1833460864,0,2397607150,185948450]];

h1:=GL(27,F)![[zz^h1logs[i,j]-1:j in [1..27]]:i in [1..27]];

H:=sub<GL(27,F)|l1,l2,h1>;

// Here is the centralizer in GL(27,F) for L, even as a subgroup of NGT. This makes computation incredibly easy

R<a,b,m1,m2,m3,m4,n1,n2,n3,n4,n5,n6,n7,n8,n9>:=PolynomialRing(F,15);
mats:=MatrixRing(R,27);
scal:=mats!DiagonalMatrix([R!0:i in [1..27]]);
scal[16,16]:=a; scal[23,23]:=b;
a1:=[2,10,22,11,5];
a2:=[26,27,14,3,6];
a3:=[15,21,25,17,4];
a4:=[8,13,20,9,1];
a5:=[7,12,19,18,24];
for i in [1..#a1] do scal[a1[i],a1[i]]:=m1; scal[a1[i],a2[i]]:=m2; scal[a2[i],a1[i]]:=m3; scal[a2[i],a2[i]]:=m4; end for;
for i in [1..#a1] do
  scal[a3[i],a3[i]]:=n1; scal[a3[i],a4[i]]:=n2; scal[a3[i],a5[i]]:=n3;
  scal[a4[i],a3[i]]:=n4; scal[a4[i],a4[i]]:=n5; scal[a4[i],a5[i]]:=n6;
  scal[a5[i],a3[i]]:=n7; scal[a5[i],a4[i]]:=n8; scal[a5[i],a5[i]]:=n9;
end for;

scal[5,6]:=zz^2092070640*m2;
scal[10,27]:=zz^2092070640*m2;

scal[6,5]:=zz^1394713760*m3;
scal[27,10]:=zz^1394713760*m3;

scal[15,8]:=zz^697356880*n2;
scal[17,9]:=zz^2789427520*n2;
scal[21,13]:=zz^3138105960*n2;
scal[25,20]:=zz^2092070640*n2;

scal[15,7]:=zz^2440749080*n3;
scal[17,18]:=zz^1394713760*n3;
scal[21,12]:=zz^348678440*n3;
scal[25,19]:=zz^1394713760*n3;

scal[8,15]:=zz^2789427520*n4;
scal[9,17]:=zz^697356880*n4;
scal[13,21]:=zz^348678440*n4;
scal[20,25]:=zz^1394713760*n4;

scal[8,7]:=zz^1743392200*n6;
scal[9,18]:=zz^2092070640*n6;
scal[13,12]:=zz^697356880*n6;
scal[20,19]:=zz^2789427520*n6;

scal[12,21]:=zz^2092070640*n7;
scal[18,17]:=zz^1046035320*n7;
scal[19,25]:=zz^1046035320*n7;
scal[24,4]:=zz^2440749080*n7;

scal[12,13]:=zz^1046035320*n8;
scal[18,9]:=zz^3138105960*n8;
scal[19,20]:=zz^2440749080*n8;
scal[24,1]:=zz^1743392200*n8;

scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l2)]|i le j and j le k];

ents:=[300,322,340,354,359,609,637,661,681,697,901,917,947,1004,1020,1164,1182,1246,1283,1311,1399,1419,1521,1558,1577,1710,1744,1787,
1821,1922,1958,1989,2029,2184,2227,2260,2357,2388,2427,2586,2609,2710,2749,2859,2991];

vals:=[1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,1,-1,1,-1,-1,1,-1,1,-1,1,-1,1,1,-1,-1,1];

f27:=[0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

function ChRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u); v1:=Matricise(v); w1:=Matricise(w);
u2:=Matricise(u)*scal; v2:=Matricise(v)*scal; w2:=Matricise(w)*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

coeffs0:=[a,b,m1,m2,m3,m4,n1,n2,n3,n4,n5,n6,n7,n8,n9];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// Now we prove that all possible images h1 under scal that lie in E6 are conjugate under C_E6(L).

function CheckDetermination()

// Our first goal is to determine the restriction on scal so that h1^scal lies in E6.
// To do this, we will work modulo C_GL(H), which of course we are allowed to do.

// We then choose a particular matrix that works, called sca1, and set h11=h1^sca1 in E6. We then
// let sca10 denote all matrices (mod C_GL(H)) that map h1 into E6, and write scasub for sca1^-1*sca10.

// Then scasub is (mod C_GL(H)) the set of all elements that map h11 into E6.

// We then compute C_E6(L). Our final goal is to prove that scasub = C_E6(L). This is only true modulo
// C_GL(H), so we aim to prove that there is a bijection f between scasub and C_E6(L) such that x * f(x)
// lies in C_GL(H). because C_E6(H) has order 3, this is not true on the level of finite fields, as
// scasub and C_E6(L) both have order (q-1)^3 but C_E6(L) contains C_E6(H) of order 3. We show that, at
// the level of algebraic groups though, it is true.

// Start computing the restrictions on scal.

// Although we were able to do this in characteristic 0, it seems quite hard to work this out by hand for
// p=2. We will instead use Groebner bases to do the determination. This of course means we are dependent
// on the algorithms in Magma, but Groebner bases are a well-known concept, and it shouldn't be too bad.

// We are able to do the first few steps by hand, anyway, but since we rely on Groebner bases eventually,
// there seems little point.

// We first need all of the relations.

rels:=[ProdRel(i):i in seqs];

// We want to know which variables we will be able to set to be 1, using C_GL(H). We have to check that they
// are non-zero first, of course.

homs:=AHom(GModule(H),GModule(H));
//homs.1+homs.3 is the identity.
scal[4,4] eq n1 and (homs.1)[4,4] eq 1;
scal[16,16] eq a and (homs.3)[16,16] eq 1;
// So if n1 ne 0 then we may set n1=1. homs.2 is a 'unipotent' element of the hom-space, so we don't yet know
// what to set that to to keep our equations nice.

badcoeffs1:=[1,b,m1,m2,m3,m4,0,n2,n3,n4,n5,n6,n7,n8,n9];
brels1:=[Evaluate(i,badcoeffs1):i in rels];
bB1:=GroebnerBasis(brels1);

bB1[1] eq b*m1*n2 and bB1[8] eq b*m3*n2;
// Since b ne 0 and not both of m1 and m3 can be zero, need n2=0. Hence n3 ne 0.

bB1[30] eq m1*n3^2 and bB1[65] eq m3*n3^2;
// This yields a contradiction. Thus n1 ne 0.

// So each of n1 and a may be set to be 1 if they are non-zero. Since a is always non-zero, we can immediately
// set it to be 1.

coeffs1:=[1,b,m1,m2,m3,m4,1,n2,n3,n4,n5,n6,n7,n8,n9];
rels1:=[Evaluate(i,coeffs1):i in rels];
B:=GroebnerBasis(rels1);

B[15] eq n8*(m4-zz^187096113*n9);
B[10] eq n5*(m2-zz^1803074312*n3);
B[12] eq m3-zz^1102327458*n8*n9;
B[34] eq n8*n9*(n7-zz^435798490*n9^2);

// So to conclude that the last terms are zero, we need that n5, n8 and n9 are all non-zero.
// Start with n8. If it is zero then from the third equation, m3=0.
badcoeffs2a:=ChangeCoefficients(coeffs1,[m3,n8],[0,0]);
brels2a:=[Evaluate(i,badcoeffs2a):i in rels];
bB2a:=GroebnerBasis(brels2a);
bB2a[1] eq m1; // contradiction as m3=0.
// Thus if n9=0 then m4=0 and m3=0, a contradiction. Hence n8,n9 are both non-zero. B[34] now shows n7 ne 0.

// Now we need to consider n5, which we will later see can actually be zero. Assume it is, and we can include
// our other conditions that we have verified.
badcoeffs2b:=ChangeCoefficients(coeffs1,[m3,m4,n7,n5],[zz^1102327458*n8*n9,zz^187096113*n9,zz^435798490*n9^2,0]);
brels2b:=[Evaluate(i,badcoeffs2b):i in rels];
bB2b:=GroebnerBasis(brels2b);

bB2b[5]+zz^59682112*bB2b[9] eq n8*(m2-zz^1803074312*n3);
// So the equation holds even if n5=0.

// We also check another one while we are at it. This one will not be needed yet, but we will see it later.
// Note that it shows that (up to constant) n3=n9^-1.
B[19] eq n3*n5*(n3*n9-zz^871745660);
// We also need to check it if n5=0. (We will deal with n3=0 next.)
bB2b[9]*n9^2-zz^1187247800*bB2b[13] eq n8*n9*(n3*n9-zz^871745660);

//If n3=0 then m2=0:
badcoeffs2c:=ChangeCoefficients(coeffs1,[m2,n3],[0,0]);
brels2c:=[Evaluate(i,badcoeffs2c):i in rels];
bB2c:=GroebnerBasis(brels2c);
bB2c[1] eq m1; //a contradiction.

// Thus n3,n7,n8,n9 all non-zero. We also have n3*n9-zz^871745660.

coeffs2:=ChangeCoefficients(coeffs1,[m3,m4,n7,m2],[zz^1102327458*n8*n9,zz^187096113*n9,zz^435798490*n9^2,zz^1803074312*n3]);
rels2:=[Evaluate(i,coeffs2):i in rels];
B2:=GroebnerBasis(rels2);

B2[8] eq m1-(zz^3208196577*n5*n9+zz^854617107*n6*n8);

coeffs3:=ChangeCoefficient(coeffs2,m1,zz^3208196577*n5*n9+zz^854617107*n6*n8);
rels3:=[Evaluate(i,coeffs3):i in rels];
B3:=GroebnerBasis(rels3);

B3[19] eq n8*n9*(n4-(zz^2615038740*n6*n9+zz^1950858160));

// Instead of using this, multiply through by n3 and then use the relation n3*n9=zz^871745660. This removes the constant term.
// One obtains n3*n4+zz^207465960*n3-n6
eq1:=n3*n9-zz^871745660;
eq2:=n4-(zz^2615038740*n6*n9+zz^1950858160);
eq2*n3+zz^2615038740*n6*eq1 eq n3*n4+zz^207465960*n3-n6;

coeffs4:=ChangeCoefficient(coeffs3,n6,n3*n4+zz^207465960*n3);
rels4:=[Evaluate(i,coeffs4):i in rels];
B4:=GroebnerBasis(rels4);
B4[7] eq n3*(n2-zz^2004851470*n3^2*n8);

coeffs5:=ChangeCoefficient(coeffs4,n2,zz^2004851470*n3^2*n8);
coeffs5 eq [Evaluate(i,[0,b,0,0,0,0,0,zz^2004851470*n3^2*n8,n3,n4,n5,0,0,n8,n9]):i in coeffs4];
rels5:=[Evaluate(i,coeffs5):i in rels];
B5:=GroebnerBasis(rels5);
B5[4] eq n5*n9*(b*n5+zz^2365888910*n4+zz^568453840);

// Again, instead of the constant term, this time we replace 1 by n3*n9/zz^871745660, which is the same thing.
// We obtain b*n5+zz^2365888910*n4+zz^568453840*n3*n9/zz^871745660, and rearrange for n4.

// n4=(b*n5+zz^568453840*n3*n9/zz^871745660)/-zz^2365888910;

// Note that need to take care of the case n5=0.
bB2b[10] eq n6*n8*(n4-zz^568453840/-zz^2365888910);
// We haven't yet shown that n6 is non-zero. In general, it can be 0, as we have that element homs.2 to play with.
// But one cannot set n5 and n6 to be zero simultaneously, as n3 is non-zero, and 
bB2b[9] eq n8*(n3+zz^1187247800*n6);
// Thus the equation holds even if n5=0.

coeffs6:=ChangeCoefficient(coeffs5,n4,(b*n5+zz^568453840*n3*n9/zz^871745660)/-zz^2365888910);
rels6:=[Evaluate(i,coeffs6):i in rels];
B6:=GroebnerBasis(rels6);
B6[2] eq n8*(b*n3*n8-zz^1232683980*n9);

coeffs7:=ChangeCoefficient(coeffs6,n9,b*n3*n8/zz^1232683980);
rels7:=[Evaluate(i,coeffs7):i in rels];
B7:=GroebnerBasis(rels7);
B7 eq [n3*n5*(b*n3^2*n8-zz^2104429640),n3*n8*(b*n3^2*n8-zz^2104429640)];

// We still have our parameter from homs.2, which we can use to set n5=0.

coeffs8:=ChangeCoefficient(coeffs7,n5,0);

// remove any copies of b*n3^2*n8 using the equation b*n3^2*n8-zz^2104429640 from B7.

coeffs9:=[1,b,zz^1410761507*n3*n8,zz^1803074312*n3,zz^3356427878*b*n3*n8^2,zz^2441196533*b*n3*n8,1,
zz^2004851470*n3^2*n8,n3,zz^3432741530,0,zz^556144400*n3,zz^74860170*b*n8,n8,zz^2254100420*b*n3*n8];

// We modify the entries 3,10,12,13.
[i:i in [1..#coeffs8]|coeffs8[i] ne coeffs9[i]] eq [ 3, 10, 12, 13 ];

eq3:=b*n3^2*n8-zz^2104429640;
coeffs8[3]-LeadingCoefficient(coeffs8[3])*n3*n8*eq3 eq coeffs9[3];
coeffs8[10]-LeadingCoefficient(coeffs8[10])*eq3 eq coeffs9[10];
coeffs8[12]-LeadingCoefficient(coeffs8[12])*n3*eq3 eq coeffs9[12];
coeffs8[13]-LeadingCoefficient(coeffs8[13])*b*n8*eq3 eq coeffs9[13];
// This shows that it is just a simplification.

// In fact, coeffs9 already kills off all coefficients (subject to eq3), but coeffs10 is what we shall use.
// We need a particular case from this to check whether H lies in E6.
coeffs10:=ChangeCoefficients(coeffs9,[b,n3,n8],[1,1,zz^2104429640]);
scal10:=GL(27,F)!Evaluate(scal,coeffs10);
h11:=h1^scal10;
{CheckRel(i,h11):i in seqs} eq {0};

scal9:=Evaluate(scal,coeffs9);
scasub:=mats!scal10^-1*scal9;

// scasub is now the matrices sca10 transported so they map h11 to the other possible options for h11.


// Need that scasub*C_GL(H)=C_E6(L)*C_GL(H).
// Alternatively that (any element of scasub)*(some element of C_E6(L)) lies in C_GL(H) and vice versa.

// So now we need to compute C_E6(L).

ChRel([2,12,27]) eq m1*m4*n9-1;
// Thus m1,m4,n9 are all non-zero.

ChRel([2,2,14]) eq m1*m2*m4; //so m2=0.
ChRel([3,14,18]) eq m3*m4*n9; //so m3=0.
ChRel([4,22,23]) eq -b*m1*n2; //so n2=0.
ChRel([4,6,11]) eq -m1*m4*n3; //so n3=0.
ChRel([1,16,22]) eq -a*m1*n4; //so n4=0.
ChRel([1,6,11]) eq -m1*m4*n6; //so n6=0.
ChRel([7,11,16]) eq a*m1*n7; //so n7=0.
ChRel([7,11,23]) eq b*m1*n8; //so n8=0.

co1:=[a,b,m1,0,0,m4,n1,0,0,0,n5,0,0,0,n9];

Evaluate(ChRel([7,10,24]),co1) eq m1*n9^2-1;
Evaluate(ChRel([2,12,27]),co1) eq m1*m4*n9-1;

// Thus m4=n9.
co2:=[a,b,m1,0,0,m4,n1,0,0,0,n5,0,0,0,m4];

// Now we need to obtain the final relations.

Evaluate(ChRel([2,12,27]),co2) eq m1*m4^2-1;
Evaluate(ChRel([2,20,23]),co2) eq b*m1*n5-1;
Evaluate(ChRel([1,17,26]),co2) eq m4*n1*n5-1;
Evaluate(ChRel([2,16,25]),co2) eq a*m1*n1-1;
//Then:
//a=m1^-1*n1^-1=m4^2*m4*n5=m4^3*n5
//b=m1^-1*n5^-1=m4^2*m4*n1=m4^3*n1
//m1=m4^-2=(n1*n5)^2.

co3:=[m4^3*n5,m4^3*n1,n1^2*n5^2,0,0,m4,n1,0,0,0,n5,0,0,0,m4];

// The remaining coefficients satisfy m4*n1*n5=1.

// Now we show that any element of scasub can be producted with some element of C_E6(L) to lie in C_GL(H) and
// vice versa, to make the bijection referred to at the start of this function.
// First, we label our elements of scasub with m1 and m2, and C_E6(L) with n1, n2 and n3, to distinguish them.
// Then we force the product of them to commute with h11 and find the relations.
ctest1:=[Evaluate(i,[0,m1,0,0,0,0,0,0,m2,0,0,0,0,m3,0]):i in coeffs9];
ctest2:=[Evaluate(i,[0,0,0,0,0,n1,n2,0,0,0,n3,0,0,0,0]):i in co3];

// This is all elements X of C_GL(L) that map h11 into E6, modulo C_GL(H)
scat1:=mats!scal10^-1*Evaluate(scal,ctest1);

// This is all elements of C_E6(L), modulo C_GL(H).
scat2:=Evaluate(scal,ctest2);

scat12:=scat1*scat2;

scadiff:=scat12*mats!h11-mats!h11*scat12;
scaents:=Sort([scadiff[i,j]:i,j in [1..27]]);

// Here is a solution for m1 and m2 in terms of n1,n2,n3.
// Claim that m1=1/n1/n2^2, m2=n2/n1, m3=zz^2104429640*n1^3 is the solution

{Evaluate(i,[0,0,1/n1/n2^2,n2/n1,zz^2104429640*n1^3,0,n1,n2,1/n1/n2,0,0,0,0,0,0]):i in scaents} eq {0};

// The map (x,y) -> (x^-1*y^-2,y*x^-1) is a homomorphism from F_q^x x F_q^x to itself. The kernel is all maps such that
// x*y^2=1 and x=y, so x^3=1, so x=1 as F has characteristic 3. Thus the map is an injection, so a bijection.

// Therefore X=C_E6(L) mod C_GL(H), as needed.

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. Choose two random elements that
// generate the subgroup 2^6.W(E6), and then build the trilinear form relations. We also check that l1 and l2 lie in
// NGT.

function CheckE6Form()

GG:=GroupOfLieType("E6",q);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,q);
g1:=elt<GG|W![z,1,1,1,1,1]>;
g2:=elt<GG|W![1,z,1,1,1,1]>;
g3:=elt<GG|W![1,1,z,1,1,1]>;
g4:=elt<GG|W![1,1,1,z,1,1]>;
g5:=elt<GG|W![1,1,1,1,z,1]>;
g6:=elt<GG|W![1,1,1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;
E:=sub<NGT|MatsE>;

l1 in NGT and l2 in NGT;

repeat y1:=Random(E); y2:=Random(E); until E eq sub<E|y1,y2>;

mat:=[];
for h in [y1,y2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l2)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l2)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l2)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";

==> anc/E6/PSL213p=2.txt <==
/* In this case we let H denote a copy of PSL(2,13), L denote the subgroup 13.6, and let G denote E6(2^12).
   We give matrices defining L, an element of order 13 and an element of order 6. We construct L to lie in
   normalizer of a torus NGT, as constructed using the GroupOfLieType command. We give H as L and a matrix
   h1, chosen at random. A posteriori, one could produce H as a subgroup of E6 and show that no other
   overgroup of L preserves the E6 trilinear form, but we prefer a less synthetic proof.

   We also give a matrix l3, which turns L into a 13.12, but does not normalize our subgroup H of G. This
   means that there are exactly two copies of H containing L.

   We also give a matrix j1 that, together with L, yields a copy of G2(3). We check that the conjugate h11
   of h1 that lies in E6 lies in <l1,l2,j1>, and then that j1 lies in E6.
*/

q:=2^12;
F<zz>:=GF(q);
z:=zz^315;

l1:=GL(27,F)![[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

l2:=GL(27,F)!DiagonalMatrix([z^i:i in [6,4,12,0,5,2,8,7,0,8,1,3,3,9,1,11,7,12,9,4,10,2,5,10,11,0,6]]);

l3:=GL(27,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0]];

L:=sub<GL(27,F)|l1,l2>;

h1:=GL(27,F)![[zz^2015,zz^1014,0,zz^1871,0,0,0,0,zz^599,zz^3055,0,0,zz^1534,zz^559,zz^754,zz^4030,zz^3835,zz^2574,0,0,0,zz^3575,zz^3965,zz^624,0,zz^2413,0],
[zz^26,zz^3835,0,zz^1377,0,0,0,0,zz^105,zz^3861,0,0,zz^3575,zz^2015,zz^3965,zz^546,zz^3666,zz^3055,0,0,0,zz^3731,zz^1586,zz^4030,0,zz^1919,0],
[0,0,zz^845,zz^1053,zz^3591,zz^3786,zz^2681,zz^2291,zz^1053,0,zz^2665,zz^2470,0,0,0,0,0,0,zz^1690,zz^1235,zz^3380,0,0,0,zz^146,zz^1053,zz^471],
[zz^2628,zz^3122,0,zz^2418,zz^3838,zz^3838,zz^3838,zz^3838,zz^1743,zz^3170,0,0,zz^1850,zz^3122,zz^3664,zz^1356,zz^2628,zz^3664,0,0,0,zz^1356,zz^3170,zz^1850,zz^3838,zz^2605,zz^3838],
[0,0,0,0,zz^2665,zz^2470,zz^845,zz^1235,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^3380,0,zz^1690],
[0,0,0,0,zz^2470,zz^1690,zz^3380,zz^845,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^1235,0,zz^2665],
[0,0,0,0,zz^845,zz^3380,zz^2665,zz^1690,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^2470,0,zz^1235],
[0,0,0,0,zz^1235,zz^845,zz^1690,zz^2470,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^2665,0,zz^3380],
[zz^1356,zz^1850,0,zz^1743,zz^3838,zz^3838,zz^3838,zz^3838,zz^2605,zz^2628,0,0,zz^3664,zz^1850,zz^3122,zz^3170,zz^1356,zz^3122,0,0,0,zz^3170,zz^2628,zz^3664,zz^3838,zz^2418,zz^3838],
[zz^3055,zz^754,0,zz^2413,0,0,0,0,zz^1871,zz^3575,0,0,zz^1014,zz^2574,zz^624,zz^2015,zz^3965,zz^1534,0,0,0,zz^3835,zz^4030,zz^559,0,zz^599,0],
[0,0,zz^2665,zz^1053,zz^2681,zz^146,zz^3591,zz^471,zz^1053,0,zz^845,zz^3380,0,0,0,0,0,0,zz^1235,zz^1690,zz^2470,0,0,0,zz^3786,zz^1053,zz^2291],
[0,0,zz^2470,zz^1053,zz^146,zz^2291,zz^3786,zz^3591,zz^1053,0,zz^3380,zz^1235,0,0,0,0,0,0,zz^845,zz^2665,zz^1690,0,0,0,zz^471,zz^1053,zz^2681],
[zz^546,zz^3575,0,zz^105,0,0,0,0,zz^1919,zz^26,0,0,zz^3055,zz^4030,zz^3835,zz^1586,zz^3731,zz^2015,0,0,0,zz^3861,zz^3666,zz^3965,0,zz^1377,0],
[zz^3666,zz^2015,0,zz^1377,0,0,0,0,zz^105,zz^1586,0,0,zz^4030,zz^3835,zz^3055,zz^3731,zz^26,zz^3965,0,0,0,zz^546,zz^3861,zz^3575,0,zz^1919,0],
[zz^3861,zz^3965,0,zz^1919,0,0,0,0,zz^1377,zz^3731,0,0,zz^3835,zz^3055,zz^4030,zz^26,zz^1586,zz^3575,0,0,0,zz^3666,zz^546,zz^2015,0,zz^105,0],
[zz^4030,zz^1534,0,zz^599,0,0,0,0,zz^2413,zz^2015,0,0,zz^2574,zz^624,zz^1014,zz^3965,zz^3575,zz^559,0,0,0,zz^3055,zz^3835,zz^754,0,zz^1871,0],
[zz^3835,zz^559,0,zz^1871,0,0,0,0,zz^599,zz^3965,0,0,zz^624,zz^1014,zz^2574,zz^3575,zz^2015,zz^754,0,0,0,zz^4030,zz^3055,zz^1534,0,zz^2413,0],
[zz^1586,zz^3055,0,zz^1919,0,0,0,0,zz^1377,zz^546,0,0,zz^2015,zz^3965,zz^3575,zz^3666,zz^3861,zz^4030,0,0,0,zz^26,zz^3731,zz^3835,0,zz^105,0],
[0,0,zz^1690,zz^1053,zz^2291,zz^2681,zz^471,zz^3786,zz^1053,0,zz^1235,zz^845,0,0,0,0,0,0,zz^3380,zz^2470,zz^2665,0,0,0,zz^3591,zz^1053,zz^146],
[0,0,zz^1235,zz^1053,zz^471,zz^3591,zz^2291,zz^146,zz^1053,0,zz^1690,zz^2665,0,0,0,0,0,0,zz^2470,zz^3380,zz^845,0,0,0,zz^2681,zz^1053,zz^3786],
[0,0,zz^3380,zz^1053,zz^3786,zz^471,zz^146,zz^2681,zz^1053,0,zz^2470,zz^1690,0,0,0,0,0,0,zz^2665,zz^845,zz^1235,0,0,0,zz^2291,zz^1053,zz^3591],
[zz^3575,zz^624,0,zz^599,0,0,0,0,zz^2413,zz^3835,0,0,zz^754,zz^1534,zz^559,zz^3055,zz^4030,zz^1014,0,0,0,zz^3965,zz^2015,zz^2574,0,zz^1871,0],
[zz^3965,zz^2574,0,zz^2413,0,0,0,0,zz^1871,zz^4030,0,0,zz^559,zz^754,zz^1534,zz^3835,zz^3055,zz^624,0,0,0,zz^2015,zz^3575,zz^1014,0,zz^599,0],
[zz^3731,zz^4030,0,zz^105,0,0,0,0,zz^1919,zz^3666,0,0,zz^3965,zz^3575,zz^2015,zz^3861,zz^546,zz^3835,0,0,0,zz^1586,zz^26,zz^3055,0,zz^1377,0],
[0,0,0,0,zz^3380,zz^1235,zz^2470,zz^2665,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^1690,0,zz^845],
[zz^3170,zz^3664,0,zz^2605,zz^3838,zz^3838,zz^3838,zz^3838,zz^2418,zz^1356,0,0,zz^3122,zz^3664,zz^1850,zz^2628,zz^3170,zz^1850,0,0,0,zz^2628,zz^1356,zz^3122,zz^3838,zz^1743,zz^3838],
[0,0,0,0,zz^1690,zz^2665,zz^1235,zz^3380,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^845,0,zz^2470]];

j1:=GL(27,F)![[zz^325,zz^3949,zz^1621,zz^2219,zz^452,zz^338,zz^1634,zz^923,zz^3962,zz^1521,0,zz^936,zz^936,0,0,zz^351,0,zz^1621,0,zz^3949,zz^1150,zz^3478,zz^2917,zz^1150,0,zz^1404,0],
[zz^1476,zz^845,zz^1039,zz^2873,zz^2746,zz^2807,zz^1052,zz^3783,zz^2028,zz^2794,zz^3302,zz^1871,zz^1232,zz^3626,zz^4017,zz^2456,zz^113,zz^3899,zz^3626,zz^1430,zz^1425,zz^1784,zz^2335,zz^568,zz^1404,0,0],
[zz^3974,zz^976,zz^3770,zz^2028,zz^1574,zz^3198,zz^2731,zz^2744,zz^1313,zz^1808,zz^3563,zz^3033,zz^2393,zz^1352,zz^3563,zz^3754,zz^2441,zz^1885,zz^507,zz^3836,zz^2272,zz^505,zz^3141,zz^1605,0,0,zz^1404],
[zz^3861,zz^2393,zz^3754,zz^2210,zz^1116,zz^3611,zz^1809,zz^3592,zz^1495,zz^1989,zz^2746,zz^3539,zz^3539,zz^1637,zz^2746,zz^3159,zz^1404,zz^3754,zz^1637,zz^2393,zz^1271,zz^1521,zz^351,zz^1271,zz^1784,zz^1430,zz^568],
[0,zz^1232,zz^2456,zz^3574,zz^2145,zz^3655,zz^1753,zz^345,zz^1429,0,zz^1647,zz^2807,zz^2807,zz^1052,zz^1647,0,0,zz^2456,zz^1052,zz^1232,zz^3626,0,0,zz^3626,zz^1425,zz^3899,zz^2335],
[0,zz^686,zz^3332,zz^2389,zz^505,zz^1560,zz^1425,zz^2325,zz^959,0,zz^452,zz^1782,zz^1782,zz^3962,zz^452,0,0,zz^3332,zz^3962,zz^686,zz^2441,0,0,zz^2441,zz^3478,zz^3949,zz^1150],
[0,zz^1808,zz^3033,zz^3511,zz^1627,zz^1110,zz^2145,zz^2020,zz^1366,0,zz^1574,zz^2744,zz^2744,zz^1043,zz^1574,0,0,zz^3033,zz^1043,zz^1808,zz^3563,0,0,zz^3563,zz^505,zz^3836,zz^1605],
[0,zz^2493,zz^3038,zz^3311,zz^1605,zz^1380,zz^2335,zz^390,zz^2011,0,zz^2219,zz^833,zz^833,zz^1634,zz^2219,0,0,zz^3038,zz^1634,zz^2493,zz^113,0,0,zz^113,zz^1150,zz^1621,zz^2917],
[zz^3861,zz^2794,zz^1871,zz^1625,zz^3041,zz^2083,zz^2159,zz^369,zz^650,zz^1989,zz^989,zz^1382,zz^1382,zz^2731,zz^989,zz^3159,zz^1404,zz^1871,zz^2731,zz^2794,zz^2453,zz^1521,zz^351,zz^2453,zz^2272,zz^1885,zz^3141],
[zz^3159,zz^234,0,zz^3038,zz^3302,zz^2456,0,zz^2132,zz^351,zz^1105,zz^2011,zz^1429,zz^1429,zz^2335,zz^2011,zz^1753,zz^2917,0,zz^2335,zz^234,0,zz^1404,0,0,zz^113,zz^3626,0],
[zz^614,zz^533,zz^2807,zz^2847,zz^2794,0,zz^2456,zz^3861,zz^2132,zz^369,zz^3770,zz^2083,zz^345,zz^1039,zz^1885,zz^3655,zz^446,zz^2807,zz^3899,zz^3783,zz^1647,zz^2746,zz^1052,zz^1637,zz^4017,0,zz^3626],
[zz^2986,zz^1622,zz^3198,zz^1352,zz^686,zz^3754,zz^351,zz^2847,0,zz^3041,zz^959,zz^2990,zz^1495,zz^1425,zz^244,zz^1809,zz^1150,zz^338,zz^568,zz^1782,zz^3962,zz^452,zz^1634,zz^3962,zz^2441,zz^507,0],
[zz^2986,zz^3783,zz^3389,0,zz^1521,zz^2847,zz^3038,zz^2794,zz^3302,zz^3041,zz^1605,zz^1625,zz^3380,zz^3311,zz^2272,zz^1809,zz^1150,zz^833,zz^61,zz^923,zz^2219,zz^452,zz^1634,zz^2219,0,zz^4017,zz^113],
[zz^3137,zz^2744,zz^2483,zz^3692,zz^1808,zz^3861,zz^3754,0,zz^2847,zz^2020,zz^976,zz^1110,zz^3592,zz^845,zz^3836,zz^3611,zz^279,zz^3198,zz^1430,zz^2744,zz^989,zz^1574,zz^2731,zz^1043,zz^3563,0,zz^507],
[zz^614,zz^308,zz^2954,zz^507,zz^4017,zz^263,0,zz^3773,0,zz^369,zz^2405,zz^3331,zz^4046,zz^142,zz^1235,zz^3655,zz^446,zz^2954,zz^1380,zz^3539,zz^2873,zz^2746,zz^1052,zz^2028,zz^2734,zz^1742,zz^351],
[zz^1989,0,zz^3744,zz^1521,0,zz^3692,zz^1352,zz^1808,zz^686,zz^1627,zz^505,zz^3511,zz^3511,zz^2389,zz^505,zz^1300,zz^3478,zz^3744,zz^2389,0,0,0,zz^1404,0,0,zz^3563,zz^2441],
[0,0,0,zz^2786,zz^2201,0,zz^263,0,zz^3773,zz^2413,zz^1369,zz^3985,zz^3985,zz^2941,zz^1369,zz^1462,zz^325,0,zz^2941,0,zz^2574,zz^1989,zz^3159,zz^2574,zz^1157,zz^3861,zz^1742],
[zz^3974,zz^898,zz^2405,zz^3783,0,zz^2986,zz^3198,zz^1989,0,zz^1808,zz^686,zz^3692,zz^2847,zz^3332,zz^686,zz^3754,zz^2441,zz^1235,zz^1271,zz^2325,zz^244,zz^505,zz^3141,zz^959,zz^452,zz^923,zz^3962],
[zz^3137,zz^1967,zz^3942,0,0,zz^2786,zz^507,zz^2201,zz^4017,zz^2020,zz^898,zz^3059,zz^3904,zz^3445,zz^2325,zz^3611,zz^279,zz^1382,zz^2795,zz^1967,zz^2028,zz^1574,zz^2731,zz^1313,zz^1521,zz^1157,zz^2734],
[zz^1476,zz^3445,zz^142,0,zz^3783,zz^3159,0,zz^2986,zz^3198,zz^2794,zz^2493,zz^2847,zz^2132,zz^3038,zz^2453,zz^2456,zz^113,zz^1380,zz^3038,zz^2795,zz^3311,zz^1784,zz^2335,zz^61,zz^2219,zz^338,zz^1634],
[zz^3985,zz^1110,zz^4046,zz^533,zz^1989,zz^614,zz^2954,0,0,zz^2201,zz^4017,zz^3773,zz^3773,zz^1433,zz^1157,zz^263,zz^2734,zz^3331,zz^3483,zz^3592,zz^2990,zz^1116,zz^2159,zz^1495,zz^2746,zz^3783,zz^2028],
[zz^1462,zz^1381,zz^3655,zz^3159,zz^533,0,0,zz^614,zz^2954,zz^3861,zz^2106,0,0,0,zz^2106,0,zz^351,zz^3655,0,zz^1381,zz^3574,zz^1300,zz^1753,zz^3574,zz^2873,zz^2807,zz^1052],
[zz^2413,zz^2020,zz^1759,zz^1967,0,zz^3137,zz^2483,0,zz^1989,0,0,0,0,zz^2691,0,zz^3861,zz^1521,zz^1759,zz^2691,zz^2020,zz^1366,zz^1627,zz^1105,zz^1366,zz^1574,zz^2744,zz^1313],
[zz^3985,zz^3059,zz^345,0,zz^1967,0,zz^3159,zz^3137,zz^2483,zz^2201,zz^3956,zz^2786,zz^2786,zz^507,zz^77,zz^263,zz^2734,zz^2083,zz^1742,zz^3904,zz^1625,zz^1116,zz^2159,zz^3380,zz^2028,zz^3198,zz^2731],
[0,zz^3773,zz^263,zz^1381,zz^1110,zz^1462,zz^3655,zz^3985,zz^4046,0,zz^308,zz^614,zz^614,zz^2954,zz^308,0,0,zz^263,zz^2954,zz^3773,zz^3483,0,0,zz^3483,zz^1560,zz^2941,zz^1380],
[zz^3861,zz^3956,zz^1433,zz^3445,zz^898,zz^1476,zz^142,zz^3974,zz^2405,zz^1989,zz^1622,zz^2986,zz^2986,zz^3389,zz^1622,zz^3159,zz^1404,zz^1433,zz^3389,zz^3956,zz^2734,zz^1521,zz^351,zz^2734,zz^279,zz^2600,zz^446],
[0,zz^2201,zz^2786,zz^3059,zz^2020,zz^3985,zz^345,zz^2413,zz^1759,0,zz^1967,zz^3137,zz^3137,zz^3942,zz^1967,0,0,zz^2786,zz^3942,zz^2201,zz^77,0,0,zz^77,zz^2325,zz^1369,zz^390]];

J:=sub<GL(27,F)|l1,l2,j1>;

// Here is the centralizer in GL(27,F) for L, even as a subgroup of NGT. This makes computation incredibly easy.

R<a,b,c,m1,m2,m3,m4,n1,n2,n3,n4>:=PolynomialRing(F,11);
mats:=MatrixRing(R,27);
scal:=mats!DiagonalMatrix([a:i in [1..27]]);
scal[4,9]:=b; scal[4,26]:=c; scal[9,4]:=c; scal[9,26]:=b; scal[26,4]:=b; scal[26,9]:=c;
a1:=[1,10,22,17,23,16];
a2:=[27,7,6,8,5,25];
a3:=[2,15,24,14,18,13];
a4:=[20,11,21,19,3,12];
for i in [1..#a1] do scal[a1[i],a1[i]]:=m1; scal[a1[i],a2[i]]:=m2; scal[a2[i],a1[i]]:=m3; scal[a2[i],a2[i]]:=m4; end for;
for i in [1..#a3] do scal[a3[i],a3[i]]:=n1; scal[a3[i],a4[i]]:=n2; scal[a4[i],a3[i]]:=n3; scal[a4[i],a4[i]]:=n4; end for;

scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[300,322,340,354,359,609,637,661,681,697,901,917,947,1004,1020,1164,1182,1246,1283,1311,1399,1419,1521,1558,1577,1710,1744,1787,
1821,1922,1958,1989,2029,2184,2227,2260,2357,2388,2427,2586,2609,2710,2749,2859,2991];

f27:=[0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=1; end for;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

V:=GModule(L);

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

g:=mats!h1;
function ProdRel(seq)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs0:=[a,b,c,m1,m2,m3,m4,n1,n2,n3,n4];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function CheckDetermination()

f1:=ProdRel([5,6,7]); //This is m3^3+m4^3
ProdRel([3,5,27])-zz^796*f1 eq m3*m4*n4;
ProdRel([1,7,12]) eq n4*(m1*m4+m2*m3+zz^494*m3*n1+zz^494*m4*n1)+zz^494*n2*n3*(m3+m4);

// Since m3^3+m4^3=0, if one of m3 and m4 is zero then the other is. But if both are then the determinant of scal is zero.
// Thus n4=0. Notice that this means that n2 and n3 cannot be zero, since otherwise det(scal)=0. Thus the third equation
// means that m3+m4=0.

c1:=ChangeCoefficients(coeffs0,[n4,m4],[0,m3]);

Evaluate(ProdRel([1,4,8]),c1) eq zz^1550*m3^2*(a+zz^2568*b+zz^1809*c);
c2:=ChangeCoefficient(c1,c,(a+zz^2568*b)/zz^1809);

Evaluate(ProdRel([5,6,9]),c2) eq m3^2*(a+b+zz^772*n2);
Evaluate(ProdRel([4,5,8]),c2) eq m3^2*(a+b+zz^278*m1+zz^278*m2);
c3:=ChangeCoefficients(c2,[m2,n2],[(a+b)/zz^278+m1,(a+b)/zz^772]);

Evaluate(ProdRel([3,11,12]),c3) eq zz^1812*n3^2*(a+zz^1527*b+zz^2283*n3);
c4:=ChangeCoefficient(c3,n3,(a+zz^1527*b)/zz^2283);

Evaluate(ProdRel([1,2,6]),c4) eq zz^3045*m3*(a+b)*(a+b+zz^772*n1);
Evaluate(Determinant(scal),c4) eq zz^1437*m3^6*(a+b)^14*(a+zz^1527*b)^7;
// Since this determinant cannot be zero, we see that a+b+zz^772*n1=0.
c5:=ChangeCoefficient(c4,n1,(a+b)/zz^772);

Evaluate(ProdRel([1,17,26]),c5) eq m1^2*(a+b);
c6:=ChangeCoefficient(c5,m1,0);

Evaluate(ProdRel([1,3,6]),c6) eq zz^1534*m3*(a+b)*(a+zz^1527*b+zz^3079*m3);
c7:=ChangeCoefficient(c6,m3,(a+zz^1527*b)/zz^3079);

// This kills all coefficients. Now quotient out by the centralizer of H in GL(27,k).
c8:=ChangeCoefficients(c7,[a,b],[1,0]);

sca:=GL(27,F)!Evaluate(scal,c8);
h11:=h1^sca;
h12:=h11^l3;
H1:=sub<GL(27,F)|l1,l2,h11>;
not(h12 in H1);

h11 in J;

{CheckRel(i,j1):i in seqs} eq {0};
return 0;
end function;


// We now give code that can prove that the trilinear form we gave is the correct one. Choose two random elements that
// generate the subgroup NGT, and then build the trilinear form relations. We also check that l1 and l2 lie in
// NGT.

function CheckE6Form()

GG:=GroupOfLieType("E6",q);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,q);
g1:=elt<GG|W![z,1,1,1,1,1]>;
g2:=elt<GG|W![1,z,1,1,1,1]>;
g3:=elt<GG|W![1,1,z,1,1,1]>;
g4:=elt<GG|W![1,1,1,z,1,1]>;
g5:=elt<GG|W![1,1,1,1,z,1]>;
g6:=elt<GG|W![1,1,1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;
E:=sub<NGT|MatsE>;

l1 in NGT and l2 in NGT and l3 in NGT;

// Check that C_G(x)=T in the paper
Order(Centralizer(E,l2)) eq 1;

repeat y1:=Random(NGT); y2:=Random(NGT); until NGT eq sub<NGT|y1,y2>;

mat:=[];
for h in [y1,y2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l1)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l1)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l1)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";


==> anc/E6/PSL213p=3.txt <==
/* In this case we let H denote a copy of PSL(2,13), L denote the subgroup 13.6, and let G denote E6(2^12).
   We give matrices defining L, an element of order 13 and an element of order 6. We construct l1pre and
   l2pre to lie in the normalizer of a torus NGT, as constructed using the GroupOfLieType command. We then
   give a matrix x1 to conjugate l1 and l2 to our versions, which we work with as the structure is nicer.
   We give H as L and a matrix h1, chosen at random. A posteriori, one could produce H as a subgroup of E6 and show that no other
   overgroup of L preserves the E6 trilinear form, but we prefer a less synthetic proof.

   We also give a matrix l3, which turns L into a 13.12, but does not normalize our subgroup H of G. This
   means that there are exactly two copies of H containing L.

   We also give a matrix j1 that, together with L, yields a copy of G2(3). We check that h1 lies in
   <l1,l2,j1>, and then that the two possible H<G are contained in H<J<G.
*/

q:=3^6;
F<zz>:=GF(q);
z:=zz^56;

l1pre:=GL(27,F)![[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0],
[0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

l2pre:=GL(27,F)!DiagonalMatrix([z^i:i in [3,0,4,11,12,10,7,11,8,5,2,9,1,6,6,5,3,12,2,0,9,10,0,1,8,7,4]]);

l3pre:=GL(27,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0],
[0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0],
[0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

x1:=GL(27,F)![[0,0,0,0,zz^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,zz^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,zz^726,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,zz^726,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,zz^726,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,zz^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,zz^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^726,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^726,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^2,0,0,0,0,0,0,0,0,0,0],
[0,zz^231,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^653,0,0,zz^194,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^726,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^2],
[0,zz^282,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^352,0,0,zz^627,0,0,0,0],
[zz^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^724,0,0,0,0,0,0,0,0,0,0],
[0,zz^133,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^497,0,0,zz^497,0,0,0,0],
[0,0,zz^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^360],
[0,0,0,zz^61,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,zz^61,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,zz^61,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,zz^61,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,zz^724,0,0,0,0,0,0,0,0,0,0,0,0,zz^5,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^61,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,zz^360,0,0,0,0,0,0,0,0,zz^5,0,0,0,0,0,0],
[0,0,0,0,0,zz^724,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^5,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,zz^360,0,0,0,0,0,0,0,0,0,0,zz^5,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^61,0]];

l1:=l1pre^(x1^-1);
l2:=l2pre^(x1^-1);
l3:=l3pre^(x1^-1);

L:=sub<GL(27,F)|l1,l2>;

h1:=GL(27,F)![[zz^588,zz^560,zz^238,zz^126,zz^154,zz^168,zz^420,zz^490,zz^238,zz^504,zz^447,zz^518,zz^672,0,zz^167,zz^83,zz^559,zz^615,zz^223,zz^111,zz^167,zz^727,zz^699,zz^475,zz^419,zz^335,zz^139],
[zz^560,zz^308,zz^154,zz^602,zz^126,zz^420,zz^504,zz^238,zz^154,zz^532,zz^83,zz^490,zz^588,zz^83,zz^475,0,zz^363,zz^139,zz^251,zz^699,zz^475,zz^419,zz^167,zz^335,zz^559,zz^531,zz^223],
[zz^378,zz^294,zz^504,zz^56,zz^588,zz^294,zz^266,zz^196,zz^672,zz^14,zz^153,zz^168,zz^630,zz^517,zz^349,0,zz^41,zz^41,zz^545,zz^629,zz^125,zz^601,zz^433,zz^97,zz^181,zz^13,zz^237],
[zz^266,zz^14,zz^56,zz^168,zz^308,zz^14,zz^658,zz^588,zz^560,zz^630,zz^153,zz^504,zz^294,zz^153,zz^13,zz^153,zz^545,zz^545,zz^601,zz^125,zz^69,zz^41,zz^265,zz^713,zz^237,zz^461,zz^405],
[zz^294,zz^266,zz^588,zz^308,zz^168,zz^658,zz^630,zz^56,zz^140,zz^378,zz^153,zz^196,zz^378,zz^153,zz^601,zz^153,zz^349,zz^265,zz^489,zz^237,zz^405,zz^461,zz^545,zz^181,zz^377,zz^41,zz^69],
[zz^168,zz^420,zz^154,zz^602,zz^518,zz^196,zz^672,zz^126,zz^602,zz^588,zz^447,zz^490,zz^140,zz^83,zz^727,zz^83,zz^167,zz^475,zz^531,zz^139,zz^251,zz^111,zz^223,zz^419,zz^699,zz^559,zz^335],
[zz^420,zz^504,zz^126,zz^518,zz^490,zz^672,zz^588,zz^602,zz^518,zz^560,zz^83,zz^238,zz^168,0,zz^419,zz^447,zz^475,zz^335,zz^111,zz^223,zz^503,zz^699,zz^251,zz^559,zz^167,zz^363,zz^531],
[zz^630,zz^378,zz^196,zz^588,zz^56,zz^266,zz^14,zz^504,zz^532,zz^658,zz^153,zz^308,zz^658,zz^517,zz^545,0,zz^461,zz^433,zz^265,zz^181,zz^237,zz^13,zz^41,zz^405,zz^713,zz^601,zz^125],
[zz^378,zz^294,zz^672,zz^560,zz^140,zz^14,zz^658,zz^532,zz^56,zz^630,zz^517,zz^224,zz^630,0,zz^405,0,zz^377,zz^125,zz^69,zz^41,zz^545,zz^713,zz^237,zz^601,zz^461,zz^181,zz^265],
[zz^504,zz^532,zz^602,zz^490,zz^238,zz^588,zz^560,zz^518,zz^490,zz^308,zz^447,zz^154,zz^420,zz^447,zz^559,0,zz^335,zz^531,zz^699,zz^251,zz^587,zz^167,zz^503,zz^363,zz^475,zz^55,zz^111],
[zz^645,zz^281,zz^211,zz^211,zz^211,zz^645,zz^281,zz^211,zz^575,zz^645,2,zz^211,zz^281,zz^252,1,zz^308,1,0,1,2,0,2,0,2,2,2,0],
[zz^658,zz^630,zz^168,zz^504,zz^196,zz^630,zz^378,zz^308,zz^224,zz^294,zz^153,zz^56,zz^14,0,zz^461,0,zz^601,zz^601,zz^41,zz^69,zz^629,zz^545,zz^489,zz^377,zz^405,zz^349,zz^181],
[zz^672,zz^588,zz^490,zz^154,zz^238,zz^140,zz^168,zz^518,zz^490,zz^420,zz^83,zz^602,zz^196,zz^447,zz^699,zz^447,zz^419,zz^587,zz^139,zz^531,zz^699,zz^195,zz^111,zz^167,zz^727,zz^475,zz^615],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,zz^392,2,0,1,2,1,1,0,1,0,1,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^308,2,zz^56,zz^196,zz^588,zz^196,zz^588,zz^504,zz^672,zz^224,zz^532,zz^196,zz^672],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,1,1,2,2,1,1,2,2,1,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^56,2,zz^196,zz^224,zz^672,zz^560,zz^224,zz^308,zz^308,zz^140,zz^224,zz^168,zz^196],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^196,2,zz^224,zz^168,zz^504,zz^560,zz^224,zz^560,zz^308,zz^672,zz^308,zz^588,zz^420],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^588,2,zz^672,zz^504,zz^56,zz^224,zz^672,zz^224,zz^196,zz^560,zz^196,zz^308,zz^532],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^196,1,zz^560,zz^560,zz^224,zz^56,zz^168,zz^672,zz^140,zz^672,zz^588,zz^588,zz^308],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^588,1,zz^224,zz^224,zz^672,zz^168,zz^504,zz^560,zz^420,zz^560,zz^308,zz^308,zz^196],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^504,2,zz^308,zz^560,zz^224,zz^672,zz^560,zz^588,zz^588,zz^532,zz^560,zz^56,zz^308],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^672,2,zz^308,zz^308,zz^196,zz^140,zz^420,zz^588,zz^168,zz^588,zz^560,zz^560,zz^224],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^224,1,zz^140,zz^672,zz^560,zz^672,zz^560,zz^532,zz^588,zz^196,zz^56,zz^672,zz^588],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^532,1,zz^224,zz^308,zz^196,zz^588,zz^308,zz^560,zz^560,zz^56,zz^308,zz^140,zz^224],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^196,2,zz^168,zz^588,zz^308,zz^588,zz^308,zz^56,zz^560,zz^672,zz^140,zz^588,zz^560],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^672,1,zz^196,zz^420,zz^532,zz^308,zz^196,zz^308,zz^224,zz^588,zz^224,zz^560,zz^504]];

j1:=GL(27,F)![[zz^600,zz^613,zz^55,zz^301,zz^189,zz^681,zz^13,zz^211,zz^39,zz^108,zz^299,zz^506,zz^159,zz^462,zz^541,zz^42,zz^395,zz^662,zz^314,zz^613,zz^251,zz^486,zz^708,zz^618,zz^222,zz^90,zz^340],
[zz^167,zz^411,zz^240,zz^189,zz^431,zz^530,zz^435,zz^632,zz^174,zz^344,zz^395,zz^246,zz^193,zz^513,zz^292,zz^510,zz^331,zz^695,zz^329,zz^158,zz^347,zz^328,zz^520,zz^685,zz^450,zz^347,zz^313],
[zz^342,zz^488,zz^498,zz^173,zz^594,zz^642,zz^230,zz^109,zz^291,zz^6,zz^347,zz^560,zz^401,zz^633,zz^133,zz^589,zz^20,zz^305,zz^717,zz^186,zz^498,zz^630,zz^69,zz^462,zz^249,zz^79,zz^189],
[zz^626,zz^460,zz^672,zz^202,zz^221,zz^687,zz^127,zz^626,zz^322,zz^13,zz^513,zz^379,zz^239,zz^577,zz^197,zz^251,zz^499,zz^168,zz^439,zz^688,zz^585,zz^670,zz^262,zz^537,zz^262,zz^121,zz^453],
[zz^103,zz^37,zz^419,zz^386,zz^699,zz^214,zz^122,zz^78,zz^336,zz^526,zz^9,zz^416,zz^491,zz^111,zz^46,zz^430,zz^481,zz^625,zz^299,zz^284,zz^80,zz^93,zz^480,zz^446,zz^659,zz^638,zz^718],
[zz^409,zz^210,zz^130,zz^715,zz^606,zz^41,zz^332,zz^189,zz^71,zz^459,zz^392,zz^569,zz^351,zz^186,zz^727,zz^605,zz^301,zz^547,zz^101,zz^417,zz^237,zz^279,zz^616,zz^458,zz^633,zz^349,zz^207],
[zz^89,zz^297,zz^594,zz^430,zz^482,zz^675,zz^428,zz^323,zz^268,zz^110,zz^47,zz^351,zz^258,zz^533,zz^29,zz^415,zz^132,zz^452,zz^277,zz^31,zz^167,zz^200,zz^416,zz^374,zz^229,zz^702,zz^271],
[zz^370,zz^191,zz^462,zz^362,zz^644,zz^511,zz^323,zz^656,zz^630,zz^432,zz^291,zz^544,zz^374,zz^191,zz^676,zz^684,zz^186,zz^45,zz^361,zz^604,zz^621,zz^481,zz^600,zz^83,zz^304,zz^348,zz^594],
[zz^96,zz^270,zz^611,zz^607,zz^426,zz^681,zz^363,zz^112,zz^579,zz^230,zz^92,zz^286,zz^645,zz^166,zz^340,zz^123,zz^520,zz^399,zz^359,zz^410,zz^53,zz^425,zz^599,zz^644,zz^481,zz^342,zz^230],
[zz^666,zz^653,zz^180,zz^230,zz^142,zz^583,zz^682,zz^522,zz^510,zz^357,zz^367,zz^130,zz^325,zz^698,zz^57,zz^598,zz^185,zz^90,zz^466,zz^389,zz^664,zz^367,zz^507,zz^613,zz^39,zz^254,zz^501],
[zz^609,zz^301,zz^158,zz^24,zz^103,zz^354,zz^461,zz^405,zz^701,zz^3,zz^252,zz^624,zz^469,zz^350,zz^542,zz^447,zz^310,zz^103,zz^420,zz^520,zz^315,zz^162,zz^209,zz^3,1,zz^279,zz^366],
[zz^374,zz^550,zz^177,zz^224,zz^171,zz^634,zz^33,zz^218,zz^137,zz^214,zz^624,zz^70,zz^485,zz^354,zz^386,zz^148,zz^9,zz^574,zz^290,zz^465,zz^80,zz^224,zz^66,zz^320,zz^720,zz^581,zz^183],
[zz^389,zz^152,zz^268,zz^679,zz^326,zz^105,zz^387,zz^151,zz^142,zz^705,zz^476,zz^58,zz^195,zz^435,zz^94,zz^138,zz^284,zz^3,zz^196,zz^279,zz^504,zz^175,zz^479,zz^36,zz^369,zz^162,zz^537],
[zz^561,zz^253,zz^127,zz^463,zz^575,zz^533,zz^337,zz^155,zz^687,zz^617,2,zz^379,zz^421,zz^28,zz^362,zz^563,zz^35,zz^149,zz^154,zz^243,zz^75,zz^492,zz^92,zz^202,zz^55,zz^684,zz^479],
[zz^477,zz^309,zz^71,zz^211,zz^575,zz^533,zz^253,zz^603,zz^491,zz^197,zz^448,zz^211,zz^505,zz^532,zz^254,zz^348,zz^206,zz^623,zz^628,zz^180,zz^604,zz^473,zz^212,zz^147,zz^723,zz^73,zz^680],
[zz^673,zz^365,zz^323,zz^491,zz^267,zz^617,zz^197,zz^379,zz^351,zz^393,0,zz^547,zz^533,1,zz^204,zz^28,zz^693,zz^254,zz^231,zz^35,zz^380,zz^321,zz^30,zz^49,zz^176,zz^209,zz^324],
[zz^393,zz^169,zz^211,zz^155,zz^43,zz^309,zz^701,zz^155,zz^211,zz^57,zz^336,zz^127,zz^393,zz^504,zz^705,zz^726,zz^412,zz^572,zz^539,zz^628,zz^508,zz^218,zz^327,zz^85,zz^149,zz^23,zz^631],
[zz^533,zz^645,0,zz^99,zz^155,zz^477,zz^645,zz^491,zz^183,zz^141,zz^420,zz^687,zz^29,zz^224,zz^325,zz^619,zz^204,zz^188,zz^675,zz^650,zz^115,zz^181,zz^550,zz^652,zz^447,zz^264,zz^280],
[zz^281,zz^197,zz^127,0,zz^547,zz^281,zz^113,zz^323,zz^71,zz^589,zz^140,zz^659,zz,2,zz^237,zz^35,zz^161,zz^700,zz^505,zz^466,zz^462,zz^131,zz^515,zz^447,zz^573,zz^661,zz^459],
[zz^281,zz^645,zz^127,zz^687,zz^323,zz^197,zz^645,0,zz^659,zz^505,zz^336,zz^183,zz^225,zz^448,zz^60,zz^78,zz^569,zz^450,zz^171,zz^627,zz^560,zz^77,zz^553,zz^363,zz^456,zz^83,zz^480],
[zz^281,zz^505,zz^687,zz^183,0,zz^281,zz^477,zz^239,zz^127,zz^253,zz^112,zz^127,zz^645,zz^420,zz^103,zz^553,zz^92,zz^272,zz^539,zz^372,zz^374,zz^657,zz^308,zz^495,zz^425,zz^496,zz^291],
[zz^253,zz^253,zz^43,zz^687,zz^575,zz^337,zz,zz^435,zz^407,zz^449,zz^280,zz^211,zz^673,zz^476,zz^472,zz^381,zz^659,zz^450,zz^565,zz^253,zz^307,zz^536,zz^131,zz^681,zz^322,zz^20,zz^691],
[zz^113,zz^281,zz^547,zz^491,zz^99,zz^589,zz^29,zz^183,0,zz^645,zz^644,zz^323,zz^281,zz^700,zz^628,zz^481,zz^441,zz^262,zz^169,zz^588,zz^629,zz^463,zz^87,zz^365,zz^657,zz^376,zz^548],
[zz^225,zz^141,zz^575,zz^575,zz^323,zz^393,zz^309,zz^211,zz^659,zz^197,zz^252,zz^155,zz,zz^336,zz^381,zz^152,zz^388,zz^131,zz^385,zz^343,zz^259,zz^487,zz^607,zz^688,zz^137,zz^2,zz^702],
[zz,zz^197,zz^547,zz^575,zz^71,zz^421,zz^449,zz^211,zz^155,zz^169,zz^476,zz^71,zz^561,zz^84,zz^452,zz^533,zz^230,zz^261,zz^307,zz^572,zz^83,zz^649,zz^160,zz^530,zz^337,zz^435,zz^548],
[zz^169,zz^113,zz^211,zz^407,zz^99,zz^393,zz^617,zz^183,zz^211,zz^365,zz^392,zz^211,zz^225,zz^476,zz^296,zz^292,zz^585,zz^489,zz^576,zz^702,zz^55,zz^642,zz^590,zz^213,zz^395,zz^231,zz^83],
[zz^253,zz^309,zz^239,zz^547,zz^127,zz^225,zz^141,zz^407,zz^323,zz^645,zz^168,0,zz^281,zz^644,zz^495,zz^663,zz^628,zz^318,zz^112,zz^94,zz^438,zz^49,zz^386,zz^45,zz^120,zz^301,zz^592]];

J:=sub<GL(27,F)|l1,l2,j1>;

h1 in J;

// Here is the centralizer in GL(27,F) for L, even as a subgroup of NGT. This makes computation incredibly easy.

R<a,b,c,m1,m2,m3,m4,n1,n2,n3,n4>:=PolynomialRing(F,11);
mats:=MatrixRing(R,27);
scal:=mats!DiagonalMatrix([a:i in [1..27]]);
scal[2,20]:=b; scal[2,23]:=c; scal[20,2]:=c; scal[20,23]:=-b; scal[23,2]:=b; scal[23,20]:=-c;
a1:=[18,1,3,24,22,21];
a2:=[5,17,27,13,6,12];
a3:=[4,14,9,19,26,10];
a4:=[8,15,25,11,7,16];
for i in [1..#a1] do scal[a1[i],a1[i]]:=m1; scal[a1[i],a2[i]]:=m2; scal[a2[i],a1[i]]:=m3; scal[a2[i],a2[i]]:=m4; end for;
for i in [1..#a3] do scal[a3[i],a3[i]]:=n1; scal[a3[i],a4[i]]:=n2; scal[a4[i],a3[i]]:=n3; scal[a4[i],a4[i]]:=n4; end for;
scal[21,12]:=-m2;
scal[3,27]:=-m2;
scal[24,13]:=-m2;
scal[6,22]:=-m3;
scal[5,18]:=-m3;
scal[17,1]:=-m3;
scal[14,15]:=-n2;
scal[26,7]:=-n2;
scal[7,26]:=-n3;
scal[15,14]:=-n3;

scal*mats!l1pre eq mats!l1pre*scal and scal*mats!l2pre eq mats!l2pre*scal;

scal:=mats!x1*scal*mats!x1^-1;
// This commutes with l1x and l2x, but a change of basis gives us the below matrix. Which is nice.

scal:=mats![[m4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,m1,0,0,0,0,0],
[0,m4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,m1,0,0],
[0,0,n4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2*n3],
[0,0,0,n4,0,0,0,0,0,0,0,0,0,0,0,0,0,n3,0,0,0,0,0,0,0,0,0],
[0,0,0,0,n4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,n3,0,0,0,0],
[0,0,0,0,0,m4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2*m1,0,0,0],
[0,0,0,0,0,0,m4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2*m1,0],
[0,0,0,0,0,0,0,n4,0,0,0,0,0,0,0,0,0,0,0,0,2*n3,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,n4,0,0,0,0,0,0,0,0,0,0,n3,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,m4,0,0,0,0,m1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,a,0,0,b,0,c,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,n4,0,0,0,0,0,0,n3,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,m4,0,0,0,2*m1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,a,0,b,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,2*m2,0,0,0,0,m3,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,a,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,m2,0,0,0,m3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,n2,0,0,0,0,0,0,0,0,0,0,0,0,0,n1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,n2,0,0,0,0,0,0,n1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,n2,0,0,0,0,0,0,0,0,0,0,n1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2*n2,0,0,0,0,0,0,0,0,0,0,0,0,n1,0,0,0,0,0,0],
[2*m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,m3,0,0,0,0,0],
[0,0,0,0,n2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,n1,0,0,0,0],
[0,0,0,0,0,m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,m3,0,0,0],
[0,2*m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,m3,0,0],
[0,0,0,0,0,0,m2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,m3,0],
[0,0,2*n2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,n1]];

scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[39,43,78,152,155,157,204,241,271,286,311,321,359,475,560,563,565,581,601,619,626,640,669,706,763,821,848,851,853,1025,1039,
1046,1085,1088,1090,1196,1240,1271,1290,1330,1395,1422,1575,1617,1626,1656,1661,1729,1733,1737,1765,1767,1782,1804,1807,1844,1918,
1958,1973,1984,2018,2033,2043,2068,2207,2236,2283,2302,2354,2363,2381,2383,2429,2467,2496,2547,2592,2607,2617,2678,2689,2691,2730,
2734,2736,2758,2761,2780,2789,2795,2817,2822,2892,2918,2936,3000,3025,3032,3077,3097,3119,3141,3150,3156,3178,3183,3212,3222,3283,
3310,3319,3325,3347,3352,3372,3417,3453,3487,3525,3545,3593,3600];

vals:=[1,zz^358,zz^419,zz^192,zz^625,zz^495,zz^363,zz^550,zz^722,zz^255,zz^125,zz^352,zz^62,zz^727,zz^651,zz^350,zz^495,zz^645,zz^419,zz^722,
zz^344,zz^489,zz^352,zz^426,zz^716,zz^727,zz^279,zz^706,zz^123,zz^422,zz^413,zz^357,zz^548,zz^253,zz^123,zz^363,zz^419,zz^357,zz^49,zz^58,
zz^55,zz^352,zz^422,zz^413,zz^721,2,zz^358,zz^722,zz^593,zz^223,zz^644,zz^495,zz^274,zz^716,zz^125,zz^426,zz^55,zz^722,zz^186,zz^727,
zz^619,zz^716,zz^489,zz^426,zz^727,zz^357,zz^58,zz^413,zz^55,zz^585,zz^636,zz^487,zz^49,zz^58,zz^357,zz^645,zz^344,zz^426,zz^489,zz^352,
zz^377,zz^485,zz^223,zz^485,zz^393,zz^693,zz^393,zz^99,zz^405,zz^310,zz^347,zz^229,zz^58,zz^357,zz^413,zz^274,zz^125,zz^62,zz^716,zz^29,
zz^57,zz^257,zz^104,zz^15,zz^398,zz^682,zz^56,zz^680,zz^126,zz^680,zz^249,zz^613,zz^249,zz^316,zz^56,zz^126,zz^177,zz^420,zz^420,zz^541,
zz^56,zz^420];

f27:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs0:=[a,b,c,m1,m2,m3,m4,n1,n2,n3,n4];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function CheckDetermination()

ProdRel([1,2,13]) eq zz^237*(zz^499*a + zz^4*m2 + zz^46*m3 + zz^63*n1 - n2)^3;
c1:=ChangeCoefficient(coeffs0,n2,zz^499*a + zz^4*m2 + zz^46*m3 + zz^63*n1);

Evaluate(ProdRel([18,18,23]),c1) eq zz^393*(a+zz^600*m3)*(a+zz^233*m2+zz^591*m3)*(a+zz^597*m2+zz^639*m3);

// Kill off the two bad branches.

badc2a:=ChangeCoefficient(c1,m3,(a + zz^233*m2)/-zz^591);
badc2b:=ChangeCoefficient(c1,m3,-(a + zz^597*m2)/zz^639);

// Deal with badc2a first.
Evaluate(ProdRel([15,19,25]),badc2a) eq zz^537*(a+zz^558*m2)^3;
badc3a:=ChangeCoefficient(badc2a,m2,-a/zz^558);
Evaluate(ProdRel([15,16,16]),badc3a) eq zz^29*a^3;

// and branch b:

Evaluate(ProdRel([15,16,16]),badc2b) eq zz^321*a*n1*(a+zz^656*n1);
badc3b1:=ChangeCoefficient(badc2b,n1,0);
badc3b2:=ChangeCoefficient(badc2b,n1,-a/zz^656);

Evaluate(ProdRel([15,20,20]),badc3b1) eq zz^393*a^3;
Evaluate(ProdRel([15,20,20]),badc3b2) eq zz^393*a^3;

// On to the correct branch:

c2:=ChangeCoefficient(c1,m3,-a/zz^600);

Evaluate(ProdRel([15,18,23]),c2) eq zz^375*a*(a+zz^606*m2+zz^119*n1)*(a+zz^606*m2+zz^483*n1);

// Both of these turn out to be correct.

c3a:=ChangeCoefficient(c2,n1,(a+zz^606*m2)/-zz^119);
c3b:=ChangeCoefficient(c2,n1,(a+zz^606*m2)/-zz^483);

Evaluate(ProdRel([15,15,17]),c3a) eq zz^294*(a+zz^175*m2)^3;
Evaluate(ProdRel([15,15,17]),c3b) eq zz^469*(a+zz^420*m2)^3;
c4a:=ChangeCoefficient(c3a,m2,a/-zz^175);
c4b:=ChangeCoefficient(c3b,m2,a/-zz^420);

Evaluate(ProdRel([14,14,15]),c4a) eq zz^465*a^2*(a+zz^576*b);
Evaluate(ProdRel([14,14,15]),c4b) eq zz^569*a^2*(a+zz^576*b);

c5a:=ChangeCoefficient(c4a,b,a/-zz^576);
c5b:=ChangeCoefficient(c4b,b,a/-zz^576);

Evaluate(ProdRel([1,15,19]),c5a) eq zz^700*a^2*(a+zz^413*c+zz^489*n4);
Evaluate(ProdRel([1,19,25]),c5a) eq zz^299*a^2*(a+zz^541*c+zz^407*n3);
Evaluate(ProdRel([3,20,24]),c5a) eq zz^178*a^2*(a+zz^459*c+zz^248*m1);

Evaluate(ProdRel([1,15,19]),c5b) eq zz^702*a^2*(a+zz^229*c+zz^305*n4);
Evaluate(ProdRel([1,19,25]),c5b) eq zz^175*a^2*(a+zz^665*c+zz^713*n3);
Evaluate(ProdRel([3,20,24]),c5b) eq zz^461*a^2*(a+zz^358*c+zz^147*m1);

c6a:=ChangeCoefficients(c5a,[m1,n3,n4],[-(a+zz^459*c)/zz^248,-(a+zz^541*c)/zz^407,-(a+zz^413*c)/zz^489]);
c6b:=ChangeCoefficients(c5b,[m1,n3,n4],[-(a+zz^358*c)/zz^147,-(a+zz^665*c)/zz^713,-(a+zz^229*c)/zz^305]);

Evaluate(ProdRel([1,14,14]),c6a) eq zz^199*a^2*(a+zz^640*c+zz^368*m4);
Evaluate(ProdRel([1,14,14]),c6b) eq zz^390*a^2*(a+zz^126*c+zz^99*m4);

c7a:=ChangeCoefficient(c6a,m4,(a + zz^640*c)/-zz^368);
c7b:=ChangeCoefficient(c6b,m4,-(a + zz^126*c)/zz^99);

// This kills off everything.
c7a eq [a,zz^516*a,c,zz^116*a+zz^575*c,zz^189*a,zz^492*a,zz^724*a+zz^636*c,zz^709*a,zz^499*a,zz^685*a+zz^498*c,zz^603*a+zz^288*c];
c7b eq [a,zz^516*a,c,zz^217*a+zz^575*c,zz^672*a,zz^492*a,zz^265*a+zz^391*c,zz^527*a,zz^499*a,zz^379*a+zz^316*c,zz^59*a+zz^288*c];

// Remove the centralizer of H in GL(27,k):

c8a:=ChangeCoefficients(c7a,[a,c],[1,-1/zz^319]);
c8b:=ChangeCoefficients(c7b,[a,c],[1,-1/zz^128]);

sca1:=GL(27,F)!Evaluate(scal,c8a);
sca2:=GL(27,F)!Evaluate(scal,c8b);

h11:=h1^sca1;
h12:=h1^sca2;

H1:=sub<GL(27,F)|l1,l2,h11>;
H2:=sub<GL(27,F)|l1,l2,h12>;

H1^l3 eq H2;

j11:=j1^sca1;
j12:=j1^sca2;

// This gives us exactly two groups H containing the group L, contained in two different groups J.

{CheckRel(i,j11):i in seqs} eq {0};
{CheckRel(i,j12):i in seqs} eq {0};

return 0;
end function;


// We now give code that can prove that the trilinear form we gave is the correct one. Choose two random elements that
// generate the subgroup 2^6.W(E6), and then build the trilinear form relations. We also check that l1 and l2 lie in
// NGT.

function CheckE6Form()

GG:=GroupOfLieType("E6",q);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,q);
g1:=elt<GG|W![z,1,1,1,1,1]>;
g2:=elt<GG|W![1,z,1,1,1,1]>;
g3:=elt<GG|W![1,1,z,1,1,1]>;
g4:=elt<GG|W![1,1,1,z,1,1]>;
g5:=elt<GG|W![1,1,1,1,z,1]>;
g6:=elt<GG|W![1,1,1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;
E:=sub<NGT|MatsE>;

l1pre in NGT and l2pre in NGT;

repeat y1:=Random(E); y2:=Random(E); until E eq sub<E|y1,y2>;

mat:=[];
for hh in [y1,y2] do
  h:=hh^(x1^-1);
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l1)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l1)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l1)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

function CheckL()
// First we set up GG as in CheckE6Form, but also the adjoint representation, as we will need that.

GG:=GroupOfLieType("E6",q);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,q);
g1:=elt<GG|W![z,1,1,1,1,1]>;
g2:=elt<GG|W![1,z,1,1,1,1]>;
g3:=elt<GG|W![1,1,z,1,1,1]>;
g4:=elt<GG|W![1,1,1,z,1,1]>;
g5:=elt<GG|W![1,1,1,1,z,1]>;
g6:=elt<GG|W![1,1,1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;
E:=sub<NGT|MatsE>;

rho2:=AdjointRepresentation(GG);
Mats2:=[rho2(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE2:=[rho2(i):i in Refs];
MNGT:=GModule(NGT);
LNGT:=GModule(NGT,Mats2 cat MatsE2);

L:=sub<NGT|l1pre,l2pre>;
L0:=sub<NGT|l1pre^2,l2pre>;
// Any element of order 3 has to come from the Weyl group, so first we find all classes of order 3 in E.
CCE:=ConjugacyClasses(E);
Clas3:=[i[3]:i in CCE|i[1] eq 3];

// Now we check that the three classes have different actions on L(E6).
#{SocleFactors(Restriction(LNGT,sub<E|i>)):i in Clas3} eq 3;

// The one we want has socle of dimension 27 on LNGT.
for i in Clas3 do if(Dimension(Fix(Restriction(LNGT,sub<NGT|i>))) eq 27) then z1:=i; end if; end for;

// Now we let it act on the 13-part of the torus, and look for subgroups of order 39, then those with a regular 13, of trace 1.
Tz1:=sub<NGT|T,z1>;
ZT:=[i`subgroup:i in Subgroups(Tz1:OrderEqual:=39)|not(IsCyclic(i`subgroup))];
ZT2:=[i:i in ZT|BrauerCharacter(GModule(i))[4] eq 1];
&and[IsConjugate(NGT,i,ZT2[1]):i in ZT2];
// So all 13.3s are conjugate in NGT. Since this is contained in a 13.12, anything other than this must
// centralize the 13, hence lie in T. It must also centralize the 3. We now check that there is no
// involution in T centralized by L0. Since the involutions in the torus are in E (as that is 2^6.W(E6))
// we just check that C_E(L0)=1.

Order(Centralizer(E,L0)) eq 1;

return 0;
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct, and that they are contained in copies of G2(3).";
"The function CheckL() checks the statements about L and L0 made in the paper";

==> anc/E6/PSL217p=0.txt <==
/* In this case we let H denote a copy of PSL(2,17), L denote the subgroup 17.8, and let G denote E6(137).
   We give matrices defining L, an element of order 17 and an element of order 8. We construct L to lie in
   normalizer of a torus NGT, as constructed using the GroupOfLieType command. We give H as L and a matrix
   h1, chosen at random. A posteriori, one could produce H as a subgroup of E6 and show that no other
   overgroup of L preserves the E6 trilinear form, but we prefer a less synthetic proof.
*/

q:=137;
F:=GF(q);
zz:=PrimitiveElement(F);
z:=zz;

l1:=GL(27,F)![[136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,136,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,136,0,0,0,0,0,0,0],
[0,136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,136,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,136,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,136],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,136,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,136,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,136,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,136,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0]];

l2:=GL(27,F)!DiagonalMatrix([1,122,60,72,50,38,74,34,59,123,16,56,115,73,119,88,1,133,50,119,60,133,34,16,74,1,38]);

L:=sub<GL(27,F)|l1,l2>;

h1:=GL(27,F)![[102,0,10,0,106,58,66,45,0,0,95,0,0,0,23,0,0,82,124,40,97,54,94,106,127,0,42],
[0,97,76,130,31,32,93,18,37,130,82,47,125,115,77,127,14,1,124,15,30,133,72,83,39,29,128],
[97,9,108,37,114,53,47,39,97,38,123,18,64,102,32,109,28,63,69,60,50,124,101,86,14,75,61],
[0,44,28,49,36,122,48,28,12,84,125,10,118,93,77,35,4,1,7,15,112,133,112,48,82,67,77],
[66,102,43,37,65,2,24,77,31,14,111,122,129,135,94,15,101,41,47,103,8,126,32,1,65,21,93],
[52,118,33,16,129,53,38,108,34,13,123,76,134,4,8,109,29,1,39,94,69,33,50,93,40,128,60],
[55,11,53,114,111,16,4,53,130,63,55,32,34,66,93,15,107,122,59,135,60,129,61,28,132,86,12],
[58,4,129,17,64,111,29,114,81,12,65,31,68,74,47,101,131,131,112,72,39,74,69,54,39,68,59],
[0,98,124,35,125,74,126,99,136,55,9,7,58,76,81,84,64,107,89,14,85,120,122,101,44,113,22],
[0,135,133,46,63,71,65,35,97,76,37,22,58,52,8,93,104,44,115,135,121,98,3,126,14,49,10],
[125,83,1,92,131,122,58,63,129,30,116,1,16,93,11,136,118,109,63,96,104,69,13,63,37,91,8],
[0,67,103,124,56,7,7,40,101,136,133,100,129,97,13,12,96,8,87,31,1,105,23,16,109,119,28],
[0,31,121,76,120,23,123,100,124,35,56,7,76,46,126,49,86,45,69,37,73,94,126,50,56,1,92],
[0,133,3,76,69,103,89,73,129,58,2,12,51,58,32,118,60,121,2,129,12,64,18,129,55,46,1],
[55,49,100,14,89,36,112,91,136,105,101,48,69,112,26,134,51,81,72,77,14,116,14,67,69,107,82],
[0,31,118,106,4,11,49,9,70,39,78,97,4,2,134,93,111,83,16,35,61,79,36,99,78,22,44],
[0,87,8,77,107,91,2,116,121,70,76,96,117,74,108,90,33,117,17,110,32,80,53,107,129,37,90],
[13,88,99,123,108,133,74,90,7,126,68,44,89,65,65,48,27,79,39,24,40,100,14,126,76,105,132],
[52,94,69,112,80,100,73,2,42,72,77,99,135,68,34,38,128,112,65,114,43,96,77,26,113,108,2],
[83,78,123,81,65,55,69,123,4,128,67,82,135,100,136,12,70,116,83,26,44,63,51,109,11,120,109],
[10,105,123,112,30,98,119,32,127,78,46,73,16,94,77,130,7,95,114,135,108,74,39,14,90,53,53],
[106,115,66,72,126,26,39,119,101,37,25,126,12,18,24,125,96,109,29,64,38,79,47,68,74,8,4],
[54,1,11,107,7,115,126,30,123,3,48,42,17,87,65,128,67,81,64,57,129,6,114,72,108,17,111],
[134,82,62,114,56,68,28,42,2,61,81,34,133,11,96,103,39,30,6,112,136,109,74,116,58,80,15],
[48,100,99,40,22,102,111,39,36,87,36,129,60,52,135,99,76,68,26,100,84,122,84,55,4,47,121],
[0,53,41,91,86,19,113,101,6,4,47,119,38,75,9,103,37,44,70,32,27,98,130,86,96,104,76],
[124,98,30,4,11,38,66,123,77,106,37,19,102,1,43,130,110,75,129,68,33,136,108,14,99,32,53]];

// Here is the centralizer in GL(27,F) for L, even as a subgroup of NGT. This makes computation incredibly easy

R<a,b,n1,n2,m1,m2,m3,m4>:=PolynomialRing(F,8);
mats:=MatrixRing(R,27);
scal:=mats!DiagonalMatrix([a:i in [1..27]]);
scal[17,17]:=n1; scal[26,26]:=n1; scal[26,17]:=n2; scal[17,26]:=-n2;
for i in [2,4,9,10,12,13,14,16] do scal[i,i]:=b; end for;
a1:=[3,6,7,18,11,20,5,8];
a2:=[21,27,25,22,24,15,19,23];
for i in [1..#a1] do scal[a1[i],a1[i]]:=m1; scal[a1[i],a2[i]]:=m2; scal[a2[i],a1[i]]:=m3; scal[a2[i],a2[i]]:=m4; end for;
scal[20,15]:=-m2;
scal[11,24]:=-m2;
scal[18,22]:=-m2;
scal[7,25]:=-m2;

scal[27,6]:=-m3;
scal[21,3]:=-m3;
scal[23,8]:=-m3;
scal[19,5]:=-m3;


scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[300,322,340,354,359,609,637,661,681,697,901,917,947,1004,1020,1164,1182,1246,1283,1311,1399,1419,1521,1558,1577,1710,1744,1787,
1821,1922,1958,1989,2029,2184,2227,2260,2357,2388,2427,2586,2609,2710,2749,2859,2991];

vals:=[1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,1,-1,1,-1,-1,1,-1,1,-1,1,-1,1,1,-1,-1,1];

f27:=[0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

// We need this to understand C_E6(L) at the end of the proof.

c6:=[a,1,n1,0,69*a*n1+69,135*a*n1^2+2*n1,120*a*n1+17,69*a*n1^2+69*n1];
sca:=Evaluate(scal,c6)*DiagonalMatrix([b:i in [1..27]]);

function ChRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u); v1:=Matricise(v); w1:=Matricise(w);
u2:=Matricise(u)*sca; v2:=Matricise(v)*sca; w2:=Matricise(w)*sca;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

coeffs0:=[a,b,n1,n2,m1,m2,m3,m4];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// We now determine the possible copies of H lying above L.

function CheckDetermination()
// Note that a,b are non-zero. We cannot have n1+37*n2=0 or n1+100*n2=0, and cannot have m1*m4+m2*m3=0,
// from the determinant of scal being non-zero.

ProdRel([2,2,2])/76-ProdRel([2,4,17])/67 eq 6*(m2+4*m4)*(b-m1+4*m3)^2;
// Thus m2+4*m4=0 or m1=b+4*m3. The latter in fact holds, so we proceed with the former, arriving at a contradiction.

badcoeffs1:=[a,b,n1,n2,m1,-4*m4,m3,m4];

Evaluate(ProdRel([2,2,16]),badcoeffs1) eq 16*b^2*(n1-n2);
badcoeffs2:=ChangeCoefficient(badcoeffs1,n2,n1);

Evaluate(87*ProdRel([2,12,17])-18*ProdRel([3,17,21]),badcoeffs2) eq n1*m1*m3;
Evaluate(ProdRel([2,10,14])/29-ProdRel([3,17,24])/41,badcoeffs2) eq 54*n1*(m1^2+11*m1*m3+16*m3^2);
// The first shows that m1=0 or m3=0. The second then implies that m1=m3=0. But then the determinant of scal is zero.
// Thus m1=b+4*m3

coeffs1:=[a,b,n1,n2,b+4*m3,m2,m3,m4];

Evaluate(ProdRel([2,4,16]),coeffs1) eq 15*b^2*n2;
// Since b ne 0, we have n2=0.
coeffs2:=ChangeCoefficient(coeffs1,n2,0);

Evaluate(ProdRel([2,2,12]),coeffs2) eq 99*b^2*(n1+34*m2-m4);
coeffs3:=ChangeCoefficient(coeffs2,m4,n1+34*m2);

// At this point it seems as though we need to scale scal so that b=1, which of course we may do.

coeffs4:=ChangeCoefficient(coeffs3,b,1);

Evaluate(ProdRel([1,2,26]),coeffs4) eq 109*(121*n1*m3-m2);
coeffs5:=ChangeCoefficient(coeffs4,m2,121*n1*m3);

Evaluate(ProdRel([1,2,12]),coeffs5) eq 49*n1*(120*a*n1+17-m3);
// Thus 120*a*n1+17=m3
coeffs6:=ChangeCoefficient(coeffs5,m3,120*a*n1+17);
coeffs6 eq c6;
// Now all coefficients are zero.

// This is the complete subgroup of GL(26,F) that conjugates H inside E6. (Note that H<E6 to begin with.)

sca:=Evaluate(scal,coeffs6)*DiagonalMatrix([b:i in [1..27]]);

// Now find the centralizer of H in GL(27,k):

scadiff:=sca*mats!h1-mats!h1*sca;
scaents:=Sort([scadiff[i,j]:i,j in [1..27]]);
scaents[170] eq 2*b*(n1-1);
{Evaluate(i,[a,b,1,n2,m1,m2,m3,m4]):i in scaents} eq {0};

// Since a,b,n1 are all non-zero, this means the centralizer of H is all matrices sca with n1=1, a,b arbitrary.

// Now obtain C_E6(L).

Determinant(sca) eq a^9*b^27*n1^18;
// Thus a,b,n1 cannot be 0.
ChRel([2,14,26]) eq 1-b^3*n1;
ChRel([2,6,12]) eq 2*b^3*n1*(1-a*n1);
// Thus a eq b^3 and n1=b^-3. In fact, this is enough to 
{Evaluate(ChRel(i),[b^3,b,1/b^3,0,0,0,0,0]):i in seqs} eq {0};

// Notice that C_GL(H)*C_E6(L) contains all those elements sca where n1 lies inside the subset {x^3:x in F} of F.
// (This is because they intersect in Z(E6).) Of course, this means that if F is algebraically closed we obtain
// that C_GL(H)*C_E6(L) is exactly all matrices sca. Over the finite group we obtain three orbits, permuted by
// the diagonal automorphism of E6(q).

// Finally, check that h1 lies in E6.

{CheckRel(i,h1):i in seqs} eq {0};

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. Choose two random elements that
// generate the subgroup 2^6.W(E6), and then build the trilinear form relations. We also check that l1 and l2 lie in
// NGT.

function CheckE6Form()

GG:=GroupOfLieType("E6",q);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,q);
g1:=elt<GG|W![z,1,1,1,1,1]>;
g2:=elt<GG|W![1,z,1,1,1,1]>;
g3:=elt<GG|W![1,1,z,1,1,1]>;
g4:=elt<GG|W![1,1,1,z,1,1]>;
g5:=elt<GG|W![1,1,1,1,z,1]>;
g6:=elt<GG|W![1,1,1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;
E:=sub<NGT|MatsE>;

l1 in NGT and l2 in NGT;

repeat y1:=Random(E); y2:=Random(E); until E eq sub<E|y1,y2>;

mat:=[];
for h in [y1,y2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l1)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l1)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l1)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";


==> anc/E6/PSL217p=3.txt <==
/* In this case we let H denote a copy of PSL(2,17), L denote the subgroup 17.8, and let G denote E6(3^16).
   We give matrices defining L, an element of order 17 and an element of order 8. We construct L to lie in
   normalizer of a torus NGT, as constructed using the GroupOfLieType command. We give H as L and a matrix
   h1, chosen at random. A posteriori, one could produce H as a subgroup of E6 and show that no other
   overgroup of L preserves the E6 trilinear form, but we prefer a less synthetic proof.
*/

q:=3^16;
F<zz>:=GF(q);
z:=zz^2532160;

l1:=GL(27,F)![[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],
[0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0]];

l2:=GL(27,F)!DiagonalMatrix([z^i:i in [0,3,2,12,9,4,8,1,5,11,15,10,7,14,13,6,0,16,9,13,2,16,1,15,8,0,4]]);

L:=sub<GL(27,F)|l1,l2>;

h1logs:=[[26904200,0,26582934,0,32081703,31921515,23897923,6673595,0,0,23302161,0,0,0,8655544,0,0,42224248,11262672,42300242,38219058,40424828,5771170,29808284,27409837,0,23661388],
[0,11853340,33699719,25538019,1078781,17894215,36986547,22737539,6239715,23034229,11259473,38815014,6562000,21032811,9079298,8787429,10876855,10154917,2638513,3236343,17290028,23659592,36153595,27053049,5529792,14739599,34347840],
[16875381,24034709,2502295,4030777,22520655,25294195,18247451,14934686,10273306,28889655,20477139,22737539,42203262,30954885,27183365,34244965,30902515,33164348,28765022,41197290,19636379,32288431,32670121,40462443,4278356,28875866,32618084],
[0,22397555,25763895,22998300,36276993,21989261,14067754,36709383,41658650,38971718,2050947,16891265,6054385,39856170,28822392,23878896,663001,10318295,25386679,17773342,13519498,28143914,26828985,18221458,15041690,10694450,4314015],
[1779944,5597143,14455051,10635925,30499015,29529000,34332499,25633955,13509535,33778419,4036979,18852085,15539175,14250106,5008285,17773342,322840,22383050,42424617,1976873,32515154,14006055,27183365,15054052,14679351,31038928,32893409],
[20742734,12092331,25574254,18427727,12414155,33758815,7593435,2502295,683649,25686627,27599772,33699719,36027567,41945373,32515154,12236461,11559652,1695859,35661238,30973051,20033017,15223893,19636379,7011335,17893263,6670032,36754869],
[42272975,13310351,33758815,2862655,35086899,36322366,22882855,25294195,3570805,40379102,33669211,17894215,15303125,29279017,32893409,15692499,31564225,5064810,19318621,17415548,36754869,36990427,32618084,7809465,1561332,25345605,20323047],
[22085144,6877645,12414155,39931053,5272014,35086899,3281000,22520655,16791429,17733879,26401850,1078781,14374227,12328849,42424617,34102687,7571108,12107371,13513579,10014491,35661238,39013354,28765022,2411665,19005747,30112987,19318621],
[0,2336979,32137245,18777370,6366314,4660597,8036193,6152841,13092700,22422576,1287821,33744145,21332385,31740860,25775416,38971718,8930552,20383685,13439887,33778419,7789784,22833287,9163154,39489173,5899119,4202711,6063037],
[0,5512080,19038158,19804585,1726575,4003063,11266285,15946043,2370265,31740860,25657429,16706490,27387420,29616304,34692780,39856170,38240713,18104335,27448721,14250106,17873871,36156532,29811786,26791881,27624137,8424209,32859836],
[315928,575525,1695859,13981791,12107371,5064810,25668259,33164348,22901383,3863463,16757175,10154917,15683261,11590389,8165521,34013161,38448749,12140126,16091400,10107795,31439606,35046424,25230457,10382639,15690214,1096957,3855960],
[0,36040141,31907775,42593942,32450971,31551883,42750318,1970431,16840304,13092700,29127087,20586620,21218250,2370265,3441240,41658650,20219499,15241817,15883745,13509535,42666926,14695992,42375996,41004048,18072281,10461977,16706066],
[0,976381,8587965,31351024,35455598,34840389,1743611,22921063,42593942,18777370,8562209,42892490,31253180,19804585,38345210,22998300,41999632,35043866,39442538,10635925,40781207,13486452,5783598,24797293,25027558,8068402,28529726],
[0,31535371,5230833,31253180,20313645,11613463,33798855,33134597,21218250,21332385,15902439,14298598,8266416,27387420,22949570,6054385,6710689,24108579,23407982,15539175,6753979,37332855,4790031,8790998,24373503,33569612,7201090],
[30806377,24474151,23129976,13841290,34653449,12249028,42413282,12744611,33632085,19210885,8236559,4792237,10644959,3818462,16210815,16813045,30783135,32505182,15471995,23685497,7480680,16757175,955299,39612654,29260570,16449910,7665451],
[0,18661686,12092331,11442745,6877645,13310351,6771215,24034709,22881225,30554090,5911293,11853340,14331770,6371702,8675424,34797820,40266886,575525,8050517,25165897,11224429,37496326,28588142,1123074,39215046,16375482,32369993],
[0,31184628,13686267,29486791,33832676,31215272,15164731,19326265,9266237,19917028,8376136,26155822,27746866,42813912,9721023,22119697,29056536,41684136,32071776,29059897,9732470,18767895,22539895,16449910,41041110,9685512,27439583],
[15595396,4791409,2536570,1743611,40198812,15780731,20598657,15262731,42750318,8036193,4876715,5179725,33798855,11266285,14679351,14067754,36517957,21674415,19005747,34332499,17893263,19727316,4278356,35166784,7289661,8895852,1561332],
[28441875,16737907,6674484,31135202,33740409,10653264,29224485,19838696,1501158,9974029,23685497,32675761,6431132,31910576,4401406,4424143,35308550,6889229,30499015,7173282,14455051,10107795,25633955,16210815,22872899,9721023,29529000],
[40482547,5911293,27599772,10712415,26401850,33669211,29260570,20477139,40528605,35492375,39612654,11259473,42157514,2678731,21280857,9629885,30851306,16757175,40483043,16210815,42465138,10382639,13013996,27155997,28984584,15486193,20488393],
[6231727,31693100,13477740,23893361,38975830,11973176,29893883,39747086,11046869,17780007,8234189,9835095,11032190,17075238,25633955,42507724,32261344,27100987,22520655,1558748,2502295,24279400,14934686,955299,15262731,22539895,25294195],
[16988911,5597595,31038938,16041267,35127363,41838847,6244222,29893883,20571754,10314785,37788766,16838891,21536647,24157993,34332499,3463771,26963687,24664559,3281000,1503103,7593435,21674415,18247451,4876715,20598657,10554976,22882855],
[39383063,10603464,13661768,35710889,1970054,20751582,35127363,38975830,42903493,952854,2932487,24463475,16046540,14776799,30499015,23297408,29777927,19510685,5272014,29726760,12414155,8597691,22520655,15471995,40198812,32071776,35086899],
[16063965,18299502,42232545,16241295,13743853,39341531,30144612,20544783,6719517,30529129,32505182,22981776,21305368,25576314,10107795,22161211,5955744,1219851,8597691,6889229,25942339,12140126,24279400,16757175,25668259,18767895,843715],
[14298370,4014497,14362682,37531842,27256460,33072582,21003750,43028257,6507306,15959590,12249028,14567839,8379027,40154324,17415548,27271965,8901344,39341531,8224419,10653264,12886419,5064810,22829130,33669211,22882855,13564295,13201033],
[0,42515942,15971616,23842613,9709112,3424149,14504031,30647497,31457474,2010995,11208315,17785659,29098050,31855267,30365664,41997240,9685512,7751453,30672175,13433611,31722647,18909030,1498790,1395767,26963687,3228504,8901344],
[3721668,33350049,20691825,18510748,13661768,42098615,31038938,13477740,38282572,18169899,2130697,13453551,14680159,16117685,14455051,22979751,35985215,5616887,12414155,29992530,25574254,25942339,2502295,7480680,2536570,9732470,33758815]];

h1:=GL(27,F)![[zz^h1logs[i,j]-1:j in [1..27]]:i in [1..27]];

// Here is the centralizer in GL(27,F) for L, even as a subgroup of NGT. This makes computation incredibly easy

R<a,b,n1,n2,m1,m2,m3,m4>:=PolynomialRing(F,8);
mats:=MatrixRing(R,27);
scal:=mats!DiagonalMatrix([a:i in [1..27]]);
scal[17,17]:=n1; scal[26,26]:=n1; scal[26,17]:=n2; scal[17,26]:=-n2;
for i in [2,4,9,10,12,13,14,16] do scal[i,i]:=b; end for;
a1:=[3,6,7,18,11,20,5,8];
a2:=[21,27,25,22,24,15,19,23];
for i in [1..#a1] do scal[a1[i],a1[i]]:=m1; scal[a1[i],a2[i]]:=m2; scal[a2[i],a1[i]]:=m3; scal[a2[i],a2[i]]:=m4; end for;
scal[20,15]:=-m2;
scal[11,24]:=-m2;
scal[18,22]:=-m2;
scal[7,25]:=-m2;

scal[27,6]:=-m3;
scal[21,3]:=-m3;
scal[23,8]:=-m3;
scal[19,5]:=-m3;

scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[300,322,340,354,359,609,637,661,681,697,901,917,947,1004,1020,1164,1182,1246,1283,1311,1399,1419,1521,1558,1577,1710,1744,1787,
1821,1922,1958,1989,2029,2184,2227,2260,2357,2388,2427,2586,2609,2710,2749,2859,2991];

vals:=[1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,1,-1,1,-1,-1,1,-1,1,-1,1,-1,1,1,-1,-1,1];

f27:=[0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs5:=[a,1,n1,0,-a*n1-1,zz^37376627*a*n1^2+zz^15853267*n1,zz^27193453*a*n1+zz^5670093,-a*n1^2-n1];
sca:=Evaluate(scal,coeffs5)*DiagonalMatrix([b:i in [1..27]]);

function ChRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u); v1:=Matricise(v); w1:=Matricise(w);
u2:=Matricise(u)*sca; v2:=Matricise(v)*sca; w2:=Matricise(w)*sca;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

coeffs0:=[a,b,n1,n2,m1,m2,m3,m4];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// We now determine the overgroups H of L. We first determine the possible matrices that conjugate H into E6,
// then that the possible matrices factorize as C_GL(H) C_E6(L). Thus all overgroups are C_E6(L)-conjugate.

function CheckDetermination()
// Note that a,b are non-zero.
ProdRel([2,2,17]) eq zz^25321600*(n1+n2+zz^27193453*m2-m4)*(b+m1+zz^15853267*m3)*(b-m1+zz^37376627*m3);
// This yields three options. As we know that a=b=n1=m1=m4=1, m2=m3=n2=0 is a solution, the second might not work. The first doesn't either.

badc1a:=[a,b,n1,n2,m1,m2,m3,n1+n2+zz^27193453*m2];
badc1b:=[a,b,n1,n2,-(b+zz^15853267*m3),m2,m3,m4];
// First kill off branch b.
Evaluate(ProdRel([2,2,26]),badc1b) eq zz^3798240*b^2*n1;
Evaluate(ProdRel([2,4,16]),badc1b) eq zz^18385427*b^2*n2;
// Since not both of n1 and n2 can be zero without det(scal) being zero, we obtain a contradiction.

// Now kill branch a. This takes two steps:
Evaluate(ProdRel([2,4,13]),badc1a) eq zz^8256787*n2*(m1+zz^15853267*m3)^2;
badc2a:=ChangeCoefficient(badc1a,m3,-m1/zz^15853267);

badc2a eq [a,b,n1,n2,m1,m2,zz^5670093*m1,n1+n2+zz^27193453*m2];

Evaluate(ProdRel([2,2,26]),badc2a) eq zz^3798240*b^2*n2;
Evaluate(ProdRel([2,4,16]),badc2a) eq zz^18385427*b^2*n1;
// Again, we have the same contradiction.

// Thus we know the answer:
c1:=[a,b,n1,n2,b+zz^37376627*m3,m2,m3,m4];
Evaluate(ProdRel([2,4,16]),c1) eq zz^18385427*b^2*n2; // Since b ne 0, n2=0.
c2:=ChangeCoefficient(c1,n2,0);

Evaluate(ProdRel([2,2,26]),c2) eq zz^3798240*b^2*(n1+zz^27193453*m2-m4);
c3:=ChangeCoefficient(c2,m4,n1+zz^27193453*m2);

// At this point, like in characteristic 0, it seems easier to set b=1 and then put it back in afterwards.
Evaluate(ProdRel([1,2,26]),c3) eq zz^34184160*b*(b*m2-zz^10183174*n1*m3);
c4:=ChangeCoefficients(c3,[b,m2],[1,zz^10183174*n1*m3]);

Evaluate(ProdRel([1,2,12]),c4) eq zz^1980921*n1*(zz^27193453*a*n1+zz^5670093-m3);
c5:=ChangeCoefficient(c4,m3,zz^27193453*a*n1+zz^5670093);

// This kills off all coefficients

// Now we check that the centralizer 

// First find the centralizer in GL(27,k) of H.

scadiff:=sca*mats!h1-mats!h1*sca;
scaents:=Sort([scadiff[i,j]:i,j in [1..27]]);

scaents[170] eq zz^6085923*b*(n1-1);
{Evaluate(i,[a,b,1,n2,m1,m2,m3,m4]):i in scaents} eq {0};

// So we see that an element of sca centralizes H if and only if n1=1.

// Now find which elements of sca lie in E6.

ChRel([2,14,26]) eq zz^21523360*(b^3*n1-1);
ChRel([2,6,12]) eq zz^37376627*n1*b^3*(a*n1-1);

// This shows that a=b^3 and that n1=b^-3. Since the characteristic is 3, if n1=1 then b=a=1, so
// the centralizer of L in GL(27,F) (sca) modulo the centralizer of H in GL(27,F) (n1=1) is the
// centralizer of L in E6 (a=b^3, n1=b^-3). Thus all copies of H in E6 containing L are
// conjugate by an element of C_E6(L).

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. Choose two random elements that
// generate the subgroup 2^6.W(E6), and then build the trilinear form relations. We also check that l1 and l2 lie in
// NGT.

function CheckE6Form()

GG:=GroupOfLieType("E6",q);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,q);
g1:=elt<GG|W![z,1,1,1,1,1]>;
g2:=elt<GG|W![1,z,1,1,1,1]>;
g3:=elt<GG|W![1,1,z,1,1,1]>;
g4:=elt<GG|W![1,1,1,z,1,1]>;
g5:=elt<GG|W![1,1,1,1,z,1]>;
g6:=elt<GG|W![1,1,1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;
E:=sub<NGT|MatsE>;

l1 in NGT and l2 in NGT;

repeat y1:=Random(E); y2:=Random(E); until E eq sub<E|y1,y2>;

mat:=[];
for h in [y1,y2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l1)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l1)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l1)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";


==> anc/E6/PSL219p=0.txt <==
/* In this case we let H denote a copy of PSL(2,19), L denote the subgroup 19.9, and let G denote E6(191).
   We give matrices defining L, an element of order 19 and an element of order 9. We construct L to lie in
   normalizer of a torus NGT, as constructed using the GroupOfLieType command. We give H as L and a matrix
   h1, chosen at random. A posteriori, one could produce H as a subgroup of E6 and show that no other
   overgroup of L preserves the E6 trilinear form, but we prefer a less synthetic proof.
*/

q:=191;
F:=GF(q);
zz:=PrimitiveElement(F);
z:=zz^10;

l1:=GL(27,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0],
[0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0]];

l2:=GL(27,F)!DiagonalMatrix([153,107,150,125,5,177,32,30,177,25,52,160,121,180,32,125,36,136,25,36,180,160,6,69,153,154,30]);

L:=sub<GL(27,F)|l1,l2>;

h1:=GL(27,F)![[147,0,0,0,0,0,0,0,185,154,0,142,0,0,123,136,89,0,0,0,11,0,0,0,0,0,21],
[0,141,130,50,164,171,149,8,0,0,113,0,59,19,0,0,0,111,26,118,0,116,147,13,162,144,0],
[0,80,43,98,157,33,81,96,0,0,148,0,141,44,0,0,0,65,71,80,0,137,18,43,148,82,0],
[0,110,188,21,9,45,106,71,0,0,172,0,42,46,0,0,0,91,35,109,0,68,124,116,129,100,0],
[0,148,126,157,184,67,19,7,0,0,22,0,113,108,0,0,0,28,89,114,0,10,29,152,24,114,0],
[0,120,108,103,174,46,35,131,0,0,102,0,165,171,0,0,0,176,26,71,0,76,163,108,133,79,0],
[0,33,62,44,3,116,146,175,0,0,67,0,171,49,0,0,0,46,145,22,0,28,83,94,174,33,0],
[0,137,93,73,158,28,123,187,0,0,10,0,116,96,0,0,0,101,115,174,0,97,144,167,8,85,0],
[11,0,0,0,0,0,0,0,17,63,0,84,0,0,8,13,3,0,0,0,154,0,0,0,0,0,150],
[125,0,0,0,0,0,0,0,171,150,0,19,0,0,47,151,161,0,0,0,21,0,0,0,0,0,52],
[0,126,89,42,127,145,91,53,0,0,163,0,80,103,0,0,0,27,176,145,0,90,88,35,123,171,0],
[57,0,0,0,0,0,0,0,155,188,0,150,0,0,177,144,133,0,0,0,102,0,0,0,0,0,30],
[0,109,189,75,142,158,100,77,0,0,77,0,47,74,0,0,0,171,79,187,0,106,98,118,77,86,0],
[0,98,27,85,188,44,170,16,0,0,157,0,50,23,0,0,0,149,88,77,0,73,71,152,23,116,0],
[33,0,0,0,0,0,0,0,92,174,0,121,0,0,78,5,155,0,0,0,6,0,0,0,0,0,20],
[32,0,0,0,0,0,0,0,78,183,0,85,0,0,177,52,177,0,0,0,68,0,0,0,0,0,144],
[44,0,0,0,0,0,0,0,158,11,0,103,0,0,159,153,134,0,0,0,147,0,0,0,0,0,125],
[0,173,170,120,119,108,124,3,0,0,162,0,44,123,0,0,0,88,163,173,0,47,100,181,92,98,0],
[0,95,147,175,135,16,71,138,0,0,184,0,183,137,0,0,0,53,131,137,0,4,3,24,46,77,0],
[0,148,176,23,16,174,62,145,0,0,24,0,162,3,0,0,0,68,58,130,0,8,99,76,164,114,0],
[38,0,0,0,0,0,0,0,5,178,0,27,0,0,52,26,144,0,0,0,55,0,0,0,0,0,40],
[0,80,170,77,131,22,82,54,0,0,114,0,118,106,0,0,0,46,120,40,0,174,18,18,130,4,0],
[0,43,68,27,56,62,3,44,0,0,126,0,130,162,0,0,0,102,83,170,0,93,21,127,176,2,0],
[0,34,135,3,47,188,9,135,0,0,7,0,27,27,0,0,0,127,174,60,0,33,119,98,175,142,0],
[0,44,162,23,164,49,145,54,0,0,108,0,19,72,0,0,0,88,20,106,0,96,68,172,3,117,0],
[0,43,127,152,93,94,75,167,0,0,152,0,13,172,0,0,0,156,83,18,0,167,10,143,76,73,0],
[88,0,0,0,0,0,0,0,121,107,0,160,0,0,85,27,150,0,0,0,49,0,0,0,0,0,172]];

h2:=GL(27,F)![[147,0,0,0,0,0,0,0,185,154,0,142,0,0,123,136,89,0,0,0,11,0,0,0,0,0,21],
[0,148,157,86,99,76,64,77,0,0,14,0,65,29,0,0,0,128,86,143,0,45,171,71,75,69,0],
[0,126,89,39,20,168,40,9,0,0,94,0,148,176,0,0,0,52,74,143,0,101,124,136,79,113,0],
[0,41,111,100,104,36,57,67,0,0,186,0,142,30,0,0,0,36,135,67,0,88,141,190,45,103,0],
[0,94,27,7,137,99,65,71,0,0,187,0,14,34,0,0,0,183,165,181,0,170,185,17,138,85,0],
[0,9,65,6,136,73,135,63,0,0,2,0,155,137,0,0,0,173,146,38,0,142,125,139,124,64,0],
[0,57,37,157,41,120,155,13,0,0,37,0,94,106,0,0,0,117,118,21,0,47,176,110,155,31,0],
[0,140,70,120,75,47,103,14,0,0,160,0,121,152,0,0,0,105,49,126,0,89,49,22,121,84,0],
[11,0,0,0,0,0,0,0,17,63,0,84,0,0,8,13,3,0,0,0,154,0,0,0,0,0,150],
[125,0,0,0,0,0,0,0,171,150,0,19,0,0,47,151,161,0,0,0,21,0,0,0,0,0,52],
[0,139,183,13,29,7,86,137,0,0,8,0,63,108,0,0,0,1,148,22,0,163,128,79,113,43,0],
[57,0,0,0,0,0,0,0,155,188,0,150,0,0,177,144,133,0,0,0,102,0,0,0,0,0,30],
[0,78,174,104,190,170,2,183,0,0,106,0,122,112,0,0,0,43,68,175,0,54,183,13,17,73,0],
[0,3,23,180,84,157,91,89,0,0,74,0,36,48,0,0,0,190,185,21,0,120,5,126,100,183,0],
[33,0,0,0,0,0,0,0,92,174,0,121,0,0,78,5,155,0,0,0,6,0,0,0,0,0,20],
[32,0,0,0,0,0,0,0,78,183,0,85,0,0,177,52,177,0,0,0,68,0,0,0,0,0,144],
[44,0,0,0,0,0,0,0,158,11,0,103,0,0,159,153,134,0,0,0,147,0,0,0,0,0,125],
[0,67,136,126,157,4,114,50,0,0,6,0,20,79,0,0,0,128,97,58,0,127,79,106,26,183,0],
[0,14,54,102,115,178,67,97,0,0,68,0,141,186,0,0,0,84,63,43,0,177,92,190,86,161,0],
[0,153,177,100,45,155,146,105,0,0,40,0,138,105,0,0,0,6,67,174,0,121,189,70,144,175,0],
[38,0,0,0,0,0,0,0,5,178,0,27,0,0,52,26,144,0,0,0,55,0,0,0,0,0,40],
[0,11,12,21,186,21,124,148,0,0,58,0,11,135,0,0,0,13,153,32,0,126,69,98,174,60,0],
[0,89,44,108,186,99,85,62,0,0,27,0,157,151,0,0,0,8,110,156,0,146,55,182,9,17,0],
[0,171,5,54,4,40,15,158,0,0,54,0,92,12,0,0,0,29,49,65,0,171,157,187,179,190,0],
[0,87,41,48,146,106,161,5,0,0,32,0,61,39,0,0,0,168,54,135,0,152,38,54,105,153,0],
[0,136,182,110,4,93,13,13,0,0,17,0,71,129,0,0,0,112,103,128,0,95,85,38,146,178,0],
[88,0,0,0,0,0,0,0,121,107,0,160,0,0,85,27,150,0,0,0,49,0,0,0,0,0,172]];

// Here is the hom space for L, even as a subgroup of NGT. This makes computation incredibly easy

R<a,m1,m2,m3,m4>:=PolynomialRing(F,5);
mats:=MatrixRing(R,27);
scal:=mats!DiagonalMatrix([a:i in [1..27]]);
a1:=[1,12,10,15,21,17,27,9,16];
a2:=[25,22,19,7,14,20,8,6,4];
for i in [1..9] do scal[a1[i],a1[i]]:=m1; scal[a1[i],a2[i]]:=m2; scal[a2[i],a1[i]]:=m3; scal[a2[i],a2[i]]:=m4; end for;
scal[16,4]:=-m2;
scal[12,22]:=-m2;
scal[10,19]:=-m2;
scal[15,7]:=-m2;
scal[4,16]:=-m3;
scal[22,12]:=-m3;
scal[19,10]:=-m3;
scal[7,15]:=-m3;

scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[300,322,340,354,359,609,637,661,681,697,901,917,947,1004,1020,1164,1182,1246,1283,1311,1399,1419,1521,1558,1577,1710,1744,1787,
1821,1922,1958,1989,2029,2184,2227,2260,2357,2388,2427,2586,2609,2710,2749,2859,2991];

vals:=[1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,1,-1,1,-1,-1,1,-1,1,-1,1,-1,1,1,-1,-1,1];

f27:=[0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g1:=mats!h1;
g2:=mats!h2;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq,g)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

// We now check that there is a unique H over L for each module action.

function CheckDetermination()

ProdRel([1,1,1],g1) eq 64*(m1+m2)*(m1+88*m2)*(m1+102*m2);
ProdRel([1,1,1],g2) eq 64*(m1+m2)*(m1+88*m2)*(m1+102*m2);
// Since not both of m1 and m2 can be zero, we see that neither m1 nor m2 is zero.


ProdRel([1,1,8],g1)/91-51*ProdRel([1,4,16],g1) eq m1*m2*(a+75*m4);
ProdRel([1,1,8],g2)/52-175*ProdRel([1,4,16],g2) eq m1*m2*(a+66*m4);

c11:=[a,m1,m2,m3,a/-75];
c21:=[a,m1,m2,m3,a/-66];

Evaluate(ProdRel([2,2,2],g1),c11) eq 62*(a+10*m3)^2*(a+52*m3);
Evaluate(ProdRel([2,2,3],g1),c11) eq 190*(a+10*m3)^2*(a+16*m3);
// Thus a+10*m3=0.
Evaluate(ProdRel([2,2,2],g2),c21) eq 182*(a+78*m3)^2*(a+75*m3);
Evaluate(ProdRel([2,2,3],g2),c21) eq 104*(a+78*m3)^2*(a+154*m3);
c12:=[Evaluate(i,[a,m1,m2,-a/10,0]):i in c11];
c22:=[Evaluate(i,[a,m1,m2,-a/78,0]):i in c21];

Evaluate(ProdRel([1,2,4],g1),c12) eq 56*a^2*(m1+102*m2);
Evaluate(ProdRel([1,2,4],g2),c22) eq 32*a^2*(m1+88*m2);
c13:=[Evaluate(i,[a,m1,-m1/102,0,0]):i in c12];
c23:=[Evaluate(i,[a,m1,-m1/88,0,0]):i in c22];

c14:=[Evaluate(i,[1,1,0,0,0]):i in c13];
c24:=[Evaluate(i,[1,1,0,0,0]):i in c23];

h11:=h1^(GL(27,F)!Evaluate(scal,c14));
h22:=h2^(GL(27,F)!Evaluate(scal,c24));

// As the two 18-dimensional factors here are not Aut(H)-conjugate, one obtains two classes of H
// containing the given L. (Note that the two dual 9s are Aut(H)-conjugate.)

H1:=sub<GL(27,F)|l1,l2,h11>;
H2:=sub<GL(27,F)|l1,l2,h22>;

// Now check that H1 and H2 lie in E6.

{CheckRel(i,h11):i in seqs} eq {0};
{CheckRel(i,h22):i in seqs} eq {0};

// This proves that both of the copies of PSL(2,19) we constructed are contained in E6.

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. Choose two random elements that
// generate the subgroup 2^6.W(E6), and then build the trilinear form relations. We also check that l1 and l2 lie in
// NGT.

function CheckE6Form()

GG:=GroupOfLieType("E6",q);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,q);
g1:=elt<GG|W![z,1,1,1,1,1]>;
g2:=elt<GG|W![1,z,1,1,1,1]>;
g3:=elt<GG|W![1,1,z,1,1,1]>;
g4:=elt<GG|W![1,1,1,z,1,1]>;
g5:=elt<GG|W![1,1,1,1,z,1]>;
g6:=elt<GG|W![1,1,1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;
E:=sub<NGT|MatsE>;

l1 in NGT and l2 in NGT;

repeat y1:=Random(E); y2:=Random(E); until E eq sub<E|y1,y2>;

mat:=[];
for h in [y1,y2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l1)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l1)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l1)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";


==> anc/E6/PSL219p=2.txt <==
/* In this case we let H denote a copy of PSL(2,19), L denote the subgroup 19.9, and let G denote E6(2^18).
   We give matrices defining L, an element of order 19 and an element of order 9. We construct L to lie in
   normalizer of a torus NGT, as constructed using the GroupOfLieType command. We give H as L and a matrix
   h1, chosen at random. A posteriori, one could produce H as a subgroup of E6 and show that no other
   overgroup of L preserves the E6 trilinear form, but we prefer a less synthetic proof.

   We also prove that the copies of H lie in J3.
*/

q:=2^18;
F<zz>:=GF(q);
z:=zz^13797;

l1:=GL(27,F)![[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0]];

l2:=GL(27,F)![[zz^55188,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,zz^151767,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,zz^206955,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,zz^27594,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,zz^220752,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,zz^234549,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,zz^179361,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,zz^165564,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,zz^110376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,zz^248346,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,zz^193158,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,zz^41391,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,zz^137970,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,zz^248346,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^137970,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^193158,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^82782,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^13797,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^27594,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^206955,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^110376,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^41391,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^165564,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^96579,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^179361,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^124173,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,zz^68985]];

L:=sub<GL(27,F)|l1,l2>;

h1:=GL(27,F)![[zz^156475,zz^258988,0,0,zz^185200,zz^75328,zz^43914,zz^112914,0,0,zz^262095,zz^140253,0,zz^16272,zz^194673,0,zz^177139,zz^225661,zz^140505,zz^254334,zz^164007,0,0,zz^101614,0,zz^202717,zz^1177],
[zz^65830,zz^61027,0,0,zz^177139,zz^128881,zz^195696,zz^110328,0,0,zz^249861,zz^140493,0,zz^85317,zz^181836,0,zz^115411,zz^227095,zz^116364,zz^191601,zz^98862,0,0,zz^249523,0,zz^156676,zz^244108],
[0,0,zz^2700,zz^112185,0,0,0,0,zz^127791,zz^153117,0,0,zz^90585,0,0,zz^235224,0,0,0,0,0,zz^19197,zz^10800,0,zz^48627,0,0],
[0,0,zz^208764,zz^166914,0,0,0,0,zz^195858,zz^145773,0,0,zz^138645,0,0,zz^121176,0,0,0,0,0,zz^127791,zz^186597,0,zz^143370,0,0],
[zz^116215,zz^39169,0,0,zz^101614,zz^24439,zz^179313,zz^84297,0,0,zz^223227,zz^16335,0,zz^47379,zz^237084,0,zz^249523,zz^4708,zz^39834,zz^112659,zz^85305,0,0,zz^216514,0,zz^144313,zz^184270],
[zz^240892,zz^225460,0,0,zz^258988,zz^211864,zz^181644,zz^99102,0,0,zz^140508,zz^81225,0,zz^167079,zz^82734,0,zz^61027,zz^147529,zz^209430,zz^154302,zz^102567,0,0,zz^39169,0,zz^97756,zz^253381],
[zz^176806,zz^259603,0,0,zz^119047,zz^148972,zz^9559,zz^142879,0,0,zz^33937,zz^125350,0,zz^38236,zz^32302,0,zz^106813,zz^103741,zz^157606,zz^25372,zz^198193,0,0,zz^80179,0,zz^97489,zz^163021],
[zz^11257,zz^201829,0,0,zz^51625,zz^94024,zz^170473,zz^89125,0,0,zz^32302,zz^50950,0,zz^47230,zz^148612,0,zz^38788,zz^245551,zz^94357,zz^170599,zz^28771,0,0,zz^94036,0,zz^241711,zz^83692],
[0,0,zz^58806,zz^30294,0,0,0,0,zz^143370,zz^222561,0,0,zz^222102,0,0,zz^49194,0,0,0,0,0,zz^48627,zz^249021,0,zz^259146,0,0],
[0,0,zz^70335,zz^228555,0,0,0,0,zz^208764,zz^675,0,0,zz^93582,0,0,zz^103815,0,0,0,0,0,zz^2700,zz^88182,0,zz^58806,0,0],
[zz^105250,zz^24031,0,0,zz^135367,zz^80242,zz^6343,zz^239257,0,0,zz^38236,zz^101488,0,zz^135748,zz^47230,0,zz^204412,zz^80227,zz^129208,zz^152944,zz^106138,0,0,zz^166474,0,zz^11002,zz^117538],
[zz^24799,zz^218197,0,0,zz^232009,zz^62350,zz^139147,zz^37153,0,0,zz^142879,zz^87817,0,zz^239257,zz^89125,0,zz^229423,zz^14707,zz^203800,zz^143809,zz^108154,0,0,zz^203392,0,zz^232006,zz^204352],
[0,0,zz^228555,zz^180036,0,0,0,0,zz^166914,zz^52191,0,0,zz^172800,0,0,zz^101979,0,0,0,0,0,zz^112185,zz^100197,0,zz^30294,0,0],
[zz^11194,zz^11254,0,0,zz^111286,zz^258580,zz^162409,zz^143809,0,0,zz^25372,zz^87490,0,zz^152944,zz^170599,0,zz^48553,zz^160438,zz^188920,zz^18706,zz^254689,0,0,zz^231754,0,zz^94039,zz^245791],
[zz^148204,zz^66382,0,0,zz^259600,zz^132844,zz^115084,zz^203800,0,0,zz^157606,zz^158110,0,zz^129208,zz^94357,0,zz^235459,zz^25054,zz^70162,zz^188920,zz^115285,0,0,zz^158929,0,zz^66430,zz^107581],
[0,0,zz^675,zz^52191,0,0,0,0,zz^145773,zz^214191,0,0,zz^253746,0,0,zz^196776,0,0,0,0,0,zz^153117,zz^154467,0,zz^222561,0,0],
[zz^121951,zz^253381,0,0,zz^1177,zz^102418,zz^180876,zz^85257,0,0,zz^43926,zz^27546,0,zz^260586,zz^226740,0,zz^244108,zz^190003,zz^250629,zz^126696,zz^250884,0,0,zz^184270,0,zz^211663,zz^199501],
[zz^46300,zz^240892,0,0,zz^156475,zz^64747,zz^53631,zz^167847,0,0,zz^57711,zz^212943,0,zz^248298,zz^154305,0,zz^65830,zz^235726,zz^29109,zz^154242,zz^195693,0,0,zz^116215,0,zz^18832,zz^121951],
[zz^52645,zz^221662,0,0,zz^20959,zz^218149,zz^198997,zz^108154,0,0,zz^198193,zz^231394,0,zz^106138,zz^28771,0,zz^217957,zz^120610,zz^115285,zz^254689,zz^18505,0,0,zz^204400,0,zz^63859,zz^107836],
[zz^69895,zz^200320,0,0,zz^259348,zz^66442,zz^232327,zz^87817,0,0,zz^125350,zz^74824,0,zz^101488,zz^50950,0,zz^259588,zz^149164,zz^158110,zz^87490,zz^231394,0,0,zz^135430,0,zz^93016,zz^146641],
[zz^172726,zz^38596,0,0,zz^163009,zz^207865,zz^74020,zz^139147,0,0,zz^9559,zz^232327,0,zz^6343,zz^170473,0,zz^52648,zz^121630,zz^115084,zz^162409,zz^198997,0,0,zz^36265,0,zz^245743,zz^37828],
[0,0,zz^88182,zz^100197,0,0,0,0,zz^186597,zz^154467,0,0,zz^43200,0,0,zz^194508,0,0,0,0,0,zz^10800,zz^76788,0,zz^249021,0,0],
[0,0,zz^93582,zz^172800,0,0,0,0,zz^138645,zz^253746,0,0,zz^45009,0,0,zz^209655,0,0,0,0,0,zz^90585,zz^43200,0,zz^222102,0,0],
[zz^18832,zz^97756,0,0,zz^202717,zz^52966,zz^126648,zz^112911,0,0,zz^240537,zz^236064,0,zz^154050,zz^122616,0,zz^156676,zz^212794,zz^209478,zz^237087,zz^206907,0,0,zz^144313,0,zz^79627,zz^211663],
[0,0,zz^103815,zz^101979,0,0,0,0,zz^121176,zz^196776,0,0,zz^209655,0,0,zz^250155,0,0,0,0,0,zz^235224,zz^194508,0,zz^49194,0,0],
[zz^64747,zz^211864,0,0,zz^75328,zz^56365,zz^88770,zz^205398,0,0,zz^29877,zz^209490,0,zz^223290,zz^237072,0,zz^128881,zz^60223,zz^13749,zz^139485,zz^99054,0,0,zz^24439,0,zz^52966,zz^102418],
[zz^235726,zz^147529,0,0,zz^225661,zz^60223,zz^2535,zz^157755,0,0,zz^246789,zz^30069,0,zz^223275,zz^126456,0,zz^227095,zz^11575,zz^168102,zz^41343,zz^1515,0,0,zz^4708,0,zz^212794,zz^190003]];

h2:=GL(27,F)![[zz^230570,zz^247235,0,0,zz^37010,zz^212276,zz^139389,zz^9099,0,0,zz^244128,zz^16509,0,zz^225189,zz^51000,0,zz^200645,zz^57542,zz^76548,zz^9483,zz^202761,0,0,zz^135851,0,zz^134243,zz^216308],
[zz^54077,zz^174980,0,0,zz^200645,zz^202976,zz^91881,zz^92361,0,0,zz^106188,zz^235968,0,zz^21360,zz^128610,0,zz^149648,zz^101900,zz^133656,zz^230355,zz^237261,0,0,zz^202511,0,zz^250700,zz^175634],
[0,0,zz^2700,zz^112185,0,0,0,0,zz^127791,zz^153117,0,0,zz^90585,0,0,zz^235224,0,0,0,0,0,zz^19197,zz^10800,0,zz^48627,0,0],
[0,0,zz^208764,zz^166914,0,0,0,0,zz^195858,zz^145773,0,0,zz^138645,0,0,zz^121176,0,0,0,0,0,zz^127791,zz^186597,0,zz^143370,0,0],
[zz^230168,zz^62675,0,0,zz^135851,zz^12686,zz^161346,zz^202767,0,0,zz^170001,zz^174663,0,zz^64671,zz^173127,0,zz^202511,zz^78803,zz^78588,zz^251058,zz^180780,0,0,zz^148040,0,zz^19118,zz^16151],
[zz^115697,zz^37412,0,0,zz^247235,zz^43745,zz^57900,zz^194577,0,0,zz^36693,zz^119979,0,zz^23406,zz^64767,0,zz^174980,zz^79055,zz^156204,zz^90345,zz^119859,0,0,zz^62675,0,zz^50744,zz^25475],
[zz^244340,zz^127847,0,0,zz^73139,zz^259430,zz^203228,zz^236903,0,0,zz^170885,zz^78338,0,zz^26483,zz^106397,0,zz^197342,zz^114554,zz^9416,zz^48878,zz^232430,0,0,zz^261155,0,zz^86840,zz^71123],
[zz^141644,zz^155921,0,0,zz^142154,zz^161558,zz^2354,zz^226073,0,0,zz^106397,zz^244619,0,zz^161183,zz^136859,0,zz^219764,zz^93866,zz^117863,zz^204836,zz^243902,0,0,zz^2138,0,zz^252524,zz^73043],
[0,0,zz^58806,zz^30294,0,0,0,0,zz^143370,zz^222561,0,0,zz^222102,0,0,zz^49194,0,0,0,0,0,zz^48627,zz^249021,0,zz^259146,0,0],
[0,0,zz^70335,zz^228555,0,0,0,0,zz^208764,zz^675,0,0,zz^93582,0,0,zz^103815,0,0,0,0,0,zz^2700,zz^88182,0,zz^58806,0,0],
[zz^59342,zz^114560,0,0,zz^54200,zz^210629,zz^143291,zz^51209,0,0,zz^26483,zz^195512,0,zz^159254,zz^161183,0,zz^112514,zz^147761,zz^163445,zz^105932,zz^37664,0,0,zz^155825,0,zz^121460,zz^128351],
[zz^135257,zz^23588,0,0,zz^100253,zz^73163,zz^92135,zz^230822,0,0,zz^236903,zz^122054,0,zz^51209,zz^226073,0,zz^183515,zz^4058,zz^192047,zz^257762,zz^131660,0,0,zz^31778,0,zz^140108,zz^123185],
[0,0,zz^228555,zz^180036,0,0,0,0,zz^166914,zz^52191,0,0,zz^172800,0,0,zz^101979,0,0,0,0,0,zz^112185,zz^100197,0,zz^30294,0,0],
[zz^192170,zz^181499,0,0,zz^100637,zz^86966,zz^150656,zz^257762,0,0,zz^48878,zz^161585,0,zz^105932,zz^204836,0,zz^59366,zz^114530,zz^120446,zz^112730,zz^129494,0,0,zz^80069,0,zz^224426,zz^51182],
[zz^238733,zz^247358,0,0,zz^167702,zz^86936,zz^189179,zz^192047,0,0,zz^9416,zz^32915,0,zz^163445,zz^117863,0,zz^224810,zz^155441,zz^23150,zz^120446,zz^209309,0,0,zz^169742,0,zz^133964,zz^218039],
[0,0,zz^675,zz^52191,0,0,0,0,zz^145773,zz^214191,0,0,zz^253746,0,0,zz^196776,0,0,0,0,0,zz^153117,zz^154467,0,zz^222561,0,0],
[zz^145457,zz^25475,0,0,zz^216308,zz^216371,zz^37203,zz^32031,0,0,zz^242112,zz^9579,0,zz^37197,zz^244032,0,zz^175634,zz^178250,zz^126885,zz^222171,zz^147069,0,0,zz^16151,0,zz^23615,zz^74306],
[zz^140324,zz^115697,0,0,zz^230570,zz^258416,zz^92385,zz^44103,0,0,zz^153186,zz^230235,0,zz^230331,zz^50490,0,zz^54077,zz^188714,zz^147579,zz^101016,zz^131736,0,0,zz^230168,0,zz^53069,zz^145457],
[zz^222890,zz^211013,0,0,zz^31772,zz^136982,zz^50807,zz^131660,0,0,zz^232430,zz^219641,0,zz^37664,zz^243902,0,zz^66272,zz^211139,zz^209309,zz^129494,zz^92600,0,0,zz^9791,0,zz^17951,zz^238223],
[zz^59246,zz^211133,0,0,zz^107663,zz^236687,zz^255833,zz^122054,0,0,zz^78338,zz^188777,0,zz^195512,zz^244619,0,zz^64979,zz^67997,zz^32915,zz^161585,zz^219641,0,0,zz^3674,0,zz^183545,zz^100733],
[zz^183539,zz^149054,0,0,zz^230543,zz^197216,zz^108257,zz^92135,0,0,zz^203228,zz^255833,0,zz^143291,zz^2354,0,zz^183035,zz^29732,zz^189179,zz^150656,zz^50807,0,0,zz^252500,0,zz^164576,zz^128357],
[0,0,zz^88182,zz^100197,0,0,0,0,zz^186597,zz^154467,0,0,zz^43200,0,0,zz^194508,0,0,0,0,0,zz^10800,zz^76788,0,zz^249021,0,0],
[0,0,zz^93582,zz^172800,0,0,0,0,zz^138645,zz^253746,0,0,zz^45009,0,0,zz^209655,0,0,0,0,0,zz^90585,zz^43200,0,zz^222102,0,0],
[zz^53069,zz^50744,0,0,zz^134243,zz^76472,zz^73422,zz^48954,0,0,zz^257829,zz^92391,0,zz^30306,zz^161370,0,zz^250700,zz^64604,zz^42810,zz^133272,zz^188940,0,0,zz^19118,0,zz^67874,zz^23615],
[0,0,zz^103815,zz^101979,0,0,0,0,zz^121176,zz^196776,0,0,zz^209655,0,0,zz^250155,0,0,0,0,0,zz^235224,zz^194508,0,zz^49194,0,0],
[zz^258416,zz^43745,0,0,zz^212276,zz^9353,zz^106062,zz^244152,0,0,zz^168276,zz^145533,0,zz^119475,zz^70404,0,zz^202976,zz^94460,zz^257925,zz^257955,zz^45828,0,0,zz^12686,0,zz^76472,zz^216371],
[zz^188714,zz^79055,0,0,zz^57542,zz^94460,zz^200721,zz^175047,0,0,zz^23400,zz^238986,0,zz^56607,zz^2712,0,zz^101900,zz^35081,zz^64287,zz^23376,zz^119985,0,0,zz^78803,0,zz^64604,zz^178250]];

j1:=GL(27,F)![[zz^260638,zz^49858,zz^251553,zz^145631,zz^10440,zz^141328,zz^147702,zz^234548,zz^192272,zz^168342,zz^49717,zz^81355,zz^246260,zz^232017,zz^174842,zz^112278,zz^6484,zz^260900,zz^101187,zz^186436,zz^150452,zz^204245,zz^166436,zz^253272,zz^137038,zz^48774,zz^12213],
[zz^16936,zz^31738,zz^228920,zz^154257,zz^198850,zz^37883,zz^208189,zz^252480,zz^165846,zz^250817,zz^54164,zz^184907,zz^154038,zz^256682,zz^54466,zz^37514,zz^204840,zz^137406,zz^83850,zz^69003,zz^70360,zz^17135,zz^80407,zz^86041,zz^218909,zz^185391,zz^91101],
[zz^78963,zz^198570,zz^185761,zz^184414,zz^190617,zz^85016,zz^7499,zz^223184,zz^37436,zz^242457,zz^65013,zz^89570,zz^100288,zz^17797,zz^168787,zz^22718,zz^255750,zz^174714,zz^62732,zz^86304,zz^255962,zz^105486,zz^221032,zz^185124,zz^203350,zz^86511,zz^108876],
[zz^240321,zz^39354,zz^146468,zz^106933,zz^198393,zz^29517,zz^250073,zz^128319,zz^3687,zz^24244,zz^218020,zz^84743,zz^203244,zz^68669,zz^99601,zz^245857,zz^206004,zz^6227,zz^73812,zz^252665,zz^123479,zz^153286,zz^48662,zz^85098,zz^223447,zz^162474,zz^126804],
[zz^257171,zz^41026,zz^149082,zz^198611,zz^256123,zz^195096,zz^77522,zz^63277,zz^58238,zz^186969,zz^66522,zz^221458,zz^141458,zz^198868,zz^151763,zz^23866,zz^199432,zz^48852,zz^175082,zz^141639,zz^142605,zz^219783,zz^30551,zz^41760,zz^244802,zz^226659,zz^25936],
[zz^180784,zz^51210,zz^200891,zz^172533,zz^87046,zz^139006,zz^13541,zz^144688,zz^120263,zz^57230,zz^195242,zz^63120,zz^104100,zz^213858,zz^152034,zz^128240,zz^88311,zz^4234,zz^17590,zz^242834,zz^117583,zz^216709,zz^169581,zz^242955,zz^140450,zz^206078,zz^165423],
[zz^19101,zz^65535,zz^130429,zz^130084,zz^187013,zz^138234,zz^174424,zz^5045,zz^246354,zz^171807,zz^173874,zz^79635,zz^231514,zz^166442,zz^68958,zz^76724,zz^35367,zz^237729,zz^235933,zz^241734,zz^91336,zz^75682,zz^215746,zz^372,zz^27481,zz^115953,zz^192759],
[zz^256539,zz^160842,zz^37372,zz^32415,zz^261375,zz^165792,zz^19767,zz^90793,zz^128509,zz^93064,zz^185363,zz^205156,zz^184619,zz^96525,zz^51879,zz^199498,zz^136922,zz^247236,zz^43658,zz^161689,zz^72624,zz^84930,zz^91243,zz^40074,zz^166183,zz^253680,zz^118785],
[zz^24908,zz^118068,zz^96976,zz^26547,zz^174855,zz^125610,zz^231773,zz^76829,zz^165589,zz^196999,zz^213863,zz^224231,zz^194648,zz^85651,zz^251133,zz^107359,zz^157416,zz^245073,zz^136261,zz^12533,zz^33105,zz^61586,zz^88858,zz^7143,zz^14748,zz^78249,zz^37587],
[zz^113190,zz^195009,zz^157443,zz^9359,zz^46281,zz^180714,zz^81789,zz^238804,zz^181909,zz^111976,zz^69985,zz^55796,zz^177175,zz^21576,zz^15683,zz^126150,zz^27219,zz^216348,zz^195062,zz^153464,zz^198482,zz^55258,zz^25072,zz^218235,zz^136751,zz^21254,zz^174750],
[zz^164487,zz^28650,zz^162942,zz^139627,zz^76404,zz^201669,zz^103201,zz^56397,zz^258193,zz^44753,zz^173410,zz^180507,zz^76555,zz^171210,zz^20180,zz^109924,zz^262140,zz^246750,zz^13689,zz^141482,zz^157303,zz^259573,zz^40585,zz^223766,zz^198987,zz^1488,zz^141468],
[zz^261951,zz^165302,zz^152304,zz^97663,zz^141090,zz^171282,zz^242948,zz^209577,zz^238153,zz^9343,zz^89667,zz^88234,zz^204711,zz^105958,zz^141986,zz^23266,zz^95232,zz^260742,zz^18156,zz^51289,zz^201549,zz^219418,zz^242762,zz^63420,zz^180946,zz^41448,zz^61809],
[zz^115134,zz^51501,zz^169393,zz^197529,zz^152346,zz^140910,zz^54505,zz^90436,zz^252469,zz^36617,zz^82703,zz^228687,zz^92269,zz^128702,zz^18453,zz^6061,zz^31701,zz^125616,zz^227477,zz^217793,zz^128054,zz^143237,zz^50811,zz^171690,zz^127000,zz^72915,zz^198164],
[zz^200571,zz^20247,zz^179012,zz^44077,zz^133662,zz^5952,zz^104926,zz^197742,zz^34222,zz^177553,zz^150661,zz^41642,zz^162340,zz^169354,zz^225588,zz^9519,zz^114600,zz^41586,zz^80720,zz^160554,zz^54756,zz^127482,zz^251863,zz^43473,zz^246343,zz^108635,zz^262131],
[zz^202515,zz^138882,zz^110113,zz^214190,zz^239727,zz^228291,zz^28353,zz^34195,zz^129660,zz^11563,zz^79068,zz^122470,zz^102829,zz^217166,zz^101029,zz^140446,zz^119082,zz^212997,zz^207516,zz^123957,zz^174632,zz^149488,zz^77577,zz^259071,zz^251893,zz^160296,zz^23402],
[zz^77106,zz^203412,zz^144886,zz^111013,zz^251166,zz^114288,zz^83032,zz^200528,zz^230795,zz^235968,zz^5394,zz^59701,zz^198947,zz^38366,zz^179837,zz^27994,zz^174759,zz^159369,zz^180692,zz^13949,zz^85983,zz^6268,zz^240901,zz^136385,zz^162609,zz^176250,zz^54087],
[zz^25338,zz^151532,zz^216839,zz^91866,zz^67744,zz^217278,zz^19297,zz^215342,zz^92742,zz^150056,zz^46327,zz^13869,zz^59485,zz^216656,zz^223491,zz^89207,zz^126952,zz^102261,zz^217864,zz^240299,zz^73257,zz^129251,zz^68540,zz^8971,zz^139098,zz^82021,zz^32931],
[zz^2610,zz^1621,zz^116597,zz^48068,zz^63318,zz^143536,zz^77965,zz^174782,zz^165331,zz^128424,zz^123540,zz^58637,zz^233015,zz^46609,zz^221904,zz^173157,zz^68589,zz^196231,zz^37613,zz^216946,zz^167997,zz^41609,zz^61565,zz^143265,zz^159141,zz^35332,zz^65225],
[zz^65559,zz^126735,zz^46252,zz^149173,zz^23631,zz^116898,zz^174242,zz^227737,zz^70331,zz^37498,zz^113412,zz^233685,zz^48165,zz^54129,zz^136780,zz^221143,zz^31242,zz^93608,zz^141973,zz^82235,zz^43635,zz^178309,zz^73666,zz^172479,zz^256497,zz^249855,zz^214185],
[zz^166344,zz^23808,zz^185926,zz^125074,zz^15855,zz^172397,zz^219024,zz^166568,zz^176308,zz^38076,zz^157561,zz^117930,zz^221023,zz^78358,zz^4539,zz^198943,zz^80988,zz^262095,zz^115923,zz^153130,zz^60737,zz^191762,zz^247785,zz^10362,zz^136888,zz^173892,zz^196257],
[zz^112289,zz^205449,zz^149992,zz^192660,zz^93,zz^212991,zz^174540,zz^148311,zz^72406,zz^98143,zz^172682,zz^66797,zz^32521,zz^191505,zz^124519,zz^239559,zz^244797,zz^70311,zz^22834,zz^216516,zz^43606,zz^185008,zz^188950,zz^94524,zz^19181,zz^165630,zz^124968],
[zz^174570,zz^77921,zz^183399,zz^139009,zz^53709,zz^83901,zz^237419,zz^96137,zz^213370,zz^90872,zz^29996,zz^83073,zz^97699,zz^260052,zz^106307,zz^26971,zz^7851,zz^173361,zz^150862,zz^71188,zz^250928,zz^218758,zz^159801,zz^238182,zz^149744,zz^216210,zz^236571],
[zz^169158,zz^73461,zz^101345,zz^128653,zz^173994,zz^78411,zz^217283,zz^70149,zz^31750,zz^107884,zz^163247,zz^22609,zz^114918,zz^119984,zz^122405,zz^74690,zz^49541,zz^159855,zz^163085,zz^253779,zz^79162,zz^209310,zz^88603,zz^214836,zz^67051,zz^166299,zz^31404],
[zz^195408,zz^256098,zz^223590,zz^41546,zz^242255,zz^120207,zz^46134,zz^99403,zz^8015,zz^95464,zz^47945,zz^42270,zz^122204,zz^3945,zz^253108,zz^192779,zz^164104,zz^103744,zz^82766,zz^9043,zz^176042,zz^72042,zz^92703,zz^238063,zz^232952,zz^167040,zz^11299],
[zz^193863,zz^240297,zz^1567,zz^254306,zz^99632,zz^50853,zz^132420,zz^110495,zz^106188,zz^167293,zz^140663,zz^50132,zz^93289,zz^69023,zz^45173,zz^58992,zz^210129,zz^150348,zz^218103,zz^80461,zz^20758,zz^125761,zz^246344,zz^175134,zz^138070,zz^28572,zz^105378],
[zz^152833,zz^218685,zz^119713,zz^226673,zz^257346,zz^143874,zz^179882,zz^169080,zz^166184,zz^246830,zz^184536,zz^36172,zz^108669,zz^191780,zz^135469,zz^145379,zz^237963,zz^45196,zz^226003,zz^15780,zz^68921,zz^107931,zz^26025,zz^182591,zz^32060,zz^165823,zz^132130],
[zz^146901,zz^82683,zz^75938,zz^237940,zz^101352,zz^65941,zz^30885,zz^55476,zz^105321,zz^94685,zz^77188,zz^174767,zz^12017,zz^185308,zz^74939,zz^32106,zz^81842,zz^131724,zz^107535,zz^80195,zz^85027,zz^80927,zz^254861,zz^8833,zz^108825,zz^35884,zz^245665]];

j2:=GL(27,F)![[zz^15869,zz^20513,zz^59034,zz^99285,zz^75766,zz^24929,zz^80421,zz^14325,zz^170032,zz^19677,zz^69441,zz^163839,zz^228576,zz^194439,zz^141195,zz^156822,zz^128049,zz^25605,zz^11904,zz^233796,zz^82651,zz^251220,zz^101706,zz^172413,zz^167802,zz^131882,zz^240414],
[zz^99425,zz^259133,zz^218499,zz^226380,zz^33872,zz^5220,zz^261759,zz^38202,zz^157926,zz^230268,zz^250935,zz^224578,zz^154212,zz^142887,zz^66831,zz^76173,zz^252199,zz^43523,zz^138999,zz^131118,zz^70545,zz^49816,zz^125583,zz^50676,zz^86997,zz^31659,zz^128673],
[zz^82923,zz^29119,zz^213866,zz^18718,zz^46371,zz^96136,zz^195326,zz^260168,zz^106685,zz^132915,zz^64830,zz^123177,zz^222026,zz^166237,zz^17111,zz^257306,zz^135079,zz^191203,zz^88154,zz^36203,zz^250148,zz^53094,zz^246469,zz^183732,zz^15875,zz^213737,zz^83092],
[zz^114460,zz^74541,zz^48488,zz^223952,zz^239491,zz^256848,zz^18686,zz^81471,zz^222771,zz^73234,zz^186128,zz^196286,zz^209793,zz^23126,zz^89506,zz^215768,zz^111795,zz^231517,zz^92963,zz^74996,zz^76152,zz^131855,zz^72443,zz^37969,zz^181744,zz^189370,zz^190928],
[zz^102420,zz^99716,zz^78708,zz^127875,zz^63476,zz^3242,zz^68461,zz^131070,zz^134997,zz^103002,zz^59541,zz^148755,zz^144681,zz^15621,zz^57300,zz^146922,zz^82052,zz^175227,zz^40494,zz^253470,zz^47616,zz^236136,zz^218451,zz^40921,zz^155842,zz^165366,zz^250053],
[zz^8468,zz^259657,zz^12454,zz^170553,zz^12669,zz^130319,zz^259341,zz^213315,zz^87285,zz^251232,zz^232329,zz^140622,zz^56595,zz^163851,zz^231357,zz^57567,zz^97704,zz^90392,zz^83172,zz^187216,zz^262047,zz^228003,zz^38553,zz^204522,zz^84579,zz^1305,zz^207488],
[zz^126240,zz^162710,zz^169486,zz^111592,zz^107671,zz^117274,zz^176468,zz^159270,zz^179140,zz^195231,zz^148169,zz^133594,zz^119402,zz^244940,zz^98871,zz^45218,zz^180773,zz^72344,zz^83284,zz^205227,zz^235860,zz^186319,zz^100264,zz^27738,zz^166146,zz^87391,zz^84540],
[zz^27082,zz^33261,zz^238003,zz^163578,zz^154235,zz^155930,zz^223753,zz^86705,zz^14998,zz^109010,zz^39534,zz^86937,zz^166064,zz^56706,zz^206402,zz^172423,zz^155044,zz^97621,zz^209852,zz^86341,zz^175905,zz^201403,zz^2697,zz^38594,zz^212695,zz^61770,zz^92268],
[zz^139639,zz^240963,zz^30793,zz^52743,zz^195697,zz^233194,zz^42465,zz^260858,zz^109379,zz^76643,zz^74744,zz^37841,zz^27629,zz^220226,zz^63741,zz^202690,zz^36021,zz^239426,zz^95881,zz^92504,zz^109709,zz^193952,zz^3134,zz^171535,zz^104655,zz^151876,zz^185037],
[zz^208200,zz^230377,zz^144345,zz^92207,zz^45933,zz^203887,zz^147279,zz^200885,zz^200576,zz^184538,zz^107095,zz^65042,zz^135751,zz^205658,zz^153110,zz^229836,zz^20773,zz^217338,zz^62537,zz^96330,zz^179903,zz^127153,zz^186578,zz^118970,zz^195398,zz^24034,zz^244408],
[zz^27233,zz^206953,zz^256638,zz^215465,zz^242817,zz^87421,zz^157011,zz^10090,zz^184225,zz^180872,zz^181586,zz^34479,zz^138913,zz^68390,zz^112794,zz^140298,zz^126554,zz^76017,zz^133341,zz^193331,zz^70993,zz^153658,zz^220990,zz^168541,zz^192274,zz^110952,zz^198806],
[zz^235166,zz^38761,zz^246958,zz^134821,zz^140720,zz^73851,zz^140955,zz^182672,zz^249781,zz^256108,zz^145248,zz^87212,zz^171966,zz^87121,zz^52463,zz^158324,zz^23067,zz^137842,zz^109512,zz^87270,zz^121474,zz^66210,zz^41516,zz^146514,zz^239713,zz^170054,zz^89941],
[zz^256480,zz^224556,zz^229571,zz^252300,zz^75028,zz^84171,zz^46532,zz^153448,zz^45436,zz^12122,zz^136853,zz^216975,zz^55988,zz^18749,zz^219848,zz^149380,zz^47732,zz^28615,zz^19038,zz^180143,zz^135743,zz^214718,zz^117984,zz^178414,zz^53942,zz^64212,zz^123415],
[zz^41925,zz^87541,zz^199202,zz^31366,zz^108932,zz^181665,zz^21829,zz^137916,zz^75431,zz^36906,zz^103758,zz^249038,zz^97531,zz^202058,zz^40360,zz^244810,zz^41383,zz^8795,zz^189033,zz^11417,zz^9078,zz^240123,zz^90346,zz^184839,zz^212614,zz^149878,zz^244073],
[zz^128341,zz^99434,zz^173897,zz^139970,zz^108328,zz^247080,zz^179334,zz^85605,zz^130026,zz^165406,zz^108583,zz^83221,zz^10788,zz^158136,zz^84677,zz^64351,zz^133044,zz^106929,zz^39179,zz^226824,zz^52979,zz^165583,zz^19183,zz^92654,zz^59992,zz^154376,zz^95890],
[zz^77019,zz^70729,zz^97324,zz^50144,zz^160814,zz^123130,zz^223381,zz^169349,zz^179921,zz^101622,zz^182486,zz^115757,zz^219659,zz^155154,zz^81170,zz^177206,zz^61102,zz^52050,zz^241583,zz^147332,zz^233427,zz^177716,zz^230545,zz^137080,zz^57459,zz^247579,zz^185406],
[zz^174092,zz^20880,zz^134643,zz^92562,zz^135557,zz^126636,zz^20037,zz^111883,zz^119091,zz^42549,zz^260607,zz^186,zz^240189,zz^217311,zz^152808,zz^85845,zz^250103,zz^252549,zz^5181,zz^47262,zz^31710,zz^87567,zz^199264,zz^135488,zz^107418,zz^202704,zz^222367],
[zz^150013,zz^97548,zz^62805,zz^42508,zz^108639,zz^70664,zz^82896,zz^231906,zz^173022,zz^145830,zz^245217,zz^69117,zz^90357,zz^58449,zz^2976,zz^70455,zz^191175,zz^69503,zz^217270,zz^237567,zz^85641,zz^156498,zz^57144,zz^164042,zz^170277,zz^71768,zz^71937],
[zz^165573,zz^201891,zz^137338,zz^43152,zz^251221,zz^93218,zz^211916,zz^70741,zz^35594,zz^257404,zz^193050,zz^120867,zz^76732,zz^172189,zz^80277,zz^239968,zz^135593,zz^121417,zz^76565,zz^108258,zz^156716,zz^171302,zz^138046,zz^171169,zz^257961,zz^108473,zz^7890],
[zz^35180,zz^202374,zz^147624,zz^127981,zz^167700,zz^75226,zz^36312,zz^209723,zz^125464,zz^192811,zz^87316,zz^45668,zz^99241,zz^152889,zz^27378,zz^64027,zz^88021,zz^189863,zz^161440,zz^21803,zz^231846,zz^10379,zz^174063,zz^173585,zz^39581,zz^215070,zz^165532],
[zz^223525,zz^110729,zz^243187,zz^44785,zz^138006,zz^171749,zz^102578,zz^221325,zz^172608,zz^173443,zz^61235,zz^170889,zz^27898,zz^247914,zz^20821,zz^245415,zz^21135,zz^31560,zz^58965,zz^164470,zz^44117,zz^25066,zz^160922,zz^218455,zz^142376,zz^160390,zz^18086],
[zz^240526,zz^122401,zz^7374,zz^101675,zz^69549,zz^68519,zz^214163,zz^230565,zz^74872,zz^242795,zz^257018,zz^144812,zz^199447,zz^259320,zz^254243,zz^63500,zz^116476,zz^70225,zz^68444,zz^140662,zz^90473,zz^69035,zz^212376,zz^185484,zz^164597,zz^210642,zz^16030],
[zz^18757,zz^11933,zz^184751,zz^11359,zz^175675,zz^56139,zz^99749,zz^54962,zz^144557,zz^254000,zz^70223,zz^38362,zz^63075,zz^241643,zz^135831,zz^134102,zz^227461,zz^64120,zz^230543,zz^250851,zz^11633,zz^29496,zz^13997,zz^16053,zz^37345,zz^217650,zz^203761],
[zz^176622,zz^12968,zz^149865,zz^54438,zz^147537,zz^137178,zz^190464,zz^70734,zz^249357,zz^63402,zz^11701,zz^227451,zz^87375,zz^238164,zz^262137,zz^99082,zz^136721,zz^213783,zz^229200,zz^62484,zz^161976,zz^52689,zz^158115,zz^253904,zz^15702,zz^163684,zz^66065],
[zz^171275,zz^146347,zz^44429,zz^110516,zz^34270,zz^83218,zz^176693,zz^151364,zz^210972,zz^24331,zz^169860,zz^107873,zz^12536,zz^36833,zz^257003,zz^156477,zz^177423,zz^215862,zz^254964,zz^94475,zz^121381,zz^123172,zz^251522,zz^258502,zz^175373,zz^161854,zz^144084],
[zz^68703,zz^24426,zz^253608,zz^87357,zz^182202,zz^130450,zz^123618,zz^123375,zz^217752,zz^134185,zz^237570,zz^249936,zz^108174,zz^46804,zz^20793,zz^62808,zz^51872,zz^2117,zz^262119,zz^166227,zz^130371,zz^75174,zz^210756,zz^65862,zz^210999,zz^229187,zz^22598],
[zz^223767,zz^244401,zz^170196,zz^174327,zz^172082,zz^24387,zz^126840,zz^744,zz^108105,zz^81237,zz^80148,zz^189048,zz^10627,zz^255999,zz^185389,zz^167529,zz^83520,zz^103039,zz^86946,zz^82815,zz^20724,zz^14286,zz^88125,zz^17942,zz^214221,zz^17666,zz^213983]];

J1:=sub<GL(27,F)|l1,l2,j1>;
J2:=sub<GL(27,F)|l1,l2,j2>;
// Here is the hom space for L, even as a subgroup of NGT. This makes computation incredibly easy

R<a,m1,m2,m3,m4>:=PolynomialRing(F,5);
mats:=MatrixRing(R,27);
scal:=mats!DiagonalMatrix([a,a,m1,m1,a,a,m3,m3,m1,m1,m3,m3,m1,m3,m3,m1,a,a,m3,m3,m3,m1,m1,a,m1,a,a]);
a1:=[3,22,23,13,4,9,25,16,10];
a2:=[20,12,8,15,19,21,7,11,14];
for i in [1..9] do scal[a1[i],a2[i]]:=m2; scal[a2[i],a1[i]]:=m4; end for;

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[300,322,340,354,359,609,637,661,681,697,901,917,947,1004,1020,1164,1182,1246,1283,1311,1399,1419,1521,1558,1577,1710,1744,1787,
1821,1922,1958,1989,2029,2184,2227,2260,2357,2388,2427,2586,2609,2710,2749,2859,2991];

f27:=[0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=1; end for;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g1:=mats!h1;
g2:=mats!h2;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq,g)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs0:=[a,m1,m2,m3,m4];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// We now check that there is a unique H over L for each module action.

function CheckDetermination()

ProdRel([1,5,20],g1) eq zz^213614*a*(a+zz^246286*m4)^2;
ProdRel([1,5,20],g2) eq zz^243334*a*(a+zz^41804*m4)^2;
c11:=[a,m1,m2,m3,a/zz^246286];
c21:=[a,m1,m2,m3,a/zz^41804];

Evaluate(ProdRel([1,5,21],g1),c11) eq zz^209015*a^2*(a+zz^158905*m3);
Evaluate(ProdRel([1,5,21],g2),c21) eq zz^151354*a^2*(a+zz^129185*m3);
c12:=ChangeCoefficient(c11,m3,a/zz^158905);
c22:=ChangeCoefficient(c21,m3,a/zz^129185);

Evaluate(ProdRel([1,3,24],g1),c12) eq zz^4599*a^2*(m1+zz^87381*m2);
Evaluate(ProdRel([1,3,23],g2),c22) eq zz^82782*a*(m1+zz^174762*m2)^2;
c13:=ChangeCoefficient(c12,m2,m1/zz^87381);
c23:=ChangeCoefficient(c22,m2,m1/zz^174762);

// Now remove the centralizer of H in GL(27,k):

c14:=ChangeCoefficients(c13,[a,m1],[1,1]);
c24:=ChangeCoefficients(c23,[a,m1],[1,1]);

h11:=h1^(GL(27,F)!Evaluate(scal,c14));
h22:=h2^(GL(27,F)!Evaluate(scal,c24));

H1:=sub<GL(27,F)|l1,l2,h11>;
H2:=sub<GL(27,F)|l1,l2,h22>;

// As the two 18-dimensional factors here are not Aut(H)-conjugate, one obtains two classes of H
// containing the given L. (Note that the two dual 9s are Aut(H)-conjugate.)

h11 in J1; h22 in J2;

// Now check that J1 and J2 lie in E6.

{CheckRel(i,j1):i in seqs} eq {0};
{CheckRel(i,j2):i in seqs} eq {0};

// This proves that both of the copies of PSL(2,19) we constructed are contained in PSL(2,19)<J3.

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. Choose two random elements that
// generate the subgroup 19^6.W(E6), and then build the trilinear form relations. We also check that l1 and l2 lie in
// NGT.

function CheckE6Form()

q:=2^18;
GG:=GroupOfLieType("E6",q);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,q);
g1:=elt<GG|W![z,1,1,1,1,1]>;
g2:=elt<GG|W![1,z,1,1,1,1]>;
g3:=elt<GG|W![1,1,z,1,1,1]>;
g4:=elt<GG|W![1,1,1,z,1,1]>;
g5:=elt<GG|W![1,1,1,1,z,1]>;
g6:=elt<GG|W![1,1,1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;
E:=sub<NGT|MatsE>;

l1 in NGT and l2 in NGT;

repeat y1:=Random(NGT); y2:=Random(NGT); until NGT eq sub<NGT|y1,y2>;

mat:=[];
for h in [y1,y2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l1)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l1)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l1)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";


==> anc/E6/PSL219p=3.txt <==
/* In this case we let H denote a copy of PSL(2,19), L denote the subgroup 19.9, and let G denote E6(3^18).
   We give matrices defining L, an element of order 19 and an element of order 9. We construct L to lie in
   normalizer of a torus NGT, as constructed using the GroupOfLieType command. We give H as L and a matrix
   h1, chosen at random. A posteriori, one could produce H as a subgroup of E6 and show that no other
   overgroup of L preserves the E6 trilinear form, but we prefer a less synthetic proof.
*/

q:=3^18;
F<zz>:=GF(q);
z:=zz^20390552;

l1:=GL(27,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

l2:=GL(27,F)!DiagonalMatrix([z^i:i in [12,3,14,15,4,7,9,15,17,16,18,8,10,10,18,2,1,3,12,11,13,2,5,13,14,6,8]]);

L:=sub<GL(27,F)|l1,l2>;

h1vals:=[[209518475,35036641,0,55986262,0,0,0,0,0,0,0,0,8789873,0,39114830,327828539,0,0,0,0,0,0,0,53911865,308920777,0,53208489],
[324559225,311915491,0,245571499,0,0,0,0,0,0,0,0,209518475,0,92083649,48262241,0,0,0,0,0,0,0,233015446,68343577,0,105235697],
[0,0,257516491,0,228863609,324032255,25368027,288621494,165141948,214316675,363289040,102769958,0,338337166,0,0,361624121,307542393,147145198,158161210,256655420,387315484,102315707,0,0,127731817,0],
[272506686,42471181,0,82823051,0,0,0,0,0,0,0,0,352188483,0,132846531,163312134,0,0,0,0,0,0,0,111942905,97786297,0,232645169],
[0,0,209002397,0,115303168,364693260,95775554,25325074,98405507,184715082,70611340,85842030,0,248692140,0,0,51371526,171042448,260393628,68029865,236179802,252483836,354159655,0,0,376682301,0],
[0,0,36444604,0,202946343,9111120,212978102,339496618,4484260,322238222,93774888,225142406,0,258472322,0,0,35542089,24080429,268328233,74923246,59636168,328384242,378371261,0,0,340678119,0],
[0,0,232622564,0,86532233,257475606,373184064,326412826,222385442,98405507,211351891,213180218,0,257185328,0,0,3949121,321899249,343036693,262887536,310372124,269324337,64824323,0,0,84691026,0],
[0,0,170137445,0,227614695,384681393,285386485,224543547,306522164,351897313,307542393,359010438,0,372796340,0,0,127672586,382102400,183332086,71258835,298170374,55641245,357939666,0,0,224627179,0],
[0,0,381411679,0,292468317,88072991,273824810,38317306,262887536,68029865,196471811,311277041,0,248190178,0,0,110808587,2237055,269336408,112753786,129398444,53443141,87139010,0,0,55858184,0],
[0,0,274885609,0,9410114,204724790,9111120,143165055,96841794,350580232,303866238,97287748,0,278357584,0,0,166993287,41002473,167434614,312107867,355440535,301569727,305977445,0,0,340430673,0],
[0,0,170572500,0,32830062,24611775,287266463,102250842,199324782,170923505,366684859,253496060,0,245315477,0,0,253600709,127920422,365125964,119258744,355208470,344362100,342664801,0,0,345399349,0],
[0,0,325549907,0,31101003,293634072,335776572,221415965,328921877,57627031,256655420,24949283,0,234137765,0,0,31080002,298170374,85909732,192041000,128549264,186769772,28734286,0,0,324903543,0],
[48262241,840721,0,248075265,0,0,0,0,0,0,0,0,327828539,0,90439534,368397129,0,0,0,0,0,0,0,359379569,116455870,0,357986971],
[0,0,270736853,0,143548619,360127397,289597533,344362100,279581155,246506538,209779902,376442822,0,200799827,0,0,58105261,97512326,269362433,175871883,34171377,145416602,75733261,0,0,330334487,0],
[126024505,82823051,0,340801757,0,0,0,0,0,0,0,0,68098401,0,122518835,53095558,0,0,0,0,0,0,0,172280297,300215835,0,178086390],
[105235697,278067702,0,156704081,0,0,0,0,0,0,0,0,53208489,0,7566489,357986971,0,0,0,0,0,0,0,95296003,70332443,0,277177345],
[0,0,359093957,0,12515294,9410114,202946343,294053047,307691925,96196972,33349919,229212436,0,35394936,0,0,41464896,167241344,334634533,224848297,288397784,153888373,139900362,0,0,97027387,0],
[0,0,285876286,0,116318779,349687120,267261675,365125964,67564023,161309288,112108749,368975541,0,380545979,0,0,50295526,218005747,249084266,157469421,248363646,269362433,319717132,0,0,330678389,0],
[0,0,378915164,0,349617059,369725015,152813731,245315477,209687960,218780307,386475452,18952500,0,156130122,0,0,239553019,122809745,380545979,310106577,162045318,200799827,73135712,0,0,321443012,0],
[0,0,177867272,0,17815943,41853589,214303819,136405738,84691026,376682301,378646751,310402581,0,311841589,0,0,96735170,133579832,108932009,55858184,199103306,7950513,82000080,0,0,20523898,0],
[0,0,369875640,0,341777870,62970110,253994904,116022601,73261576,134070086,257516491,255803156,0,333091078,0,0,379259328,170137445,310872572,275768962,325549907,188536350,199829211,0,0,16803927,0],
[0,0,255803156,0,199358028,315001276,374542561,131730038,246298558,71065761,102769958,339557696,0,55938121,0,0,368392367,359010438,340794654,177775766,24949283,83789483,364271521,0,0,28036025,0],
[0,0,62598204,0,43544972,195998419,128134693,160595909,3949121,51371526,347365818,259851150,0,193779065,0,0,64366538,139002959,71714003,110808587,335600277,340013787,259292672,0,0,96735170,0],
[68937326,97786297,0,300215835,0,0,0,0,0,0,0,0,352033470,0,238513435,225465121,0,0,0,0,0,0,0,335984323,196691429,0,315329769],
[273261854,132846531,0,122518835,0,0,0,0,0,0,0,0,335651577,0,98087669,295574945,0,0,0,0,0,0,0,297412379,238513435,0,307547742],
[0,0,310764807,0,286888726,166965793,319878801,68981041,64824323,354159655,27096134,162110593,0,9839521,0,0,259292672,119301928,316966076,87139010,35931878,371561166,177223234,0,0,82000080,0],
[233015446,160036574,0,276426118,0,0,0,0,0,0,0,0,53911865,0,46939681,359379569,0,0,0,0,0,0,0,209089609,288558846,0,95296003]];

h2vals:=[[209518475,35036641,0,55986262,0,0,0,0,0,0,0,0,8789873,0,39114830,327828539,0,0,0,0,0,0,0,53911865,308920777,0,53208489],
[324559225,311915491,0,245571499,0,0,0,0,0,0,0,0,209518475,0,92083649,48262241,0,0,0,0,0,0,0,233015446,68343577,0,105235697],
[0,0,167574552,0,47704829,262030330,324795811,121564420,28813772,237627220,103682498,255490969,0,280956947,0,0,368997723,290205510,291082161,75075788,17123842,125560767,204625976,0,0,120389965,0],
[272506686,42471181,0,82823051,0,0,0,0,0,0,0,0,352188483,0,132846531,163312134,0,0,0,0,0,0,0,111942905,97786297,0,232645169],
[0,0,376494065,0,385128985,91023506,147786203,378225774,54015106,52043374,333783711,211687840,0,178778860,0,0,382545772,312517675,260675519,240170522,96655056,348585487,340052151,0,0,387105476,0],
[0,0,243573735,0,122991847,286210153,371466224,93423360,162575770,6317500,239186420,99279550,0,185486983,0,0,119670146,174690184,220755520,343548044,122705767,17253934,342779012,0,0,166923735,0],
[0,0,365137029,0,82787882,320536916,266596753,25844913,359832310,54015106,182885910,2255683,0,82353615,0,0,357670450,254853610,223304373,366796961,67303354,202497164,247542986,0,0,33246323,0],
[0,0,67648781,0,247691911,53784114,198601226,3037040,155769942,40504196,290205510,106626267,0,154114578,0,0,49179086,329273026,130634916,185572874,11847363,113559373,334954333,0,0,271561206,0],
[0,0,105890103,0,361904516,348525943,368429235,245012772,366796961,240170522,43588065,80308479,0,139181738,0,0,98715466,366031031,347954249,80969878,4988560,180767868,167814363,0,0,214978993,0],
[0,0,106456919,0,348067803,257386568,286210153,207567827,11390459,325213601,160358592,346027678,0,43943840,0,0,276827407,327888958,333008058,62845450,247009830,248547512,373067692,0,0,69926634,0],
[0,0,177181258,0,39167490,4911234,27882093,144249214,301817847,304998077,246000240,360272807,0,287637989,0,0,211634565,121075020,85825202,25290273,194472969,143091359,386997270,0,0,33831383,0],
[0,0,13821632,0,314051251,328447031,259180884,55664429,340353873,243995320,17123842,344711216,0,93609973,0,0,289232783,11847363,148234799,87424004,337912938,385006330,216830981,0,0,161286203,0],
[48262241,840721,0,248075265,0,0,0,0,0,0,0,0,327828539,0,90439534,368397129,0,0,0,0,0,0,0,359379569,116455870,0,357986971],
[0,0,264218973,0,106192475,288699555,162511887,143091359,316876579,95801487,246451043,314834204,0,276899720,0,0,375697590,200574769,28230342,129711324,290525382,135981462,347068546,0,0,302070344,0],
[126024505,82823051,0,340801757,0,0,0,0,0,0,0,0,68098401,0,122518835,53095558,0,0,0,0,0,0,0,172280297,300215835,0,178086390],
[105235697,278067702,0,156704081,0,0,0,0,0,0,0,0,53208489,0,7566489,357986971,0,0,0,0,0,0,0,95296003,70332443,0,277177345],
[0,0,240151612,0,334785944,348067803,122991847,288128562,157776740,11914714,220582040,244675016,0,25603525,0,0,201808745,371970614,134566572,224432258,133575356,287254031,216499211,0,0,178188562,0],
[0,0,287124403,0,147810755,237644881,122505767,85825202,119665806,257518974,53447829,221418541,0,345909504,0,0,217707117,124394688,332408806,299878701,259596699,28230342,191467420,0,0,202715557,0],
[0,0,97489439,0,176845982,358381444,279102042,287637989,353874295,349450978,355205927,191873690,0,166724758,0,0,14141446,349555262,345909504,222555105,295216521,276899720,323017505,0,0,350997691,0],
[0,0,151891666,0,37369583,258245324,292536978,152463592,33246323,387105476,322968300,343349134,0,232024026,0,0,102514131,299672690,169557063,214978993,99687023,339155061,251368449,0,0,48829318,0],
[0,0,262452090,0,210540700,206478305,181207545,261417030,48154490,305754759,167574552,224769738,0,204089595,0,0,216151084,67648781,102563975,145006743,13821632,161482625,156933972,0,0,112179113,0],
[0,0,224769738,0,314982070,230582590,216554171,184795427,172072465,323968362,255490969,251513818,0,287326662,0,0,166620887,106626267,279888433,5948492,344711216,27333360,69278386,0,0,54314946,0],
[0,0,297427547,0,190250858,290784434,382460324,78830711,357670450,382545772,183984160,357880606,0,31042485,0,0,139126886,342752395,3309789,98715466,250468518,319911203,74847849,0,0,102514131,0],
[68937326,97786297,0,300215835,0,0,0,0,0,0,0,0,352033470,0,238513435,225465121,0,0,0,0,0,0,0,335984323,196691429,0,315329769],
[273261854,132846531,0,122518835,0,0,0,0,0,0,0,0,335651577,0,98087669,295574945,0,0,0,0,0,0,0,297412379,238513435,0,307547742],
[0,0,218157368,0,379988980,7769626,302190338,65479590,247542986,340052151,143750958,348991679,0,113627879,0,0,74847849,157494798,53551317,167814363,381481750,226843293,34083614,0,0,251368449,0],
[233015446,160036574,0,276426118,0,0,0,0,0,0,0,0,53911865,0,46939681,359379569,0,0,0,0,0,0,0,209089609,288558846,0,95296003]];

h1:=GL(27,F)![[zz^h1vals[i,j]-1:j in[1..27]]:i in[1..27]];
h2:=GL(27,F)![[zz^h2vals[i,j]-1:j in[1..27]]:i in[1..27]];

// Here is the hom space for L, even as a subgroup of NGT. This makes computation incredibly easy

R<a,m1,m2,m3,m4>:=PolynomialRing(F,5);
mats:=MatrixRing(R,27);
scal:=mats!DiagonalMatrix([m1,m1,m3,m1,a,a,a,m3,a,a,m3,m3,m1,m3,m1,m1,a,m3,m3,a,m3,m3,a,m1,m1,a,m1]);
a1:=[1,25,13,15,16,4,27,2,24];
a2:=[19,3,14,11,22,8,12,18,21];
for i in [1..9] do scal[a1[i],a2[i]]:=m2; scal[a2[i],a1[i]]:=m4; end for;
scal[2,18]:=-m2;
scal[13,14]:=-m2;
scal[25,3]:=-m2;
scal[18,2]:=-m4;
scal[14,13]:=-m4;
scal[3,25]:=-m4;

scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[300,322,340,354,359,609,637,661,681,697,901,917,947,1004,1020,1164,1182,1246,1283,1311,1399,1419,1521,1558,1577,1710,1744,1787,
1821,1922,1958,1989,2029,2184,2227,2260,2357,2388,2427,2586,2609,2710,2749,2859,2991];

vals:=[1,2,1,2,1,2,1,2,1,2,1,2,1,2,1,2,1,2,1,2,1,2,1,2,1,2,1,2,1,1,2,1,2,2,1,2,1,2,1,2,1,1,2,2,1];

f27:=[0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g1:=mats!h1;
g2:=mats!h2;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq,g)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs0:=[a,m1,m2,m3,m4];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// We now check that there is a unique H over L for each module action.

function CheckDetermination()

ProdRel([3,5,17],g1) eq zz^323104754*(a+zz^258025978*m3+zz^258025978*m4)^3;
ProdRel([3,5,17],g2) eq zz^74478661*(a+zz^119231583*m3+zz^119231583*m4)^3;
c11:=ChangeCoefficient(coeffs0,m4,zz^323104754*a-m3);
c21:=ChangeCoefficient(coeffs0,m4,zz^74478661*a-m3);

Evaluate(ProdRel([3,6,9],g1),c11) eq a^2*(zz^226249632*a+m3);
Evaluate(ProdRel([3,6,9],g2),c21) eq a^2*(zz^171333783*a+m3);
c12:=ChangeCoefficient(c11,m3,-a*zz^226249632);
c22:=ChangeCoefficient(c21,m3,-a*zz^171333783);

Evaluate(ProdRel([3,6,13],g1),c12) eq zz^137040967*a^2*(m1+zz^242137805*m2);
Evaluate(ProdRel([3,6,13],g2),c22) eq zz^372690484*a^2*(m1+zz^338992927*m2);
c13:=ChangeCoefficient(c12,m2,-m1/zz^242137805);
c23:=ChangeCoefficient(c22,m2,-m1/zz^338992927);

// Now remove the centralizer of H in GL(27,k):

c14:=ChangeCoefficients(c13,[a,m1],[1,1]);
c24:=ChangeCoefficients(c23,[a,m1],[1,1]);

h11:=h1^(GL(27,F)!Evaluate(scal,c14));
h22:=h2^(GL(27,F)!Evaluate(scal,c24));

H1:=sub<GL(27,F)|l1,l2,h11>;
H2:=sub<GL(27,F)|l1,l2,h22>;

// As the two 18-dimensional factors here are not Aut(H)-conjugate, one obtains two classes of H
// containing the given L. (Note that the two dual 9s are Aut(H)-conjugate.)

// Now check that H1 and H2 lie in E6.

{CheckRel(i,h11):i in seqs} eq {0};
{CheckRel(i,h22):i in seqs} eq {0};

// This proves that the copy of PSL(2,19) we constructed is contained in E6.

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. Choose two random elements that
// generate the subgroup 2^6.W(E6), and then build the trilinear form relations. We also check that l1 and l2 lie in
// NGT.

function CheckE6Form()

GG:=GroupOfLieType("E6",q);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,q);
g1:=elt<GG|W![z,1,1,1,1,1]>;
g2:=elt<GG|W![1,z,1,1,1,1]>;
g3:=elt<GG|W![1,1,z,1,1,1]>;
g4:=elt<GG|W![1,1,1,z,1,1]>;
g5:=elt<GG|W![1,1,1,1,z,1]>;
g6:=elt<GG|W![1,1,1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;
E:=sub<NGT|MatsE>;

l1 in NGT and l2 in NGT;

repeat y1:=Random(E); y2:=Random(E); until E eq sub<E|y1,y2>;

mat:=[];
for h in [y1,y2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l1)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l1)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l1)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";


==> anc/E6/PSL219p=5.txt <==
/* In this case we let H denote a copy of PSL(2,19), L denote the subgroup 19.9, and let G denote E6(5^9).
   We give matrices defining L, an element of order 19 and an element of order 9. We construct L to lie in
   normalizer of a torus NGT, as constructed using the GroupOfLieType command. We give H as L and a matrix
   h1, chosen at random. A posteriori, one could produce H as a subgroup of E6 and show that no other
   overgroup of L preserves the E6 trilinear form, but we prefer a less synthetic proof.
*/

q:=5^9;
F<zz>:=GF(q);
z:=zz^102796;

l1:=GL(27,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0]];

l2:=GL(27,F)!DiagonalMatrix([z^i:i in [17,7,2,10,9,5,9,4,8,12,16,7,11,11,16,6,1,14,15,13,4,3,18,17,6,1,5]]);

L:=sub<GL(27,F)|l1,l2>;

h1vals:=[[1831746,61284,794925,1103245,936154,1857423,1616519,823787,477639,1713113,938273,226435,1166231,53596,1442696,1013964,1453291,1915017,444681,415975,1951156,325027,1316747,1278839,122133,1045720,658334],
[1911612,871798,633755,222231,1339900,86873,835477,778065,1000449,1318447,1350495,1697553,537161,833358,1919486,1728950,19337,374843,835659,692129,555538,237389,1289741,1100201,1176043,1887730,1903924],
[1617293,1558919,1640658,722526,1925613,1272542,460770,1755330,278140,699182,1635676,1070638,811726,1300007,1147395,1238343,1650834,1751762,1851174,1243016,290487,991332,1358800,152450,1726624,185991,784261],
[1617225,839007,414138,390794,273969,441674,762250,1342446,355708,1659506,470380,350726,1797186,332343,1935223,991619,964154,1911190,73850,1922876,1830727,566224,466812,152382,1479900,1452435,1906517],
[1244542,1751084,1411633,68377,1346234,1407083,534823,1761679,126751,1609977,155613,270099,1587227,1163572,306420,361984,212687,1700925,648573,786027,1354108,1729631,1246843,1924907,498057,1943284,345790],
[1343443,1628813,1889318,1366838,584715,421698,1496402,125458,1291048,1428502,440484,66210,1902898,1915873,1741421,1286369,1020266,1275890,1077546,1395544,125977,1745788,710852,835610,12928,689017,1400855],
[1924907,1246661,1899914,556658,534823,365646,1842634,772142,615032,145134,835296,1244066,286290,610665,155613,498057,1657978,236082,1136854,1274308,785117,264788,1735124,947826,1865140,1189249,1407083],
[104215,161289,213390,108894,733719,1872990,1697306,1813742,93736,1683726,314248,630018,216106,218701,1355685,483425,1211454,871954,1222910,505260,1423221,184684,1540196,783898,1791236,1535829,896947],
[580435,1206041,1511692,1897648,1874283,1907824,409440,916104,1500006,979516,351066,717760,1007052,1495333,1815909,64689,59196,639228,271760,1032190,1404385,1932734,1131602,1068716,552970,547477,1419543],
[685153,393283,801978,117566,273629,914522,761910,1375338,1801884,846,777068,1858126,563566,1051847,288787,743527,852858,1357498,1854558,766892,1863619,1461596,1345812,1173434,1231808,1341139,426241],
[732681,1247699,607716,1703932,1594757,748872,321316,828228,42678,1599436,1143998,1234724,352092,20843,1651831,1410927,1351160,101052,698664,1385934,893103,244582,1736890,1706648,433846,960639,96685],
[123639,1697553,145474,1687074,1812039,477394,832882,1246794,512168,830166,1337520,1400674,536642,537161,373933,199481,1907586,1839686,347378,203848,778065,1702232,801460,1431450,851668,19337,1063435],
[1885803,1359529,708930,49654,45287,1183326,697474,1655250,1623828,357974,1277256,1359010,776830,841705,1922569,1600433,269918,1548038,556318,193184,1657845,1944404,675972,1299762,1092600,566797,219739],
[773168,1655726,1197211,537935,1574756,1196301,1021849,1657845,158985,846255,946007,1359529,841705,756974,1757418,1377906,566797,83195,1044599,681465,1185706,479561,1164253,909241,623871,1694166,1765292],
[1237104,1816690,119435,1215651,1745564,96685,1594757,1869665,1507521,1111155,1651831,271137,997405,832254,452742,730562,1937201,1565895,210383,897653,1784934,1709425,1248609,732681,1410927,824566,649592],
[705576,1523358,107587,169251,1698332,1491961,1834405,894609,1606629,1463099,1308131,1947013,572473,349946,627766,1713894,629885,1112855,428163,31797,729458,794857,993201,1766869,1144903,157746,1642768],
[116943,738909,1445242,1066950,521075,197898,13242,594678,573176,544470,220404,674034,167122,464001,806445,1555049,1256214,865046,1899982,1430084,919053,1582696,1231740,1080530,575892,1256733,843211],
[1298241,1813987,312618,780434,775761,1173094,1264042,974750,1872780,1768682,1642992,1325706,211690,699971,1154711,804467,1584618,528750,1236506,1388592,1463031,1178076,236600,1786522,1292748,119775,684813],
[33497,527271,617622,1101810,1882125,1180342,417282,1531298,1710904,518210,493072,38990,1378686,1866967,4791,325367,872022,1442098,21150,442192,66455,9464,1383668,521778,813648,1360303,692061],
[1546731,1925681,1551404,586528,1608395,1087156,143552,402464,107026,972484,769158,1437400,604368,1092649,280877,1470941,1944064,1183000,31008,690626,890745,1030914,323158,81888,6098,479221,598875],
[1231584,1891886,701671,597175,326148,1873509,1710281,1423221,582017,218883,379123,161289,218701,1699686,1270954,318274,1535829,1360235,1711191,993541,310586,672965,75353,1080777,1459987,1112174,1193144],
[1352987,1368145,1196924,1080204,496079,1334604,984360,1932216,904774,1564392,1478134,879864,299668,787949,989853,178081,40756,869688,1448608,928118,467373,4230,1460294,1841268,666362,529037,846323],
[1522339,1598129,742024,158424,1144047,1430424,1632328,512236,1234398,626240,194950,1109848,161992,650273,1659793,1507181,820556,1058968,47320,1351118,1000517,637926,105750,57496,42338,1308837,942143],
[1278839,1202997,1283206,1591526,1616519,1349590,639438,1503470,965920,248270,1912240,1534246,580190,189669,938273,122133,463754,450174,932962,904256,1800349,813308,1805028,1931026,1033820,476729,1857423],
[1766869,970451,595868,657532,1834405,218520,1248364,249296,141786,1951380,331050,646076,64640,1549035,1308131,1144903,1603852,1601136,916444,520078,1871171,1283138,1481482,725432,155366,1606447,1491961],
[1662496,654178,1933523,1555231,298548,1819773,1497637,919053,1061457,1032751,1783007,738909,464001,1591370,1646934,1082910,1256733,1353327,435139,1918365,495398,117853,1720021,1093505,578487,1552930,678060],
[144354,1492740,1401037,878557,1476546,1400855,584715,1102539,802767,940221,1741421,652251,939311,531740,341204,1437176,1665579,787609,589265,907263,1398736,1257507,222571,1343443,1286369,1500428,1905278]];

h1:=GL(27,F)![[zz^h1vals[i,j]:j in[1..27]]:i in[1..27]];

// Here is the hom space for L, even as a subgroup of NGT. This makes computation incredibly easy

R<a,m1,m2,m3,m4>:=PolynomialRing(F,5);
mats:=MatrixRing(R,27);
scal:=mats!DiagonalMatrix([a:i in [1..27]]);
a1:=[6,8,12,24,25,17,11,7,13];
a2:=[27,21,2,1,16,26,15,5,14];
for i in [1..9] do scal[a1[i],a1[i]]:=m1; scal[a1[i],a2[i]]:=m2; scal[a2[i],a1[i]]:=m3; scal[a2[i],a2[i]]:=m4; end for;
scal[27,6]:=-m3;
scal[17,26]:=-m2;
scal[25,16]:=m2;
scal[24,1]:=m2;
scal[12,2]:=-m2;
scal[8,21]:=-m2;
scal[6,27]:=m2;
scal[13,14]:=-m2;
scal[5,7]:=-m3;
scal[15,11]:=-m3;
scal[26,17]:=m3;
scal[16,25]:=-m3;
scal[1,24]:=-m3;
scal[2,12]:=m3;

scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[300,322,340,354,359,609,637,661,681,697,901,917,947,1004,1020,1164,1182,1246,1283,1311,1399,1419,1521,1558,1577,1710,1744,1787,
1821,1922,1958,1989,2029,2184,2227,2260,2357,2388,2427,2586,2609,2710,2749,2859,2991];

vals:=[1,4,1,4,1,4,1,4,1,4,1,4,1,4,1,4,1,4,1,4,1,4,1,4,1,4,1,4,1,1,4,1,4,4,1,4,1,4,1,4,1,1,4,4,1];

f27:=[0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs0:=[a,m1,m2,m3,m4];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

// We now check that there is a unique H over L.

function CheckDetermination()

ProdRel([3,4,22]) eq zz^1619037*a*(a+m1+2*m3)*(a-m1-2*m3);

// Kill off bad branch first.
badc1:=ChangeCoefficient(coeffs0,m3,2*a+2*m1);
Evaluate(ProdRel([3,3,4]),badc1) eq zz^436883*a^2*(m2+3*m4);
badc2:=ChangeCoefficient(badc1,m4,3*m2);
Evaluate(ProdRel([1,9,20]),badc2) eq -a^3;

c1:=ChangeCoefficient(coeffs0,m3,3*a+2*m1);
Evaluate(ProdRel([3,18,22]),c1) eq 2*a*(a+3*m2+4*m4)^2;
c2:=ChangeCoefficient(c1,m4,a+3*m2);
Evaluate(ProdRel([1,3,10]),c2) eq zz^1002261*a^2*(a-m1+2*m2);
c3:=ChangeCoefficient(c2,m2,2*a+3*m1);

// This is the centralizer in GL(27,F) of h1:
sca:=Evaluate(scal,c3);
sca*mats!h1 eq mats!h1*sca;

// Thus H=<l1,l2,h1> is unique containing L.

H:=sub<GL(27,F)|l1,l2,h1>;

// Now check that H lies in E6.

{CheckRel(i,h1):i in seqs} eq {0};

// This proves that the copy of PSL(2,19) we constructed is contained in E6.

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. Choose two random elements that
// generate the subgroup 2^6.W(E6), and then build the trilinear form relations. We also check that l1 and l2 lie in
// NGT.

function CheckE6Form()

GG:=GroupOfLieType("E6",q);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,q);
g1:=elt<GG|W![z,1,1,1,1,1]>;
g2:=elt<GG|W![1,z,1,1,1,1]>;
g3:=elt<GG|W![1,1,z,1,1,1]>;
g4:=elt<GG|W![1,1,1,z,1,1]>;
g5:=elt<GG|W![1,1,1,1,z,1]>;
g6:=elt<GG|W![1,1,1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;
E:=sub<NGT|MatsE>;

l1 in NGT and l2 in NGT;

repeat y1:=Random(E); y2:=Random(E); until E eq sub<E|y1,y2>;

mat:=[];
for h in [y1,y2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l1)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l1)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l1)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";


==> anc/E6/PSL27p=0.txt <==
/* In this case we let H denote a copy of PSL(2,7), L denote the subgroup 7.3, and let G denote E6(29^2).
   We give matrices defining L, an element of order 7 and an element of order 3. We construct L to lie in
   normalizer of a torus NGT, as constructed using the GroupOfLieType command. We give H as L and a matrix
   h1, chosen at random. A posteriori, one could produce H as a subgroup of E6 and work form there, but we
   prefer a less synthetic proof. Indeed, it seems much harder to do it this way, as the equations are
   incredibly opaque.
*/

q:=29^2;
F<ww>:=GF(q);

l1:=GL(27,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28],
[0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0],
[0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,0,0],
[28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0],
[0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];


l2:=GL(27,F)!DiagonalMatrix([25,7,20,24,20,25,23,16,24,25,23,1,1,16,20,7,1,20,24,7,23,24,16,23,16,7,25]);

L:=sub<GL(27,F)|l1,l2>;


// Here is the centralizer in GL(27,F) for L, even as a subgroup of NGT. This makes computation incredibly easy

a1:=[1,22,23];
a2:=[27,4,8];
a3:=[6,9,25];
a4:=[10,19,14];

b1:=[2,18,24];
b2:=[20,3,21];
b3:=[26,5,7];
b4:=[16,15,11];

R<a,b,c,m1,m2,m3,m4,m5,m6,m7,m8,m9,m10,m11,m12,m13,m14,m15,m16,n1,n2,n3,n4,n5,n6,n7,n8,n9,n10,n11,n12,n13,n14,n15,n16,
t1,t2,t3,t4,t5,t6,t7,t8,t9,t10,t11,t12,t13,t14,t15>:=PolynomialRing(F,50);
mats:=MatrixRing(R,27);
scal:=mats!DiagonalMatrix([a:i in [1..27]]);
scal[12,13]:=b; scal[13,17]:=-b; scal[17,12]:=-b;
scal[12,17]:=c; scal[13,12]:=-c; scal[17,13]:=c;

// m12 should be negated to make describing the action of the torus S easier.

for i in [1..#a1] do
  scal[a1[i],a1[i]]:=m1; scal[a1[i],a2[i]]:=m2; scal[a1[i],a3[i]]:=m3; scal[a1[i],a4[i]]:=m4;
  scal[a2[i],a1[i]]:=m5; scal[a2[i],a2[i]]:=m6; scal[a2[i],a3[i]]:=m7; scal[a2[i],a4[i]]:=m8;
  scal[a3[i],a1[i]]:=m9; scal[a3[i],a2[i]]:=m10; scal[a3[i],a3[i]]:=m11; scal[a3[i],a4[i]]:=-m12;
  scal[a4[i],a1[i]]:=m13; scal[a4[i],a2[i]]:=m14; scal[a4[i],a3[i]]:=m15; scal[a4[i],a4[i]]:=m16;
end for;
for i in [1..#b1] do
  scal[b1[i],b1[i]]:=n1; scal[b1[i],b2[i]]:=n2; scal[b1[i],b3[i]]:=n3; scal[b1[i],b4[i]]:=n4;
  scal[b2[i],b1[i]]:=n5; scal[b2[i],b2[i]]:=n6; scal[b2[i],b3[i]]:=n7; scal[b2[i],b4[i]]:=n8;
  scal[b3[i],b1[i]]:=n9; scal[b3[i],b2[i]]:=n10; scal[b3[i],b3[i]]:=n11; scal[b3[i],b4[i]]:=n12;
  scal[b4[i],b1[i]]:=n13; scal[b4[i],b2[i]]:=n14; scal[b4[i],b3[i]]:=n15; scal[b4[i],b4[i]]:=n16;
end for;

// But some of them are minus (or in m12's case, plus)

scal[23,25]:=-m3;
scal[22,19]:=-m4;
scal[23,14]:=-m4;
scal[8,25]:=-m7;
scal[27,10]:=-m8;
scal[25,23]:=-m9;
scal[25,8]:=-m10;
scal[9,19]:=m12;
scal[14,23]:=-m13;
scal[19,22]:=-m13;
scal[14,8]:=-m14;
scal[19,4]:=-m14;
scal[19,9]:=-m15;


scal[18,3]:=-n2;
scal[18,5]:=-n3;
scal[18,15]:=-n4;
scal[20,2]:=-n5;
scal[21,24]:=-n5;
scal[7,24]:=-n9;
scal[26,2]:=-n9;
scal[15,18]:=-n13;

scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;

h1:=GL(27,F)![[20,0,0,0,15,0,13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23,4,0,0,27,0],
[0,6,0,0,0,4,0,0,5,0,0,18,18,0,0,0,11,11,0,0,0,0,0,12,27,0,0],
[0,0,14,0,0,0,0,0,0,23,0,5,3,9,0,0,8,0,28,2,16,0,0,0,0,0,0],
[0,0,0,4,0,0,0,9,0,0,15,0,0,0,2,13,0,0,0,0,0,0,0,0,0,0,23],
[1,0,0,0,6,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,0,0,4,0],
[0,9,0,0,0,6,0,0,12,0,0,2,2,0,0,0,27,10,0,0,0,0,0,4,11,0,0],
[26,0,0,0,9,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,23,0],
[0,0,0,9,0,0,0,6,0,0,2,0,0,0,16,15,0,0,0,0,0,0,0,0,0,0,4],
[0,4,0,0,0,12,0,0,18,0,0,27,27,0,0,0,2,9,0,0,0,0,0,19,6,0,0],
[0,0,7,0,0,0,0,0,0,13,0,27,15,27,0,0,13,0,14,6,4,0,0,0,0,0,0],
[0,0,0,1,0,0,0,4,0,0,4,0,0,0,9,23,0,0,0,0,0,0,0,0,0,0,26],
[0,26,28,0,0,2,0,0,27,27,0,14,26,13,0,0,7,3,15,11,10,0,0,3,27,0,0],
[0,26,11,0,0,2,0,0,27,15,0,26,22,2,0,0,15,3,16,19,1,0,0,3,27,0,0],
[0,0,4,0,0,0,0,0,0,27,0,13,2,14,0,0,15,0,16,22,6,0,0,0,0,0,0],
[0,0,0,4,0,0,0,3,0,0,9,0,0,0,6,4,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,26,0,0,0,1,0,0,23,0,0,0,4,20,0,0,0,0,0,0,0,0,0,0,25],
[0,3,10,0,0,27,0,0,2,13,0,7,15,15,0,0,26,26,2,1,11,0,0,26,2,0,0],
[0,11,0,0,0,27,0,0,4,0,0,11,11,0,0,0,18,17,0,0,0,0,0,6,24,0,0],
[0,0,6,0,0,0,0,0,0,14,0,15,16,16,0,0,2,0,2,25,22,0,0,0,0,0,0],
[0,0,2,0,0,0,0,0,0,28,0,3,21,6,0,0,24,0,20,13,15,0,0,0,0,0,0],
[0,0,16,0,0,0,0,0,0,9,0,8,24,28,0,0,3,0,6,15,2,0,0,0,0,0,0],
[23,0,0,0,2,0,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,9,0,0,13,0],
[4,0,0,0,16,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,6,0,0,15,0],
[0,12,0,0,0,5,0,0,2,0,0,11,11,0,0,0,18,6,0,0,0,0,0,18,4,0,0],
[0,10,0,0,0,11,0,0,6,0,0,27,27,0,0,0,2,25,0,0,0,0,0,9,17,0,0],
[25,0,0,0,4,0,23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26,1,0,0,20,0],
[0,0,0,23,0,0,0,4,0,0,13,0,0,0,15,27,0,0,0,0,0,0,0,0,0,0,20]];

/* This is how h1 was constructed.

c1:=[27,4,8,16,15,11];
c2:=[1,22,23,26,5,7];

cc2:=Matrix([[20,23,4,27,15,13],
[23,4,9,13,2,15],
[4,9,6,15,16,2],
[25,26,1,20,4,23],
[1,4,3,4,6,9],
[26,1,4,23,9,4]]);

d1:=[6,9,25,2,18,24,10,19,14,20,3,21,12,13,17];

dd2:=Matrix([[6,12,11,9,10,4,0,0,0,0,0,0,2,2,27],
[12,18,6,4,9,19,0,0,0,0,0,0,27,27,2],
[11,6,17,10,25,9,0,0,0,0,0,0,27,27,2],
[4,5,27,6,11,12,0,0,0,0,0,0,18,18,11],
[27,4,24,11,17,6,0,0,0,0,0,0,11,11,18],
[5,2,4,12,6,18,0,0,0,0,0,0,11,11,18],
[0,0,0,0,0,0,13,14,27,6,7,4,27,15,13],
[0,0,0,0,0,0,14,2,16,25,6,22,15,16,2],
[0,0,0,0,0,0,27,16,14,22,4,6,13,2,15],
[0,0,0,0,0,0,28,20,6,13,2,15,3,21,24],
[0,0,0,0,0,0,23,28,9,2,14,16,5,3,8],
[0,0,0,0,0,0,9,6,28,15,16,2,8,24,3],
[2,27,27,26,3,3,27,15,13,11,28,10,14,26,7],
[2,27,27,26,3,3,15,16,2,19,11,1,26,22,15],
[27,2,2,3,26,26,13,2,15,1,10,11,7,15,26]]);

h1:=ZeroMatrix(F,27);
for i in [1..6] do for j in [1..6] do
  h1[c1[i],c1[j]]:=cc2[i,j];
  h1[c2[i],c2[j]]:=cc2[i,j];
end for; end for;

for i in [1..15] do for j in [1..15] do
  h1[d1[i],d1[j]]:=dd2[i,j];
end for; end for;

// The square of a,b,c is this.
//[ 1 10  9]
//[28  9  9]
//[ 0 20 19]

*/

// A few commands for substituting in varibles and simplify Groebner bases.
coeffs1:=[R.i:i in [1..50]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

function SimplifyBasis(B,X)

if B eq [] or B eq [1] then return B; end if;
Bfact:={Factorization(i):i in B|i ne 0};
Bfact2:={[i[1]:i in j|not(i[1] in X)]:j in Bfact};
// If any of the polynomials are now 1 then the basis dies: 
if(Minimum([#i:i in Bfact2]) eq 0) then return [1]; end if;
B2:=[&*i:i in Bfact2];
return B2;
end function;

function StripBasis(B,X)
if B eq [] then return []; end if;
repeat B:=SimplifyBasis(B,X); B:=GroebnerBasis(B); until #{{j[2]:j in Factorization(i)}:i in B} eq 1;
return B;
end function;


// Commands for generating the relations.

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[300,322,340,354,359,609,637,661,681,697,901,917,947,1004,1020,1164,1182,1246,1283,1311,1399,1419,1521,1558,1577,1710,1744,1787,
1821,1922,1958,1989,2029,2184,2227,2260,2357,2388,2427,2586,2609,2710,2749,2859,2991];

vals:=[1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,1,-1,1,-1,-1,1,-1,1,-1,1,-1,1,1,-1,-1,1];

f27:=[0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

function CentRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u); v2:=Matricise(v); w2:=Matricise(w);
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

// Here is a reduced version of the relations. We can check it is correct with the code below.

relsR:=[
    n1*n13^2 + 28*n2*n14^2 + n2*n15*n16 + n3*n14*n16 + n3*n15^2 + n4*n14*n15 + n4*n16^2,
    n1*n9*n13 + n2*n10*n14 + 14*n2*n11*n16 + 14*n2*n12*n15 + 14*n3*n10*n16 + 28*n3*n11*n15 + 14*n3*n12*n14 + 14*n4*n10*n15 + 14*n4*n11*n14 + 28*n4*n12*n16,
    n1*n9^2 + 28*n2*n10^2 + n2*n11*n12 + n3*n10*n12 + n3*n11^2 + n4*n10*n11 + n4*n12^2,
    m13*n13*n14 + 28*m15*n13*n16 + m16*n13*n15 + 20*n5*n13^2 + 20*n6*n14^2 + 9*n6*n15*n16 + 9*n7*n14*n16 + 9*n7*n15^2 + 9*n8*n14*n15 + 9*n8*n16^2,
    m13*n9*n14 + 28*m13*n10*n13 + 28*m15*n9*n16 + m15*n12*n13 + m16*n9*n15 + 28*m16*n11*n13 + 11*n5*n9*n13 + 18*n6*n10*n14 + 20*n6*n11*n16 + 20*n6*n12*n15 + 20*n7*n10*n16 + 11*n7*n11*n15 + 20*n7*n12*n14 + 20*n8*n10*n15 + 20*n8*n11*n14 + 11*n8*n12*n16,
    m13*n9*n10 + 28*m15*n9*n12 + m16*n9*n11 + 9*n5*n9^2 + 9*n6*n10^2 + 20*n6*n11*n12 + 20*n7*n10*n12 + 20*n7*n11^2 + 20*n8*n10*n11 + 20*n8*n12^2,
    m13*n1*n14 + m13*n2*n13 + 28*m15*n1*n16 + 28*m15*n4*n13 + m16*n1*n15 + m16*n3*n13 + 26*n2*n7*n16 + 3*n2*n8*n15 + 3*n3*n6*n16 + 26*n3*n8*n14 + 26*n4*n6*n15 + 3*n4*n7*n14,
    m13*n1*n10 + 28*m13*n2*n9 + 28*m15*n1*n12 + m15*n4*n9 + m16*n1*n11 + 28*m16*n3*n9 + 26*n2*n7*n12 + 3*n2*n8*n11 + 3*n3*n6*n12 + 26*n3*n8*n10 + 26*n4*n6*n11 + 3*n4*n7*n10,
    m13*n1*n6 + 28*m13*n2*n5 + 28*m15*n1*n8 + m15*n4*n5 + m16*n1*n7 + 28*m16*n3*n5 + 9*n1*n5^2 + 20*n2*n6^2 + 9*n2*n7*n8 + 9*n3*n6*n8 + 9*n3*n7^2 + 9*n4*n6*n7 + 9*n4*n8^2,
    m13*n1*n2 + 28*m15*n1*n4 + m16*n1*n3 + 9*n1^2*n5 + 9*n2^2*n6 + 20*n2*n3*n8 + 20*n2*n4*n7 + 20*n3^2*n7 + 20*n3*n4*n6 + 20*n4^2*n8,
    m13*m14*n16 + m14*m15*n15 + m14*m16*n14 + 6*n5^2*n13 + 23*n6^2*n14 + 6*n6*n7*n16 + 6*n6*n8*n15 + 6*n7^2*n15 + 6*n7*n8*n14 + 6*n8^2*n16,
    m13*m14*n12 + m14*m15*n11 + m14*m16*n10 + 23*n5^2*n9 + 23*n6^2*n10 + 6*n6*n7*n12 + 6*n6*n8*n11 + 6*n7^2*n11 + 6*n7*n8*n10 + 6*n8^2*n12,
    m13*m14*n8 + 20*m13*n5*n6 + m14*m15*n7 + m14*m16*n6 + 9*m15*n5*n8 + 20*m16*n5*n7,
    m13*m14*n4 + m14*m15*n3 + m14*m16*n2 + 23*n1*n5^2 + 6*n2*n6^2 + 23*n2*n7*n8 + 23*n3*n6*n8 + 23*n3*n7^2 + 23*n4*n6*n7 + 23*n4*n8^2,
    m13^3 + 3*m13*m15*m16 + 28*m14^3 + m15^3 + 28*m16^3 + 25*n5^3 + 25*n6^3 + 12*n6*n7*n8 + 4*n7^3 + 4*n8^3,
    m9*n13*n14 + 28*m11*n13*n16 + 28*m12*n13*n15,
    m9*n9*n14 + 28*m9*n10*n13 + 28*m11*n9*n16 + m11*n12*n13 + 28*m12*n9*n15 + m12*n11*n13,
    m9*n9*n10 + 28*m11*n9*n12 + 28*m12*n9*n11,
    m9*n5*n14 + 28*m9*n6*n13 + 28*m11*n5*n16 + m11*n8*n13 + 28*m12*n5*n15 + m12*n7*n13 + 5*n1*n5*n13 + 5*n2*n6*n14 + 22*n2*n7*n16 + 2*n2*n8*n15 + 2*n3*n6*n16 + 24*n3*n7*n15 + 22*n3*n8*n14 + 22*n4*n6*n15 + 2*n4*n7*n14 + 24*n4*n8*n16,
    m9*n5*n10 + m9*n6*n9 + 28*m11*n5*n12 + 28*m11*n8*n9 + 28*m12*n5*n11 + 28*m12*n7*n9 + 24*n1*n5*n9 + 5*n2*n6*n10 + 22*n2*n7*n12 + 2*n2*n8*n11 + 2*n3*n6*n12 + 24*n3*n7*n11 + 22*n3*n8*n10 + 22*n4*n6*n11 + 2*n4*n7*n10 + 24*n4*n8*n12,
    m9*n5*n6 + 28*m11*n5*n8 + 28*m12*n5*n7 + 13*n1*n5^2 + 16*n2*n6^2 + 13*n2*n7*n8 + 13*n3*n6*n8 + 13*n3*n7^2 + 13*n4*n6*n7 + 13*n4*n8^2,
    m9*n1*n6 + 28*m9*n2*n5 + 28*m11*n1*n8 + m11*n4*n5 + 28*m12*n1*n7 + m12*n3*n5 + 21*n1^2*n5 + 21*n2^2*n6 + 8*n2*n3*n8 + 8*n2*n4*n7 + 8*n3^2*n7 + 8*n3*n4*n6 + 8*n4^2*n8,
    m9*n1*n2 + 28*m11*n1*n4 + 28*m12*n1*n3 + 21*n1^3 + 8*n2^3 + 5*n2*n3*n4 + 21*n3^3 + 21*n4^3,
    m9*m14*n16 + m10*m13*n16 + m10*m15*n15 + m10*m16*n14 + m11*m14*n15 + 28*m12*m14*n14 + 15*n1*n5*n13 + 15*n2*n6*n14 + 14*n2*n7*n16 + 14*n3*n7*n15 + 14*n3*n8*n14 + 14*n4*n6*n15 + 14*n4*n8*n16,
    m9*m14*n12 + m10*m13*n12 + m10*m15*n11 + m10*m16*n10 + m11*m14*n11 + 28*m12*m14*n10 + 14*n1*n5*n9 + 15*n2*n6*n10 + 14*n2*n7*n12 + 14*n3*n7*n11 + 14*n3*n8*n10 + 14*n4*n6*n11 + 14*n4*n8*n12,
    m9*m14*n8 + m10*m13*n8 + m10*m15*n7 + m10*m16*n6 + m11*m14*n7 + 28*m12*m14*n6 + 28*n1*n5^2 + n2*n6^2 + 28*n2*n7*n8 + 28*n3*n6*n8 + 28*n3*n7^2 + 28*n4*n6*n7 + 28*n4*n8^2,
    m9*m14*n4 + m10*m13*n4 + m10*m15*n3 + m10*m16*n2 + m11*m14*n3 + 28*m12*m14*n2 + 14*n1^2*n5 + 14*n2^2*n6 + 15*n2*n3*n8 + 15*n2*n4*n7 + 15*n3^2*n7 + 15*n3*n4*n6 + 15*n4^2*n8,
    m9*m13^2 + m9*m15*m16 + 28*m10*m14^2 + m11*m13*m16 + m11*m15^2 + 28*m12*m13*m15 + m12*m16^2 + 9*n1*n5^2 + 20*n2*n6^2 + 9*n2*n7*n8 + 9*n3*n6*n8 + 9*n3*n7^2 + 9*n4*n6*n7 + 9*n4*n8^2,
    m9*m10*n16 + 12*m9*n1*n14 + 12*m9*n2*n13 + m10*m11*n15 + 28*m10*m12*n14 + 17*m11*n1*n16 + 17*m11*n4*n13 + 17*m12*n1*n15 + 17*m12*n3*n13 + 12*n1^2*n13 + 17*n2^2*n14 + 12*n2*n3*n16 + 12*n2*n4*n15 + 12*n3^2*n15 + 12*n3*n4*n14 + 12*n4^2*n16,
    m9*m10*n12 + 12*m9*n1*n10 + 17*m9*n2*n9 + m10*m11*n11 + 28*m10*m12*n10 + 17*m11*n1*n12 + 12*m11*n4*n9 + 17*m12*n1*n11 + 12*m12*n3*n9 + 17*n1^2*n9 + 17*n2^2*n10 + 12*n2*n3*n12 + 12*n2*n4*n11 + 12*n3^2*n11 + 12*n3*n4*n10 + 12*n4^2*n12,
    m9*m10*n8 + m10*m11*n7 + 28*m10*m12*n6 + 5*n1^2*n5 + 5*n2^2*n6 + 24*n2*n3*n8 + 24*n2*n4*n7 + 24*n3^2*n7 + 24*n3*n4*n6 + 24*n4^2*n8,
    m9*m10*n4 + m10*m11*n3 + 28*m10*m12*n2 + 17*n1^3 + 12*n2^3 + 22*n2*n3*n4 + 17*n3^3 + 17*n4^3,
    m9^2*m13 + m9*m11*m16 + 28*m9*m12*m15 + 28*m10^2*m14 + m11^2*m15 + 28*m11*m12*m13 + 28*m12^2*m16 + 16*n1^2*n5 + 16*n2^2*n6 + 13*n2*n3*n8 + 13*n2*n4*n7 + 13*n3^2*n7 + 13*n3*n4*n6 + 13*n4^2*n8,
    m9^3 + 26*m9*m11*m12 + 28*m10^3 + m11^3 + m12^3 + 22*n1^3 + 7*n2^3 + 8*n2*n3*n4 + 22*n3^3 + 22*n4^3,
    m5*n5*n14 + 28*m5*n6*n13 + 28*m7*n5*n16 + m7*n8*n13 + 28*m8*n5*n15 + m8*n7*n13 + 14*n5*n13^2 + 14*n6*n14^2 + 15*n6*n15*n16 + 15*n7*n14*n16 + 15*n7*n15^2 + 15*n8*n14*n15 + 15*n8*n16^2,
    m5*n5*n10 + m5*n6*n9 + 28*m7*n5*n12 + 28*m7*n8*n9 + 28*m8*n5*n11 + 28*m8*n7*n9 + 15*n5*n9*n13 + 14*n6*n10*n14 + 15*n6*n11*n16 + 15*n7*n11*n15 + 15*n7*n12*n14 + 15*n8*n10*n15 + 15*n8*n12*n16,
    m5*n5*n6 + 28*m7*n5*n8 + 28*m8*n5*n7 + 8*m13*n5*n14 + 21*m13*n6*n13 + 21*m15*n5*n16 + 8*m15*n8*n13 + 8*m16*n5*n15 + 21*m16*n7*n13 + 14*n5^2*n13 + 15*n6^2*n14 + 14*n6*n7*n16 + 14*n6*n8*n15 + 14*n7^2*n15 + 14*n7*n8*n14 + 14*n8^2*n16,
    m5*n1*n14 + m5*n2*n13 + 28*m7*n1*n16 + 28*m7*n4*n13 + 28*m8*n1*n15 + 28*m8*n3*n13,
    m5*n1*n10 + 28*m5*n2*n9 + 28*m7*n1*n12 + m7*n4*n9 + 28*m8*n1*n11 + m8*n3*n9 + 15*n2*n11*n16 + 14*n2*n12*n15 + 14*n3*n10*n16 + 15*n3*n12*n14 + 15*n4*n10*n15 + 14*n4*n11*n14,
    m5*n1*n6 + 28*m5*n2*n5 + 28*m7*n1*n8 + m7*n4*n5 + 28*m8*n1*n7 + m8*n3*n5 + 15*n1*n5*n13 + 15*n2*n6*n14 + 19*n2*n7*n16 + 24*n2*n8*n15 + 24*n3*n6*n16 + 14*n3*n7*n15 + 19*n3*n8*n14 + 19*n4*n6*n15 + 24*n4*n7*n14 + 14*n4*n8*n16,
    m5*n1*n2 + 28*m7*n1*n4 + 28*m8*n1*n3 + 10*m9*n1*n14 + 10*m9*n2*n13 + 19*m11*n1*n16 + 19*m11*n4*n13 + 19*m12*n1*n15 + 19*m12*n3*n13 + 15*n1^2*n13 + 14*n2^2*n14 + 15*n2*n3*n16 + 15*n2*n4*n15 + 15*n3^2*n15 + 15*n3*n4*n14 + 15*n4^2*n16,
    m5*m14*n16 + m6*m13*n16 + m6*m15*n15 + m6*m16*n14 + m7*m14*n15 + 28*m8*m14*n14 + 10*n5*n13^2 + 10*n6*n14^2 + 19*n6*n15*n16 + 19*n7*n14*n16 + 19*n7*n15^2 + 19*n8*n14*n15 + 19*n8*n16^2,
    m5*m14*n12 + m6*m13*n12 + m6*m15*n11 + m6*m16*n10 + m7*m14*n11 + 28*m8*m14*n10 + 19*n5*n9*n13 + 10*n6*n10*n14 + 19*n6*n11*n16 + 19*n7*n11*n15 + 19*n7*n12*n14 + 19*n8*n10*n15 + 19*n8*n12*n16,
    m5*m14*n8 + m6*m13*n8 + m6*m15*n7 + m6*m16*n6 + m7*m14*n7 + 28*m8*m14*n6 + 15*m13*n5*n14 + 14*m13*n6*n13 + 14*m15*n5*n16 + 15*m15*n8*n13 + 15*m16*n5*n15 + 14*m16*n7*n13 + 10*n5^2*n13 + 19*n6^2*n14 + 10*n6*n7*n16 + 10*n6*n8*n15 + 10*n7^2*n15 + 10*n7*n8*n14 + 10*n8^2*n16,
    m5*m14*n4 + m6*m13*n4 + m6*m15*n3 + m6*m16*n2 + m7*m14*n3 + 28*m8*m14*n2 + 19*n1*n5*n13 + 19*n2*n6*n14 + 3*n2*n7*n16 + 7*n2*n8*n15 + 7*n3*n6*n16 + 10*n3*n7*n15 + 3*n3*n8*n14 + 3*n4*n6*n15 + 7*n4*n7*n14 + 10*n4*n8*n16,
    m5*m13^2 + m5*m15*m16 + 28*m6*m14^2 + m7*m13*m16 + m7*m15^2 + 28*m8*m13*m15 + m8*m16^2 + 19*m13*n5*n14 + 10*m13*n6*n13 + 10*m15*n5*n16 + 19*m15*n8*n13 + 19*m16*n5*n15 + 10*m16*n7*n13 + 26*n5^2*n13 + 3*n6^2*n14 + 26*n6*n7*n16 + 26*n6*n8*n15 + 26*n7^2*n15 + 26*n7*n8*n14 + 26*n8^2*n16,
    m5*m11*m16 + m5*m12*m15 + 28*m7*m9*m16 + 28*m7*m12*m13 + 28*m8*m9*m15 + m8*m11*m13 + 13*n1*n5*n13 + 13*n2*n6*n14 + 15*n2*n7*n16 + n2*n8*n15 + n3*n6*n16 + 16*n3*n7*n15 + 15*n3*n8*n14 + 15*n4*n6*n15 + n4*n7*n14 + 16*n4*n8*n16,
    m5*m10*n16 + m6*m9*n16 + m6*m11*n15 + 28*m6*m12*n14 + m7*m10*n15 + 28*m8*m10*n14,
    m5*m10*n12 + m6*m9*n12 + m6*m11*n11 + 28*m6*m12*n10 + m7*m10*n11 + 28*m8*m10*n10 + 8*n2*n11*n16 + 21*n2*n12*n15 + 21*n3*n10*n16 + 8*n3*n12*n14 + 8*n4*n10*n15 + 21*n4*n11*n14,
    m5*m10*n8 + m6*m9*n8 + m6*m11*n7 + 28*m6*m12*n6 + m7*m10*n7 + 28*m8*m10*n6 + 21*n1*n5*n13 + 21*n2*n6*n14 + 22*n2*n7*n16 + 15*n2*n8*n15 + 15*n3*n6*n16 + 8*n3*n7*n15 + 22*n3*n8*n14 + 22*n4*n6*n15 + 15*n4*n7*n14 + 8*n4*n8*n16,
    m5*m10*n4 + m6*m9*n4 + m6*m11*n3 + 28*m6*m12*n2 + m7*m10*n3 + 28*m8*m10*n2 + 14*m9*n1*n14 + 14*m9*n2*n13 + 15*m11*n1*n16 + 15*m11*n4*n13 + 15*m12*n1*n15 + 15*m12*n3*n13 + 13*n1^2*n13 + 16*n2^2*n14 + 13*n2*n3*n16 + 13*n2*n4*n15 + 13*n3^2*n15 + 13*n3*n4*n14 + 13*n4^2*n16,
    m5*m9*m13 + 28*m5*m12*m15 + 28*m6*m10*m14 + m7*m9*m16 + m7*m11*m15 + 28*m8*m11*m13 + 28*m8*m12*m16 + n1*n5*n13 + n2*n6*n14 + 9*n2*n7*n16 + 19*n2*n8*n15 + 19*n3*n6*n16 + 28*n3*n7*n15 + 9*n3*n8*n14 + 9*n4*n6*n15 + 19*n4*n7*n14 + 28*n4*n8*n16,
    m5*m9^2 + 28*m5*m11*m12 + 28*m6*m10^2 + 28*m7*m9*m12 + m7*m11^2 + 28*m8*m9*m11 + m8*m12^2 + 25*m9*n1*n14 + 25*m9*n2*n13 + 4*m11*n1*n16 + 4*m11*n4*n13 + 4*m12*n1*n15 + 4*m12*n3*n13 + 12*n1^2*n13 + 17*n2^2*n14 + 12*n2*n3*n16 + 12*n2*n4*n15 + 12*n3^2*n15 + 12*n3*n4*n14 + 12*n4^2*n16,
    m5*m6*n16 + 15*m5*n13*n14 + m6*m7*n15 + 28*m6*m8*n14 + 14*m7*n13*n16 + 14*m8*n13*n15 + 22*n13^3 + 7*n14^3 + 8*n14*n15*n16 + 22*n15^3 + 22*n16^3,
    m5*m6*n12 + 7*m5*n9*n14 + 22*m5*n10*n13 + m6*m7*n11 + 28*m6*m8*n10 + 22*m7*n9*n16 + 7*m7*n12*n13 + 22*m8*n9*n15 + 7*m8*n11*n13 + 7*n9*n13^2 + 7*n10*n14^2 + 22*n10*n15*n16 + 22*n11*n14*n16 + 22*n11*n15^2 + 22*n12*n14*n15 + 22*n12*n16^2,
    m5*m6*n8 + m6*m7*n7 + 28*m6*m8*n6 + 15*n5*n13^2 + 15*n6*n14^2 + 14*n6*n15*n16 + 14*n7*n14*n16 + 14*n7*n15^2 + 14*n8*n14*n15 + 14*n8*n16^2,
    m5*m6*n4 + m6*m7*n3 + 28*m6*m8*n2,
    m5^2*m13 + m5*m7*m16 + 28*m5*m8*m15 + 28*m6^2*m14 + m7^2*m15 + 28*m7*m8*m13 + 28*m8^2*m16 + 10*n5*n13^2 + 10*n6*n14^2 + 19*n6*n15*n16 + 19*n7*n14*n16 + 19*n7*n15^2 + 19*n8*n14*n15 + 19*n8*n16^2,
    m5^2*m9 + 28*m5*m7*m12 + 28*m5*m8*m11 + 28*m6^2*m10 + m7^2*m11 + 28*m7*m8*m9 + m8^2*m12,
    m5^3 + 26*m5*m7*m8 + 15*m5*n13*n14 + 28*m6^3 + m7^3 + 14*m7*n13*n16 + m8^3 + 14*m8*n13*n15 + 7*n13^3 + 22*n14^3 + 21*n14*n15*n16 + 7*n15^3 + 7*n16^3,
    m1*n13*n14 + 28*m3*n13*n16 + m4*n13*n15 + 15*m5*n9*n14 + 14*m5*n10*n13 + 14*m7*n9*n16 + 15*m7*n12*n13 + 14*m8*n9*n15 + 15*m8*n11*n13,
    m1*n9*n14 + 28*m1*n10*n13 + 28*m3*n9*n16 + m3*n12*n13 + m4*n9*n15 + 28*m4*n11*n13 + 27*m5*n9*n10 + 2*m7*n9*n12 + 2*m8*n9*n11,
    m1*n5*n14 + 28*m1*n6*n13 + 28*m3*n5*n16 + m3*n8*n13 + m4*n5*n15 + 28*m4*n7*n13 + 15*n5*n9*n13 + 14*n6*n10*n14 + 15*n6*n12*n15 + 15*n7*n10*n16 + 15*n7*n11*n15 + 15*n8*n11*n14 + 15*n8*n12*n16,
    m1*n5*n10 + m1*n6*n9 + 28*m3*n5*n12 + 28*m3*n8*n9 + m4*n5*n11 + m4*n7*n9 + 14*n5*n9^2 + 14*n6*n10^2 + 15*n6*n11*n12 + 15*n7*n10*n12 + 15*n7*n11^2 + 15*n8*n10*n11 + 15*n8*n12^2,
    m1*n5*n6 + 28*m3*n5*n8 + m4*n5*n7 + 8*m13*n5*n10 + 8*m13*n6*n9 + 21*m15*n5*n12 + 21*m15*n8*n9 + 8*m16*n5*n11 + 8*m16*n7*n9 + 15*n5^2*n9 + 15*n6^2*n10 + 14*n6*n7*n12 + 14*n6*n8*n11 + 14*n7^2*n11 + 14*n7*n8*n10 + 14*n8^2*n12,
    m1*n1*n14 + m1*n2*n13 + 28*m3*n1*n16 + 28*m3*n4*n13 + m4*n1*n15 + m4*n3*n13 + 14*n2*n11*n16 + 15*n2*n12*n15 + 15*n3*n10*n16 + 14*n3*n12*n14 + 14*n4*n10*n15 + 15*n4*n11*n14,
    m1*n1*n10 + 28*m1*n2*n9 + 28*m3*n1*n12 + m3*n4*n9 + m4*n1*n11 + 28*m4*n3*n9,
    m1*n1*n6 + 28*m1*n2*n5 + 28*m3*n1*n8 + m3*n4*n5 + m4*n1*n7 + 28*m4*n3*n5 + 14*n1*n5*n9 + 15*n2*n6*n10 + 19*n2*n7*n12 + 24*n2*n8*n11 + 24*n3*n6*n12 + 14*n3*n7*n11 + 19*n3*n8*n10 + 19*n4*n6*n11 + 24*n4*n7*n10 + 14*n4*n8*n12,
    m1*n1*n2 + 28*m3*n1*n4 + m4*n1*n3 + 10*m9*n1*n10 + 19*m9*n2*n9 + 19*m11*n1*n12 + 10*m11*n4*n9 + 19*m12*n1*n11 + 10*m12*n3*n9 + 14*n1^2*n9 + 14*n2^2*n10 + 15*n2*n3*n12 + 15*n2*n4*n11 + 15*n3^2*n11 + 15*n3*n4*n10 + 15*n4^2*n12,
    m1*m14*n16 + m2*m13*n16 + m2*m15*n15 + m2*m16*n14 + m3*m14*n15 + m4*m14*n14 + 19*n5*n9*n13 + 10*n6*n10*n14 + 19*n6*n12*n15 + 19*n7*n10*n16 + 19*n7*n11*n15 + 19*n8*n11*n14 + 19*n8*n12*n16,
    m1*m14*n12 + m2*m13*n12 + m2*m15*n11 + m2*m16*n10 + m3*m14*n11 + m4*m14*n10 + 10*n5*n9^2 + 10*n6*n10^2 + 19*n6*n11*n12 + 19*n7*n10*n12 + 19*n7*n11^2 + 19*n8*n10*n11 + 19*n8*n12^2,
    m1*m14*n8 + m2*m13*n8 + m2*m15*n7 + m2*m16*n6 + m3*m14*n7 + m4*m14*n6 + 15*m13*n5*n10 + 15*m13*n6*n9 + 14*m15*n5*n12 + 14*m15*n8*n9 + 15*m16*n5*n11 + 15*m16*n7*n9 + 19*n5^2*n9 + 19*n6^2*n10 + 10*n6*n7*n12 + 10*n6*n8*n11 + 10*n7^2*n11 + 10*n7*n8*n10 + 10*n8^2*n12,
    m1*m14*n4 + m2*m13*n4 + m2*m15*n3 + m2*m16*n2 + m3*m14*n3 + m4*m14*n2 + 10*n1*n5*n9 + 19*n2*n6*n10 + 3*n2*n7*n12 + 7*n2*n8*n11 + 7*n3*n6*n12 + 10*n3*n7*n11 + 3*n3*n8*n10 + 3*n4*n6*n11 + 7*n4*n7*n10 + 10*n4*n8*n12,
    m1*m13^2 + m1*m15*m16 + 28*m2*m14^2 + m3*m13*m16 + m3*m15^2 + m4*m13*m15 + 28*m4*m16^2 + 19*m13*n5*n10 + 19*m13*n6*n9 + 10*m15*n5*n12 + 10*m15*n8*n9 + 19*m16*n5*n11 + 19*m16*n7*n9 + 3*n5^2*n9 + 3*n6^2*n10 + 26*n6*n7*n12 + 26*n6*n8*n11 + 26*n7^2*n11 + 26*n7*n8*n10 + 26*n8^2*n12,
    m1*m11*m16 + m1*m12*m15 + 28*m3*m9*m16 + 28*m3*m12*m13 + m4*m9*m15 + 28*m4*m11*m13 + 16*n1*n5*n9 + 13*n2*n6*n10 + 15*n2*n7*n12 + n2*n8*n11 + n3*n6*n12 + 16*n3*n7*n11 + 15*n3*n8*n10 + 15*n4*n6*n11 + n4*n7*n10 + 16*n4*n8*n12,
    m1*m10*n16 + m2*m9*n16 + m2*m11*n15 + 28*m2*m12*n14 + m3*m10*n15 + m4*m10*n14 + 21*n2*n11*n16 + 8*n2*n12*n15 + 8*n3*n10*n16 + 21*n3*n12*n14 + 21*n4*n10*n15 + 8*n4*n11*n14,
    m1*m10*n12 + m2*m9*n12 + m2*m11*n11 + 28*m2*m12*n10 + m3*m10*n11 + m4*m10*n10,
    m1*m10*n8 + m2*m9*n8 + m2*m11*n7 + 28*m2*m12*n6 + m3*m10*n7 + m4*m10*n6 + 8*n1*n5*n9 + 21*n2*n6*n10 + 22*n2*n7*n12 + 15*n2*n8*n11 + 15*n3*n6*n12 + 8*n3*n7*n11 + 22*n3*n8*n10 + 22*n4*n6*n11 + 15*n4*n7*n10 + 8*n4*n8*n12,
    m1*m10*n4 + m2*m9*n4 + m2*m11*n3 + 28*m2*m12*n2 + m3*m10*n3 + m4*m10*n2 + 14*m9*n1*n10 + 15*m9*n2*n9 + 15*m11*n1*n12 + 14*m11*n4*n9 + 15*m12*n1*n11 + 14*m12*n3*n9 + 16*n1^2*n9 + 16*n2^2*n10 + 13*n2*n3*n12 + 13*n2*n4*n11 + 13*n3^2*n11 + 13*n3*n4*n10 + 13*n4^2*n12,
    m1*m9*m13 + 28*m1*m12*m15 + 28*m2*m10*m14 + m3*m9*m16 + m3*m11*m15 + m4*m11*m13 + m4*m12*m16 + 28*n1*n5*n9 + n2*n6*n10 + 9*n2*n7*n12 + 19*n2*n8*n11 + 19*n3*n6*n12 + 28*n3*n7*n11 + 9*n3*n8*n10 + 9*n4*n6*n11 + 19*n4*n7*n10 + 28*n4*n8*n12,
    m1*m9^2 + 28*m1*m11*m12 + 28*m2*m10^2 + 28*m3*m9*m12 + m3*m11^2 + m4*m9*m11 + 28*m4*m12^2 + 25*m9*n1*n10 + 4*m9*n2*n9 + 4*m11*n1*n12 + 25*m11*n4*n9 + 4*m12*n1*n11 + 25*m12*n3*n9 + 17*n1^2*n9 + 17*n2^2*n10 + 12*n2*n3*n12 + 12*n2*n4*n11 + 12*n3^2*n11 + 12*n3*n4*n10 + 12*n4^2*n12,
    m1*m7*m16 + m1*m8*m15 + 28*m3*m5*m16 + 28*m3*m8*m13 + m4*m5*m15 + 28*m4*m7*m13 + 19*n6*n11*n16 + 10*n6*n12*n15 + 10*n7*n10*n16 + 19*n7*n12*n14 + 19*n8*n10*n15 + 10*n8*n11*n14,
    m1*m7*m12 + 28*m1*m8*m11 + 28*m3*m5*m12 + m3*m8*m9 + 28*m4*m5*m11 + m4*m7*m9 + 8*n2*n11*n16 + 21*n2*n12*n15 + 21*n3*n10*n16 + 8*n3*n12*n14 + 8*n4*n10*n15 + 21*n4*n11*n14,
    m1*m6*n16 + m2*m5*n16 + m2*m7*n15 + 28*m2*m8*n14 + m3*m6*n15 + m4*m6*n14 + 14*m5*n9*n14 + 15*m5*n10*n13 + 15*m7*n9*n16 + 14*m7*n12*n13 + 15*m8*n9*n15 + 14*m8*n11*n13 + 14*n9*n13^2 + 14*n10*n14^2 + 15*n10*n15*n16 + 15*n11*n14*n16 + 15*n11*n15^2 + 15*n12*n14*n15 + 15*n12*n16^2,
    m1*m6*n12 + m2*m5*n12 + m2*m7*n11 + 28*m2*m8*n10 + m3*m6*n11 + m4*m6*n10 + 28*m5*n9*n10 + m7*n9*n12 + m8*n9*n11 + 15*n9^2*n13 + 14*n10^2*n14 + 15*n10*n11*n16 + 15*n10*n12*n15 + 15*n11^2*n15 + 15*n11*n12*n14 + 15*n12^2*n16,
    m1*m6*n8 + m2*m5*n8 + m2*m7*n7 + 28*m2*m8*n6 + m3*m6*n7 + m4*m6*n6 + 28*n5*n9*n13 + n6*n10*n14 + 14*n6*n11*n16 + 14*n6*n12*n15 + 14*n7*n10*n16 + 28*n7*n11*n15 + 14*n7*n12*n14 + 14*n8*n10*n15 + 14*n8*n11*n14 + 28*n8*n12*n16,
    m1*m6*n4 + m2*m5*n4 + m2*m7*n3 + 28*m2*m8*n2 + m3*m6*n3 + m4*m6*n2,
    m1*m5*m13 + 28*m1*m8*m15 + 28*m2*m6*m14 + m3*m5*m16 + m3*m7*m15 + m4*m7*m13 + m4*m8*m16 + 19*n5*n9*n13 + 10*n6*n10*n14 + 19*n6*n12*n15 + 19*n7*n10*n16 + 19*n7*n11*n15 + 19*n8*n11*n14 + 19*n8*n12*n16,
    m1*m5*m9 + 28*m1*m8*m11 + 28*m2*m6*m10 + 28*m3*m5*m12 + m3*m7*m11 + m4*m7*m9 + 28*m4*m8*m12 + 4*n2*n11*n16 + 25*n2*n12*n15 + 25*n3*n10*n16 + 4*n3*n12*n14 + 4*n4*n10*n15 + 25*n4*n11*n14,
    m1*m5^2 + 28*m1*m7*m8 + 28*m2*m6^2 + 28*m3*m5*m8 + m3*m7^2 + m4*m5*m7 + 28*m4*m8^2 + 7*m5*n9*n14 + 22*m5*n10*n13 + 22*m7*n9*n16 + 7*m7*n12*n13 + 22*m8*n9*n15 + 7*m8*n11*n13 + 22*n9*n13^2 + 22*n10*n14^2 + 7*n10*n15*n16 + 7*n11*n14*n16 + 7*n11*n15^2 + 7*n12*n14*n15 + 7*n12*n16^2,
    m1*m2*n16 + m2*m3*n15 + m2*m4*n14 + 14*m5*n9*n10 + 15*m7*n9*n12 + 15*m8*n9*n11 + 22*n9^2*n13 + 7*n10^2*n14 + 22*n10*n11*n16 + 22*n10*n12*n15 + 22*n11^2*n15 + 22*n11*n12*n14 + 22*n12^2*n16,
    m1*m2*n12 + 14*m1*n9*n10 + m2*m3*n11 + m2*m4*n10 + 15*m3*n9*n12 + 14*m4*n9*n11 + 7*n9^3 + 7*n10^3 + 8*n10*n11*n12 + 22*n11^3 + 22*n12^3,
    m1*m2*n8 + m2*m3*n7 + m2*m4*n6 + 15*n5*n9^2 + 15*n6*n10^2 + 14*n6*n11*n12 + 14*n7*n10*n12 + 14*n7*n11^2 + 14*n8*n10*n11 + 14*n8*n12^2,
    m1*m2*n4 + m2*m3*n3 + m2*m4*n2,
    m1^2*m13 + m1*m3*m16 + m1*m4*m15 + 28*m2^2*m14 + m3^2*m15 + m3*m4*m13 + 28*m4^2*m16 + 10*n5*n9^2 + 10*n6*n10^2 + 19*n6*n11*n12 + 19*n7*n10*n12 + 19*n7*n11^2 + 19*n8*n10*n11 + 19*n8*n12^2,
    m1^2*m9 + 28*m1*m3*m12 + m1*m4*m11 + 28*m2^2*m10 + m3^2*m11 + m3*m4*m9 + m4^2*m12,
    m1^2*m5 + 28*m1*m3*m8 + m1*m4*m7 + 28*m2^2*m6 + m3^2*m7 + m3*m4*m5 + m4^2*m8 + 14*m5*n9*n10 + 15*m7*n9*n12 + 15*m8*n9*n11 + 7*n9^2*n13 + 22*n10^2*n14 + 7*n10*n11*n16 + 7*n10*n12*n15 + 7*n11^2*n15 + 7*n11*n12*n14 + 7*n12^2*n16,
    m1^3 + 3*m1*m3*m4 + 14*m1*n9*n10 + 28*m2^3 + m3^3 + 15*m3*n9*n12 + 28*m4^3 + 14*m4*n9*n11 + 22*n9^3 + 22*n10^3 + 21*n10*n11*n12 + 7*n11^3 + 7*n12^3,
    b*m13*n15 + 28*b*m15*n14 + 28*b*m16*n16 + c*m14*n13 + 10*m13*n5*n14 + 19*m13*n6*n13 + 19*m15*n5*n16 + 10*m15*n8*n13 + 10*m16*n5*n15 + 19*m16*n7*n13 + 7*n1*n5*n13 + 7*n2*n6*n14 + 17*n2*n7*n16 + 5*n2*n8*n15 + 5*n3*n6*n16 + 22*n3*n7*n15 + 17*n3*n8*n14 + 17*n4*n6*n15 + 5*n4*n7*n14 + 22*n4*n8*n16 + 2*n5^2*n13 + 27*n6^2*n14 +
        2*n6*n7*n16 + 2*n6*n8*n15 + 2*n7^2*n15 + 2*n7*n8*n14 + 2*n8^2*n16,
    b*m13*n11 + 28*b*m15*n10 + 28*b*m16*n12 + 28*c*m14*n9 + 10*m13*n5*n10 + 10*m13*n6*n9 + 19*m15*n5*n12 + 19*m15*n8*n9 + 10*m16*n5*n11 + 10*m16*n7*n9 + 22*n1*n5*n9 + 7*n2*n6*n10 + 17*n2*n7*n12 + 5*n2*n8*n11 + 5*n3*n6*n12 + 22*n3*n7*n11 + 17*n3*n8*n10 + 17*n4*n6*n11 + 5*n4*n7*n10 + 22*n4*n8*n12 + 27*n5^2*n9 + 27*n6^2*n10 +
        2*n6*n7*n12 + 2*n6*n8*n11 + 2*n7^2*n11 + 2*n7*n8*n10 + 2*n8^2*n12,
    b*m13*n7 + 28*b*m15*n6 + 28*b*m16*n8 + 28*c*m14*n5 + 5*m13*n5*n6 + 24*m15*n5*n8 + 5*m16*n5*n7 + 11*n1*n5^2 + 18*n2*n6^2 + 11*n2*n7*n8 + 11*n3*n6*n8 + 11*n3*n7^2 + 11*n4*n6*n7 + 11*n4*n8^2 + 10*n5^3 + 10*n6^3 + 28*n6*n7*n8 + 19*n7^3 + 19*n8^3,
    b*m13*n3 + 28*b*m15*n2 + 28*b*m16*n4 + c*m14*n1 + 22*n1^2*n5 + 28*n1*n5^2 + 22*n2^2*n6 + 7*n2*n3*n8 + 7*n2*n4*n7 + n2*n6^2 + 28*n2*n7*n8 + 7*n3^2*n7 + 7*n3*n4*n6 + 28*n3*n6*n8 + 28*n3*n7^2 + 7*n4^2*n8 + 28*n4*n6*n7 + 28*n4*n8^2,
    b*m9*n15 + 28*b*m11*n14 + b*m12*n16 + c*m10*n13 + 2*m9*n1*n14 + 2*m9*n2*n13 + 27*m11*n1*n16 + 27*m11*n4*n13 + 27*m12*n1*n15 + 27*m12*n3*n13 + 6*n1^2*n13 + 24*n1*n5*n13 + 23*n2^2*n14 + 6*n2*n3*n16 + 6*n2*n4*n15 + 24*n2*n6*n14 + 24*n2*n7*n16 + 10*n2*n8*n15 + 6*n3^2*n15 + 6*n3*n4*n14 + 10*n3*n6*n16 + 5*n3*n7*n15 + 24*n3*n8*n14 +
        6*n4^2*n16 + 24*n4*n6*n15 + 10*n4*n7*n14 + 5*n4*n8*n16,
    b*m9*n11 + 28*b*m11*n10 + b*m12*n12 + 28*c*m10*n9 + 2*m9*n1*n10 + 27*m9*n2*n9 + 27*m11*n1*n12 + 2*m11*n4*n9 + 27*m12*n1*n11 + 2*m12*n3*n9 + 23*n1^2*n9 + 5*n1*n5*n9 + 23*n2^2*n10 + 6*n2*n3*n12 + 6*n2*n4*n11 + 24*n2*n6*n10 + 24*n2*n7*n12 + 10*n2*n8*n11 + 6*n3^2*n11 + 6*n3*n4*n10 + 10*n3*n6*n12 + 5*n3*n7*n11 + 24*n3*n8*n10 +
        6*n4^2*n12 + 24*n4*n6*n11 + 10*n4*n7*n10 + 5*n4*n8*n12,
    b*m9*n7 + 28*b*m11*n6 + b*m12*n8 + 28*c*m10*n5 + 6*n1^2*n5 + 5*n1*n5^2 + 6*n2^2*n6 + 23*n2*n3*n8 + 23*n2*n4*n7 + 24*n2*n6^2 + 5*n2*n7*n8 + 23*n3^2*n7 + 23*n3*n4*n6 + 5*n3*n6*n8 + 5*n3*n7^2 + 23*n4^2*n8 + 5*n4*n6*n7 + 5*n4*n8^2,
    b*m9*n3 + 28*b*m11*n2 + b*m12*n4 + c*m10*n1 + 13*n1^3 + 9*n1^2*n5 + 16*n2^3 + 9*n2^2*n6 + 10*n2*n3*n4 + 20*n2*n3*n8 + 20*n2*n4*n7 + 13*n3^3 + 20*n3^2*n7 + 20*n3*n4*n6 + 13*n4^3 + 20*n4^2*n8,
    b*m5*n15 + 28*b*m7*n14 + b*m8*n16 + c*m6*n13 + 15*n5*n13^2 + 15*n6*n14^2 + 14*n6*n15*n16 + 14*n7*n14*n16 + 14*n7*n15^2 + 14*n8*n14*n15 + 14*n8*n16^2,
    b*m5*n11 + 28*b*m7*n10 + b*m8*n12 + 28*c*m6*n9 + 28*n2*n11*n16 + n2*n12*n15 + n3*n10*n16 + 28*n3*n12*n14 + 28*n4*n10*n15 + n4*n11*n14 + 14*n5*n9*n13 + 15*n6*n10*n14 + 28*n6*n11*n16 + 15*n6*n12*n15 + 15*n7*n10*n16 + 14*n7*n11*n15 + 28*n7*n12*n14 + 28*n8*n10*n15 + 15*n8*n11*n14 + 14*n8*n12*n16,
    b*m5*n7 + 28*b*m7*n6 + b*m8*n8 + 28*c*m6*n5 + 17*m13*n5*n14 + 12*m13*n6*n13 + 12*m15*n5*n16 + 17*m15*n8*n13 + 17*m16*n5*n15 + 12*m16*n7*n13 + 11*n2*n7*n16 + 18*n2*n8*n15 + 18*n3*n6*n16 + 11*n3*n8*n14 + 11*n4*n6*n15 + 18*n4*n7*n14 + 18*n5^2*n13 + 11*n6^2*n14 + 18*n6*n7*n16 + 18*n6*n8*n15 + 18*n7^2*n15 + 18*n7*n8*n14 +
        18*n8^2*n16,
    b*m5*n3 + 28*b*m7*n2 + b*m8*n4 + c*m6*n1 + 11*m9*n1*n14 + 11*m9*n2*n13 + 18*m11*n1*n16 + 18*m11*n4*n13 + 18*m12*n1*n15 + 18*m12*n3*n13 + 26*n1*n5*n13 + 26*n2*n6*n14 + 15*n2*n7*n16 + 17*n2*n8*n15 + 17*n3*n6*n16 + 3*n3*n7*n15 + 15*n3*n8*n14 + 15*n4*n6*n15 + 17*n4*n7*n14 + 3*n4*n8*n16,
    b*m1*n15 + 28*b*m3*n14 + 28*b*m4*n16 + c*m2*n13 + n2*n11*n16 + 28*n2*n12*n15 + 28*n3*n10*n16 + n3*n12*n14 + n4*n10*n15 + 28*n4*n11*n14 + 14*n5*n9*n13 + 15*n6*n10*n14 + 15*n6*n11*n16 + 28*n6*n12*n15 + 28*n7*n10*n16 + 14*n7*n11*n15 + 15*n7*n12*n14 + 15*n8*n10*n15 + 28*n8*n11*n14 + 14*n8*n12*n16,
    b*m1*n11 + 28*b*m3*n10 + 28*b*m4*n12 + 28*c*m2*n9 + 15*n5*n9^2 + 15*n6*n10^2 + 14*n6*n11*n12 + 14*n7*n10*n12 + 14*n7*n11^2 + 14*n8*n10*n11 + 14*n8*n12^2,
    b*m1*n7 + 28*b*m3*n6 + 28*b*m4*n8 + 28*c*m2*n5 + 17*m13*n5*n10 + 17*m13*n6*n9 + 12*m15*n5*n12 + 12*m15*n8*n9 + 17*m16*n5*n11 + 17*m16*n7*n9 + 11*n2*n7*n12 + 18*n2*n8*n11 + 18*n3*n6*n12 + 11*n3*n8*n10 + 11*n4*n6*n11 + 18*n4*n7*n10 + 11*n5^2*n9 + 11*n6^2*n10 + 18*n6*n7*n12 + 18*n6*n8*n11 + 18*n7^2*n11 + 18*n7*n8*n10 +
        18*n8^2*n12,
    b*m1*n3 + 28*b*m3*n2 + 28*b*m4*n4 + c*m2*n1 + 11*m9*n1*n10 + 18*m9*n2*n9 + 18*m11*n1*n12 + 11*m11*n4*n9 + 18*m12*n1*n11 + 11*m12*n3*n9 + 3*n1*n5*n9 + 26*n2*n6*n10 + 15*n2*n7*n12 + 17*n2*n8*n11 + 17*n3*n6*n12 + 3*n3*n7*n11 + 15*n3*n8*n10 + 15*n4*n6*n11 + 17*n4*n7*n10 + 3*n4*n8*n12,
    a*m14*n13 + c*m13*n15 + 28*c*m15*n14 + 28*c*m16*n16 + 13*m13*n5*n14 + 16*m13*n6*n13 + 16*m15*n5*n16 + 13*m15*n8*n13 + 13*m16*n5*n15 + 16*m16*n7*n13 + 22*n1*n5*n13 + 22*n2*n6*n14 + 12*n2*n7*n16 + 24*n2*n8*n15 + 24*n3*n6*n16 + 7*n3*n7*n15 + 12*n3*n8*n14 + 12*n4*n6*n15 + 24*n4*n7*n14 + 7*n4*n8*n16 + 3*n5^2*n13 + 26*n6^2*n14 +
        3*n6*n7*n16 + 3*n6*n8*n15 + 3*n7^2*n15 + 3*n7*n8*n14 + 3*n8^2*n16,
    a*m14*n9 + 28*c*m13*n11 + c*m15*n10 + c*m16*n12 + 16*m13*n5*n10 + 16*m13*n6*n9 + 13*m15*n5*n12 + 13*m15*n8*n9 + 16*m16*n5*n11 + 16*m16*n7*n9 + 22*n1*n5*n9 + 7*n2*n6*n10 + 17*n2*n7*n12 + 5*n2*n8*n11 + 5*n3*n6*n12 + 22*n3*n7*n11 + 17*n3*n8*n10 + 17*n4*n6*n11 + 5*n4*n7*n10 + 22*n4*n8*n12 + 3*n5^2*n9 + 3*n6^2*n10 + 26*n6*n7*n12 +
        26*n6*n8*n11 + 26*n7^2*n11 + 26*n7*n8*n10 + 26*n8^2*n12,
    a*m14*n5 + 28*c*m13*n7 + c*m15*n6 + c*m16*n8 + 25*m13*n5*n6 + 4*m15*n5*n8 + 25*m16*n5*n7 + 11*n1*n5^2 + 18*n2*n6^2 + 11*n2*n7*n8 + 11*n3*n6*n8 + 11*n3*n7^2 + 11*n4*n6*n7 + 11*n4*n8^2 + 8*n5^3 + 8*n6^3 + 5*n6*n7*n8 + 21*n7^3 + 21*n8^3,
    a*m14*n1 + c*m13*n3 + 28*c*m15*n2 + 28*c*m16*n4 + 7*n1^2*n5 + 2*n1*n5^2 + 7*n2^2*n6 + 22*n2*n3*n8 + 22*n2*n4*n7 + 27*n2*n6^2 + 2*n2*n7*n8 + 22*n3^2*n7 + 22*n3*n4*n6 + 2*n3*n6*n8 + 2*n3*n7^2 + 22*n4^2*n8 + 2*n4*n6*n7 + 2*n4*n8^2,
    a*m13*n15 + 28*a*m15*n14 + 28*a*m16*n16 + 28*b*m14*n13 + 3*m13*n5*n14 + 26*m13*n6*n13 + 26*m15*n5*n16 + 3*m15*n8*n13 + 3*m16*n5*n15 + 26*m16*n7*n13 + 7*n1*n5*n13 + 7*n2*n6*n14 + 17*n2*n7*n16 + 5*n2*n8*n15 + 5*n3*n6*n16 + 22*n3*n7*n15 + 17*n3*n8*n14 + 17*n4*n6*n15 + 5*n4*n7*n14 + 22*n4*n8*n16 + n5^2*n13 + 28*n6^2*n14 +
        n6*n7*n16 + n6*n8*n15 + n7^2*n15 + n7*n8*n14 + n8^2*n16,
    a*m13*n11 + 28*a*m15*n10 + 28*a*m16*n12 + b*m14*n9 + 3*m13*n5*n10 + 3*m13*n6*n9 + 26*m15*n5*n12 + 26*m15*n8*n9 + 3*m16*n5*n11 + 3*m16*n7*n9 + 22*n1*n5*n9 + 7*n2*n6*n10 + 17*n2*n7*n12 + 5*n2*n8*n11 + 5*n3*n6*n12 + 22*n3*n7*n11 + 17*n3*n8*n10 + 17*n4*n6*n11 + 5*n4*n7*n10 + 22*n4*n8*n12 + 28*n5^2*n9 + 28*n6^2*n10 + n6*n7*n12 +
        n6*n8*n11 + n7^2*n11 + n7*n8*n10 + n8^2*n12,
    a*m13*n7 + 28*a*m15*n6 + 28*a*m16*n8 + b*m14*n5 + 28*m13*n5*n6 + m15*n5*n8 + 28*m16*n5*n7 + 11*n1*n5^2 + 18*n2*n6^2 + 11*n2*n7*n8 + 11*n3*n6*n8 + 11*n3*n7^2 + 11*n4*n6*n7 + 11*n4*n8^2 + 11*n5^3 + 11*n6^3 + 25*n6*n7*n8 + 18*n7^3 + 18*n8^3,
    a*m13*n3 + 28*a*m15*n2 + 28*a*m16*n4 + 28*b*m14*n1 + 22*n1^2*n5 + 3*n1*n5^2 + 22*n2^2*n6 + 7*n2*n3*n8 + 7*n2*n4*n7 + 26*n2*n6^2 + 3*n2*n7*n8 + 7*n3^2*n7 + 7*n3*n4*n6 + 3*n3*n6*n8 + 3*n3*n7^2 + 7*n4^2*n8 + 3*n4*n6*n7 + 3*n4*n8^2,
    a*m10*n13 + c*m9*n15 + 28*c*m11*n14 + c*m12*n16 + 27*m9*n1*n14 + 27*m9*n2*n13 + 2*m11*n1*n16 + 2*m11*n4*n13 + 2*m12*n1*n15 + 2*m12*n3*n13 + 23*n1^2*n13 + 7*n1*n5*n13 + 6*n2^2*n14 + 23*n2*n3*n16 + 23*n2*n4*n15 + 7*n2*n6*n14 + 9*n2*n7*n16 + 13*n2*n8*n15 + 23*n3^2*n15 + 23*n3*n4*n14 + 13*n3*n6*n16 + 22*n3*n7*n15 + 9*n3*n8*n14 +
        23*n4^2*n16 + 9*n4*n6*n15 + 13*n4*n7*n14 + 22*n4*n8*n16,
    a*m10*n9 + 28*c*m9*n11 + c*m11*n10 + 28*c*m12*n12 + 2*m9*n1*n10 + 27*m9*n2*n9 + 27*m11*n1*n12 + 2*m11*n4*n9 + 27*m12*n1*n11 + 2*m12*n3*n9 + 23*n1^2*n9 + 7*n1*n5*n9 + 23*n2^2*n10 + 6*n2*n3*n12 + 6*n2*n4*n11 + 22*n2*n6*n10 + 20*n2*n7*n12 + 16*n2*n8*n11 + 6*n3^2*n11 + 6*n3*n4*n10 + 16*n3*n6*n12 + 7*n3*n7*n11 + 20*n3*n8*n10 +
        6*n4^2*n12 + 20*n4*n6*n11 + 16*n4*n7*n10 + 7*n4*n8*n12,
    a*m10*n5 + 28*c*m9*n7 + c*m11*n6 + 28*c*m12*n8 + 6*n1^2*n5 + 10*n1*n5^2 + 6*n2^2*n6 + 23*n2*n3*n8 + 23*n2*n4*n7 + 19*n2*n6^2 + 10*n2*n7*n8 + 23*n3^2*n7 + 23*n3*n4*n6 + 10*n3*n6*n8 + 10*n3*n7^2 + 23*n4^2*n8 + 10*n4*n6*n7 + 10*n4*n8^2,
    a*m10*n1 + c*m9*n3 + 28*c*m11*n2 + c*m12*n4 + 16*n1^3 + 2*n1^2*n5 + 13*n2^3 + 2*n2^2*n6 + 19*n2*n3*n4 + 27*n2*n3*n8 + 27*n2*n4*n7 + 16*n3^3 + 27*n3^2*n7 + 27*n3*n4*n6 + 16*n4^3 + 27*n4^2*n8,
    a*m9*n15 + 28*a*m11*n14 + a*m12*n16 + 28*b*m10*n13 + 2*m9*n1*n14 + 2*m9*n2*n13 + 27*m11*n1*n16 + 27*m11*n4*n13 + 27*m12*n1*n15 + 27*m12*n3*n13 + 6*n1^2*n13 + 12*n1*n5*n13 + 23*n2^2*n14 + 6*n2*n3*n16 + 6*n2*n4*n15 + 12*n2*n6*n14 + 14*n2*n7*n16 + 3*n2*n8*n15 + 6*n3^2*n15 + 6*n3*n4*n14 + 3*n3*n6*n16 + 17*n3*n7*n15 + 14*n3*n8*n14
        + 6*n4^2*n16 + 14*n4*n6*n15 + 3*n4*n7*n14 + 17*n4*n8*n16,
    a*m9*n11 + 28*a*m11*n10 + a*m12*n12 + b*m10*n9 + 2*m9*n1*n10 + 27*m9*n2*n9 + 27*m11*n1*n12 + 2*m11*n4*n9 + 27*m12*n1*n11 + 2*m12*n3*n9 + 23*n1^2*n9 + 17*n1*n5*n9 + 23*n2^2*n10 + 6*n2*n3*n12 + 6*n2*n4*n11 + 12*n2*n6*n10 + 14*n2*n7*n12 + 3*n2*n8*n11 + 6*n3^2*n11 + 6*n3*n4*n10 + 3*n3*n6*n12 + 17*n3*n7*n11 + 14*n3*n8*n10 +
        6*n4^2*n12 + 14*n4*n6*n11 + 3*n4*n7*n10 + 17*n4*n8*n12,
    a*m9*n7 + 28*a*m11*n6 + a*m12*n8 + b*m10*n5 + 6*n1^2*n5 + 14*n1*n5^2 + 6*n2^2*n6 + 23*n2*n3*n8 + 23*n2*n4*n7 + 15*n2*n6^2 + 14*n2*n7*n8 + 23*n3^2*n7 + 23*n3*n4*n6 + 14*n3*n6*n8 + 14*n3*n7^2 + 23*n4^2*n8 + 14*n4*n6*n7 + 14*n4*n8^2,
    a*m9*n3 + 28*a*m11*n2 + a*m12*n4 + 28*b*m10*n1 + 13*n1^3 + 22*n1^2*n5 + 16*n2^3 + 22*n2^2*n6 + 10*n2*n3*n4 + 7*n2*n3*n8 + 7*n2*n4*n7 + 13*n3^3 + 7*n3^2*n7 + 7*n3*n4*n6 + 13*n4^3 + 7*n4^2*n8,
    a*m6*n13 + c*m5*n15 + 28*c*m7*n14 + c*m8*n16 + 19*n5*n13^2 + 19*n6*n14^2 + 10*n6*n15*n16 + 10*n7*n14*n16 + 10*n7*n15^2 + 10*n8*n14*n15 + 10*n8*n16^2,
    a*m6*n9 + 28*c*m5*n11 + c*m7*n10 + 28*c*m8*n12 + 28*n2*n11*n16 + n2*n12*n15 + n3*n10*n16 + 28*n3*n12*n14 + 28*n4*n10*n15 + n4*n11*n14 + 19*n5*n9*n13 + 10*n6*n10*n14 + 7*n6*n11*n16 + 12*n6*n12*n15 + 12*n7*n10*n16 + 19*n7*n11*n15 + 7*n7*n12*n14 + 7*n8*n10*n15 + 12*n8*n11*n14 + 19*n8*n12*n16,
    a*m6*n5 + 28*c*m5*n7 + c*m7*n6 + 28*c*m8*n8 + 5*m13*n5*n14 + 24*m13*n6*n13 + 24*m15*n5*n16 + 5*m15*n8*n13 + 5*m16*n5*n15 + 24*m16*n7*n13 + 11*n2*n7*n16 + 18*n2*n8*n15 + 18*n3*n6*n16 + 11*n3*n8*n14 + 11*n4*n6*n15 + 18*n4*n7*n14 + 3*n5^2*n13 + 26*n6^2*n14 + 3*n6*n7*n16 + 3*n6*n8*n15 + 3*n7^2*n15 + 3*n7*n8*n14 + 3*n8^2*n16,
    a*m6*n1 + c*m5*n3 + 28*c*m7*n2 + c*m8*n4 + 18*m9*n1*n14 + 18*m9*n2*n13 + 11*m11*n1*n16 + 11*m11*n4*n13 + 11*m12*n1*n15 + 11*m12*n3*n13 + 8*n1*n5*n13 + 8*n2*n6*n14 + 28*n2*n7*n16 + 22*n2*n8*n15 + 22*n3*n6*n16 + 21*n3*n7*n15 + 28*n3*n8*n14 + 28*n4*n6*n15 + 22*n4*n7*n14 + 21*n4*n8*n16,
    a*m5*n15 + 28*a*m7*n14 + a*m8*n16 + 28*b*m6*n13 + 4*n5*n13^2 + 4*n6*n14^2 + 25*n6*n15*n16 + 25*n7*n14*n16 + 25*n7*n15^2 + 25*n8*n14*n15 + 25*n8*n16^2,
    a*m5*n11 + 28*a*m7*n10 + a*m8*n12 + b*m6*n9 + 28*n2*n11*n16 + n2*n12*n15 + n3*n10*n16 + 28*n3*n12*n14 + 28*n4*n10*n15 + n4*n11*n14 + 25*n5*n9*n13 + 4*n6*n10*n14 + 23*n6*n11*n16 + 2*n6*n12*n15 + 2*n7*n10*n16 + 25*n7*n11*n15 + 23*n7*n12*n14 + 23*n8*n10*n15 + 2*n8*n11*n14 + 25*n8*n12*n16,
    a*m5*n7 + 28*a*m7*n6 + a*m8*n8 + b*m6*n5 + 7*m13*n5*n14 + 22*m13*n6*n13 + 22*m15*n5*n16 + 7*m15*n8*n13 + 7*m16*n5*n15 + 22*m16*n7*n13 + 11*n2*n7*n16 + 18*n2*n8*n15 + 18*n3*n6*n16 + 11*n3*n8*n14 + 11*n4*n6*n15 + 18*n4*n7*n14 + 8*n5^2*n13 + 21*n6^2*n14 + 8*n6*n7*n16 + 8*n6*n8*n15 + 8*n7^2*n15 + 8*n7*n8*n14 + 8*n8^2*n16,
    a*m5*n3 + 28*a*m7*n2 + a*m8*n4 + 28*b*m6*n1 + 11*m9*n1*n14 + 11*m9*n2*n13 + 18*m11*n1*n16 + 18*m11*n4*n13 + 18*m12*n1*n15 + 18*m12*n3*n13 + 11*n1*n5*n13 + 11*n2*n6*n14 + 13*n2*n7*n16 + 5*n2*n8*n15 + 5*n3*n6*n16 + 18*n3*n7*n15 + 13*n3*n8*n14 + 13*n4*n6*n15 + 5*n4*n7*n14 + 18*n4*n8*n16,
    a*m2*n13 + c*m1*n15 + 28*c*m3*n14 + 28*c*m4*n16 + 28*n2*n11*n16 + n2*n12*n15 + n3*n10*n16 + 28*n3*n12*n14 + 28*n4*n10*n15 + n4*n11*n14 + 10*n5*n9*n13 + 19*n6*n10*n14 + 17*n6*n11*n16 + 22*n6*n12*n15 + 22*n7*n10*n16 + 10*n7*n11*n15 + 17*n7*n12*n14 + 17*n8*n10*n15 + 22*n8*n11*n14 + 10*n8*n12*n16,
    a*m2*n9 + 28*c*m1*n11 + c*m3*n10 + c*m4*n12 + 10*n5*n9^2 + 10*n6*n10^2 + 19*n6*n11*n12 + 19*n7*n10*n12 + 19*n7*n11^2 + 19*n8*n10*n11 + 19*n8*n12^2,
    a*m2*n5 + 28*c*m1*n7 + c*m3*n6 + c*m4*n8 + 5*m13*n5*n10 + 5*m13*n6*n9 + 24*m15*n5*n12 + 24*m15*n8*n9 + 5*m16*n5*n11 + 5*m16*n7*n9 + 11*n2*n7*n12 + 18*n2*n8*n11 + 18*n3*n6*n12 + 11*n3*n8*n10 + 11*n4*n6*n11 + 18*n4*n7*n10 + 26*n5^2*n9 + 26*n6^2*n10 + 3*n6*n7*n12 + 3*n6*n8*n11 + 3*n7^2*n11 + 3*n7*n8*n10 + 3*n8^2*n12,
    a*m2*n1 + c*m1*n3 + 28*c*m3*n2 + 28*c*m4*n4 + 18*m9*n1*n10 + 11*m9*n2*n9 + 11*m11*n1*n12 + 18*m11*n4*n9 + 11*m12*n1*n11 + 18*m12*n3*n9 + 21*n1*n5*n9 + 8*n2*n6*n10 + 28*n2*n7*n12 + 22*n2*n8*n11 + 22*n3*n6*n12 + 21*n3*n7*n11 + 28*n3*n8*n10 + 28*n4*n6*n11 + 22*n4*n7*n10 + 21*n4*n8*n12,
    a*m1*n15 + 28*a*m3*n14 + 28*a*m4*n16 + 28*b*m2*n13 + n2*n11*n16 + 28*n2*n12*n15 + 28*n3*n10*n16 + n3*n12*n14 + n4*n10*n15 + 28*n4*n11*n14 + 25*n5*n9*n13 + 4*n6*n10*n14 + 2*n6*n11*n16 + 23*n6*n12*n15 + 23*n7*n10*n16 + 25*n7*n11*n15 + 2*n7*n12*n14 + 2*n8*n10*n15 + 23*n8*n11*n14 + 25*n8*n12*n16,
    a*m1*n11 + 28*a*m3*n10 + 28*a*m4*n12 + b*m2*n9 + 4*n5*n9^2 + 4*n6*n10^2 + 25*n6*n11*n12 + 25*n7*n10*n12 + 25*n7*n11^2 + 25*n8*n10*n11 + 25*n8*n12^2,
    a*m1*n7 + 28*a*m3*n6 + 28*a*m4*n8 + b*m2*n5 + 7*m13*n5*n10 + 7*m13*n6*n9 + 22*m15*n5*n12 + 22*m15*n8*n9 + 7*m16*n5*n11 + 7*m16*n7*n9 + 11*n2*n7*n12 + 18*n2*n8*n11 + 18*n3*n6*n12 + 11*n3*n8*n10 + 11*n4*n6*n11 + 18*n4*n7*n10 + 21*n5^2*n9 + 21*n6^2*n10 + 8*n6*n7*n12 + 8*n6*n8*n11 + 8*n7^2*n11 + 8*n7*n8*n10 + 8*n8^2*n12,
    a*m1*n3 + 28*a*m3*n2 + 28*a*m4*n4 + 28*b*m2*n1 + 11*m9*n1*n10 + 18*m9*n2*n9 + 18*m11*n1*n12 + 11*m11*n4*n9 + 18*m12*n1*n11 + 11*m12*n3*n9 + 18*n1*n5*n9 + 11*n2*n6*n10 + 13*n2*n7*n12 + 5*n2*n8*n11 + 5*n3*n6*n12 + 18*n3*n7*n11 + 13*n3*n8*n10 + 13*n4*n6*n11 + 5*n4*n7*n10 + 18*n4*n8*n12,
    a*b*c + 21*m13*n5*n6 + 8*m15*n5*n8 + 21*m16*n5*n7 + 8*n1^3 + 12*n1*n5^2 + 21*n2^3 + 24*n2*n3*n4 + 17*n2*n6^2 + 12*n2*n7*n8 + 8*n3^3 + 12*n3*n6*n8 + 12*n3*n7^2 + 8*n4^3 + 12*n4*n6*n7 + 12*n4*n8^2 + 17*n5^3 + 17*n6^3 + 7*n6*n7*n8 + 12*n7^3 + 12*n8^3,
    a^2*c + 28*a*b^2 + 28*b*c^2 + 27*m13*n5*n6 + 2*m15*n5*n8 + 27*m16*n5*n7 + 24*n1^3 + 5*n2^3 + 14*n2*n3*n4 + 24*n3^3 + 24*n4^3 + 10*n5^3 + 10*n6^3 + 28*n6*n7*n8 + 19*n7^3 + 19*n8^3,
    a^2*b + a*c^2 + 28*b^2*c + 3*m13*n5*n6 + 26*m15*n5*n8 + 3*m16*n5*n7 + 5*n1^3 + 24*n2^3 + 15*n2*n3*n4 + 5*n3^3 + 5*n4^3 + 3*n5^3 + 3*n6^3 + 20*n6*n7*n8 + 26*n7^3 + 26*n8^3,
    a^3 + b^3 + 28*c^3 + 24*m13*n5*n6 + 5*m15*n5*n8 + 24*m16*n5*n7 + 5*n1^3 + 14*n1*n5^2 + 24*n2^3 + 15*n2*n3*n4 + 15*n2*n6^2 + 14*n2*n7*n8 + 5*n3^3 + 14*n3*n6*n8 + 14*n3*n7^2 + 5*n4^3 + 14*n4*n6*n7 + 14*n4*n8^2 + 7*n5^3 + 7*n6^3 + 8*n6*n7*n8 + 22*n7^3 + 22*n8^3
];

function CheckRelations()

rels:=[];
for i in [#rels+1..#seqs] do Append(~rels,ProdRel(seqs[i])); end for;

Sort(~rels);

return Sort(Reduce(rels)) eq relsR;
end function;

function CheckDetermination()

relsC:=[];
for i in [#relsC+1..#seqs] do Append(~relsC,CentRel(seqs[i])); end for;

// We first analyse the centralizer in E6 of L.

BCent:=GroebnerBasis(ChangeOrder(ideal<R|relsC>,"grevlex")); BCent:=[R!i:i in BCent];
n1^3-1 in GroebnerBasis(BCent);

// Thus we replace n1 by t11 to alert us to this being a cube root of unity.

cCent:=ChangeCoefficient(coeffs1,n1,t11);
// All of the equations are homogeneous in BCent, but we can move t11 around. 

[n1*n6 + 28*m6*n16,
n1*n7 + 28*m6*n14,
n1*n8 + m6*n15,
n1*n10 + a*n15,
n1*n11 + 28*a*n16,
n1*n12 + a*n14] subset BCent;

// Move n1 to the right (and relabel t11) and we obtain our first substitutions.

cCent:=ChangeCoefficients(cCent,[n6,n7,n8,n10,n11,n12],[t11^2*i:i in [m6*n16,m6*n14,-m6*n15,-a*n15,a*n16,-a*n14]]);
cCent:=ChangeLinearCoefficients(cCent,BCent);

BCent:=GroebnerBasis(ChangeOrder(ideal<R|[Evaluate(i,cCent):i in BCent]>,"grevlex")); BCent:=[R!i:i in BCent];

[a^2 + 28*m6*t11,a*m6 + 28*t11^2] subset BCent;

// The first yields t11^2*a^2=m6. Thus the second yields a^3=1.
// Hence we may replace a by t12, another cube root of unity.
// And replace m6 by t11^2*t12^2, while we are at it.

cCent:=ChangeCoefficients(cCent,[a,m6],[t12,t11^2*t12^2]);
BCent:=GroebnerBasis(ChangeOrder(ideal<R|[Evaluate(i,cCent):i in BCent]>,"grevlex")); BCent:=[R!i:i in BCent];

[m4*t11 + m9*t12,
m12*t11 + m13*t12,
28*m1*t12 + m16*t11,
28*m4*t12 + m15*t11,
m11*t11 + 28*m16*t12] subset BCent;

cCent:=ChangeCoefficients(cCent,[m9,m13,m1,m15,m11],[-t11*t12^2*m4,-t11*t12^2*m12,t11*t12^2*m16,t12*t11^2*m4,t12*t11^2*m16]);
BCent:=GroebnerBasis(ChangeOrder(ideal<R|[Evaluate(i,cCent):i in BCent]>,"grevlex")); BCent:=[R!i:i in BCent];

// We will be left with m4,m12,m16 as variables, subject to a single cubic equation.
// So let's eliminate variables that can be expressed in this form.

[m3*t11 - m12*t12,
m4*m12 + m16^2 - n16*t12,
m4*m16 + m12^2 - n15*t11,
m4^2*t11 - m12*m16*t11 + n14*t12^2] subset BCent;

cCent:=ChangeCoefficients(cCent,[m3,n16,n15],[t12*t11^2*m12,t12^2*(m4*m12 + m16^2),t11^2*(m4*m16 + m12^2)]);
cCent:=ChangeCoefficients(cCent,[n14],[-t12*(m4^2*t11 - m12*m16*t11)]);

// We now relabel the elements m4,m12 and m16 by t1,t2,t3, with a sign to make things nicer.

cCent:=ChangeCoefficients(cCent,[m4,m12,m16],[-t1,t2,t3]);

BCent:=GroebnerBasis([Evaluate(i,cCent):i in BCent]);

BCent eq [t1^3+t2^3+t3^3-3*t1*t2*t3-1,t11^3-1,t12^3-1];

// Identify the torus S, the normal subgroup.

cCentS:=ChangeCoefficients(cCent,[t11,t12],[1,1]);

scalS:=Evaluate(scal,cCentS);

// Check the action of S on (m9,m12,m11) given in the paper.

[scal[9,j]:j in [22,9,19]] eq [m9,m11,m12];
[(scal*scalS)[9,j]:j in [22,9,19]] eq 
[m9*t3 + m11*t1 + m12*t2,
 m9*t2 + m11*t3 + m12*t1,
 m9*t1 + m11*t2 + m12*t3];

// We also need an element of order 3. Notice that [0,0,t11^2] is an element of S of order 3.
// So we may choose [t1,t2,t3,t11,t12] to be [0,0,t11^2,t11,1].

cCentw:=ChangeCoefficients(cCent,[t1,t2,t3,t12],[0,0,t11^2,1]);
scalw:=Evaluate(scal,cCentw);
[(scal*scalw)[9,j]:j in [22,9,19]] eq [m9*t11^3,m11*t11^4,m12*t11^2];

// Since t11^3=1, this is [m9,m9*t11,m12*t11^2]. This obviously permutes the three
// orbits of dimension 2 and the three orbits of dimension 1.

// Now we need nine elements that stabilize [m9,m11,m12]=[0,1,0].

scalCent:=Evaluate(scal,cCent);

[(scal*scalCent)[9,j]:j in [22,9,19]] eq 
[
    m9*t3*t11*t12^2 + m11*t1*t11*t12^2 + m12*t2*t11*t12^2,
    m9*t2*t11^2*t12 + m11*t3*t11^2*t12 + m12*t1*t11^2*t12,
    m9*t1 + m11*t2 + m12*t3
];

// Thus m9=0,m11=1,m12=0, and we need to stabilize this.

// thus t1*t11*t12^2=0, t2=0 (first and second equations) and

// t3*t11^2*t12=1.

cCentx:=ChangeCoefficients(cCent,[t1,t2,t3,t11,t12],[0,0,t11^2,t11,t11^2]);
cCenty:=ChangeCoefficients(cCent,[t1,t2,t3,t11,t12],[0,0,t12^2,1,t12]);
scalx:=Evaluate(scal,cCentx);
scaly:=Evaluate(scal,cCenty);


// We want to check that the centralizer in GL of H acts as we expect.
// We also check that the scalar that affects m9 to m12 also affects n1 to n4.

H:=sub<GL(27,F)|l1,l2,h1>;
MH:=GModule(H);
homsH:=AHom(MH,MH);
matH:=t1*mats!(homsH.1)+t2*mats!(homsH.2)+t3*mats!(homsH.5)+t4*mats!(homsH.6)+t5*mats!(homsH.3)+t6*mats!(homsH.4);

[scal[i,j]:i,j in [1,27]] eq 
[m1, m2,
 m5, m6];

[(matH*scal)[i,j]:i,j in [1,27]] eq
[m1*t1 + m5*t2, m2*t1 + m6*t2,
 m1*t4 + m5*t3, m2*t4 + m6*t3];

// So matH acts like a 2x2 matrix on m1,m2,m5,m6. It does the same on m3,m4,m7,m8.

[scal[i,j]:j in [6,10],i in [1,27]] eq 
[m3,  m4,
 m7, -m8];

[(matH*scal)[i,j]:j in [6,10],i in [1,27]] eq 
[m3*t1 + m7*t2, m4*t1 - m8*t2,
 m3*t4 + m7*t3, m4*t4 - m8*t3];

// The action on m9,m10,m11,m12 is multiplication by t5:
[scal[9,j]:j in [22,4,9,19]] eq [m9,m10,m11,m12];
[(matH*scal)[9,j]:j in [22,4,9,19]] eq [i*t5:i in [m9,m10,m11,m12]];

// and same for n1 to n4.
[scal[2,j]:j in [2,20,26,16]] eq [n1,n2,n3,n4];
[(matH*scal)[2,j]:j in [2,20,26,16]] eq [i*t5:i in [n1,n2,n3,n4]];

// t6, the last variable, affects n5 to n8 and m13 to m16.
[scal[3,j]:j in [18,3,5,15]] eq [n5,n6,n7,n8];
[(matH*scal)[3,j]:j in [18,3,5,15]] eq [i*t6:i in [n5,n6,n7,n8]];

[scal[10,j]:j in [1,27,6,10]] eq [m13,m14,m15,m16];
[(matH*scal)[10,j]:j in [1,27,6,10]] eq [i*t6:i in [m13,m14,m15,m16]];


// We see from this that we may choose [m1,m2,m5,m6] as a 2x2 matrix, so one of
// [0,0,0,0], [1,i,0,0], [0,1,0,0] and [1,0,0,1].

// We can choose [m9,m11,m12] from one of the orbits given in the paper.
// These are [0,1,0], [-1,1,0], [1,1,1] and [0,0,0]. We do [0,0,0] first as it is easiest, then
// [0,1,0], where the solution is found. Then [-1,1,0] is a bit easier and yields no solutions.
// Finally, [1,1,1] is fairly easy to eliminate.

// The last centralizer element allows use to normalize one of [n5,n6,n7,n8,m13,m14,m15,m16],
// and is only used when obtaining the solutions in the [0,1,0] case.

// We also have the elements x and y of the centralizer constructed above. These will act
// regularly on the set of solutions we obtain, thus yielding a unique G-class.

///////////////////
// Option 1: [m9,m11,m12]=[0,0,0]
///////////////////

// We start by eliminating the highly degenerate cases of all zeros. First, [m9,m11,m12]=[0,0,0].

coef1:=ChangeCoefficients(coeffs1,[m9,m11,m12],[0,0,0]);
rel1:=Reduce([Evaluate(i,coef1):i in relsR]);
m10^3 in rel1;

// Thus the determinant is 0, a contradiction.

///////////////////
// Option 2: [m1,m2,m5,m6]=[0,0,0,0]
///////////////////

coef2:=ChangeCoefficients(coeffs1,[m1,m2,m5,m6],[0,0,0,0]);
// We can now reduce [m3,m4,m7,m8] instead. Notice that this has to be rank 2, so the identity.

coef2:=ChangeCoefficients(coef2,[m4,m7],[0,0]);
rel2:=Reduce([Evaluate(i,coef2):i in relsR]);
coef2:=ChangeCoefficients(coef2,[m3,m8],[1,1]);
rel2:=[Evaluate(i,coef2):i in rel2];

GroebnerBasis(rel2) eq [1];

// This yields a contradiction.

///////////////////
// Option 3a: [m9,m11,m12]=[0,1,0] and [m1,m2,m5,m6]=[1,0,0,1].
///////////////////

// We now consider the easier option for [m9,m11,m12], namely [0,1,0].

// We first assume that [m1,m2,m5,m6] is invertible, and find a unique solution.

// This fixes seven values and is a 'generic point'. We will use the last specialization right at the end.

co2a:=ChangeCoefficients(coeffs1,[m1,m2,m5,m6,m9,m11,m12],[1,0,0,1,0,1,0]);
rels2a:=[Evaluate(i,co2a):i in relsR];
[m7^2 + 28*m10,m3^2 + m4] subset rels2a;
co2a:=ChangeCoefficients(co2a,[m10,m4],[m7^2,-m3^2]);
rels2a:=[Evaluate(i,co2a):i in rels2a];
BB2a:=StripBasis(GroebnerBasis(ChangeOrder(ideal<R|[i:i in rels2a|#Monomials(i) le 4]>,"grevlex")),[]);
m3^2*n2 - m3*n3 - n4 in BB2a;

co2a:=ChangeCoefficient(co2a,n4,m3^2*n2 - m3*n3);
BB2a:=GroebnerBasis(ChangeOrder(ideal<R|[Evaluate(i,co2a):i in BB2a]>,"grevlex"));

// Suppose that m3=1.

co2a1:=ChangeCoefficient(co2a,m3,1);
rels2a1:=[Evaluate(i,co2a1):i in rels2a]; rels2a1:=[R!i:i in rels2a1];

[m7^2*n3 + 17*n1^3,28*m7^6 + 22*n1^3 + 1] subset rels2a1;

// By the second equation, either m7 ne 0 or n1 ne 0, and if n1 ne 0 then m7,n3 ne 0 by the first equation. Thus m7 ne 0.

rels2a1:=SimplifyBasis(rels2a1,[m7]);
BB2a1:=StripBasis(GroebnerBasis(ChangeOrder(ideal<R|[i:i in rels2a1|#Monomials(i) le 9]>,"grevlex")),[m7]);

// As n4=m3^2*n2 - m3*n3, cannot have n1,n2,n3=0. If n2=n3=0 then n1=0:
n1^3 + 11*n1*n2 + 18*n1*n3 in BB2a1;
// Thus n13=0.
n2*n13 in BB2a1 and n3*n13 in BB2a1;
co2a1:=ChangeCoefficient(co2a1,n13,0);
co2a1:=ChangeLinearCoefficients(co2a1,BB2a1);
rels2a1:=[Evaluate(i,co2a1):i in rels2a1]; rels2a1:=[R!i:i in rels2a1];
GroebnerBasis([i:i in rels2a1|#Monomials(i) le 2]) eq [1];

// Thus m3 is not equal to 1. By scal1 this means that m3^3 ne 1.

[i*j:i in [n9,n13],j in [n12,n16]] subset [R!i:i in BB2a];

// One of these doesn't work.

co2a2:=ChangeCoefficients(co2a,[n9,n13],[0,0]); co2a2:=[R!i:i in co2a2];
rels2a2:=[Evaluate(i,co2a2):i in rels2a];
BB2a2:=StripBasis(GroebnerBasis(ChangeOrder(ideal<R|[Evaluate(R!i,co2a2):i in BB2a] cat [i:i in rels2a2|#Monomials(i) le 4]>,"grevlex")),[]);
BB2a2:=StripBasis(GroebnerBasis(ChangeOrder(ideal<R|[R!i:i in BB2a2] cat [i:i in rels2a2|#Monomials(i) eq 7]>,"grevlex")),[]);
m3^3-1 in BB2a2;

// So n12=n16=0

co2a:=ChangeCoefficients(co2a,[n12,n16],[0,0]); co2a:=[R!i:i in co2a];
rels2a:=[Evaluate(i,co2a):i in rels2a];
rels2a:=SimplifyBasis(rels2a,[]);

// Further reduce relsR. To do this we take account of the zeros in the basis.

zz:=[i:i in [1..35]|co2a[i] eq 0];
coo:=coeffs1; for i in zz do coo[i]:=0; end for;

relsRo:=SimplifyBasis([Evaluate(i,coo):i in relsR],[m3-1,m3 + ww^140,m3 + ww^700]); // This is the factorization of m3^3-1.
relsRo:=Reduce(relsRo);
rel2a:=SimplifyBasis([Evaluate(i,co2a):i in relsRo],[m3-1,m3 + ww^140,m3 + ww^700]);

m3*m16 + m13 in rel2a;
co2a:=ChangeCoefficient(co2a,m13,-m3*m16);
rel2a:=SimplifyBasis([Evaluate(i,co2a):i in rel2a],[m3-1,m3 + ww^140,m3 + ww^700]);

// Suppose that m3=0.
co2a3:=ChangeCoefficient(co2a,m3,0);
rel2a3:=[Evaluate(i,co2a3):i in rel2a];
BB2a3:=StripBasis(GroebnerBasis(rel2a3),[]);
[a,b,c] subset BB2a3;
// Thus m3 ne 0.

rel2a:=SimplifyBasis(rel2a,[m3]);

// Suppose that m7=0.
co2a4:=ChangeCoefficient(co2a,m7,0);
rel2a4:=[Evaluate(i,co2a4):i in rel2a];
StripBasis(GroebnerBasis(ChangeOrder(ideal<R|[R!i:i in rel2a4|#Monomials(i) le 6]>,"grevlex")),[]) eq [1];

// Thus m7 ne 0 as well.
rel2a:=SimplifyBasis(rel2a,[m3,m7,m3-1]);

m3*n10 - n11 in rel2a;

co2a:=ChangeCoefficient(co2a,n11,m3*n10);
rel2a:=[Normalize(Evaluate(i,co2a)):i in rel2a];
rel2a:=SimplifyBasis(rel2a,[m3,m7,m3-1,m3 + ww^140,m3 + ww^700]);

// This cracks it.
BB2a:=StripBasis(GroebnerBasis(ChangeOrder(ideal<R|[i:i in rel2a|#Monomials(i) le 6]>,"grevlex")),[m3,m7,m3 + ww^140,m3 + ww^700]);
BB2a:=GroebnerBasis([R!i:i in BB2a]);

co2a:=ChangeLinearCoefficients(co2a,BB2a);
rel2a:=[Normalize(Evaluate(i,co2a)):i in rel2a];
BB2a:=GroebnerBasis(rel2a);

co2a:=ChangeLinearCoefficients(co2a,BB2a);
rel2a:=[Normalize(Evaluate(i,co2a)):i in rel2a];
BB2a:=GroebnerBasis(rel2a);

BB2a eq [n14^3-24,n15^3-5];

// We have our last variable that we can set to 0 or 1. Also, n8 is still free
// It also divides the entire row of the n-matrix containing it.

&and[IsDivisibleBy(co2a[i],n8):i in [24..27]];

// Thus it cannot be zero.

ctall:=ChangeCoefficient(co2a,n8,1);

// This yields nine solutions. We also have nine elements of the centralizer
// in E6 of L that are outside of S.

// Let us tidy up ctall by removing all of the powers of n14 and n15 above 2.
II:=ideal<R|BB2a>;
RR:=quo<R|II>;
for i in [1..35] do
  ctall[i]:=R!(RR!ctall[i]);
end for;

[ctall[i]:i in [1..35]] eq 
[
    7*n14^2*n15^2 + 12*n15^2,
    7*n14^2*n15^2 + 7*n15^2,
    22*n14^2*n15^2 + 19*n15^2,
    1,
    0,
    17*n14^2*n15,
    24*n14*n15^2,
    0,
    1,
    17*n15^2,
    19*n14^2,
    0,
    24*n15,
    1,
    0,
    19*n14^2*n15^2,
    18*n14*n15,
    0,
    4*n15,
    16*n14,
    7*n14*n15,
    28*n15^2,
    28*n14^2,
    2*n14^2,
    9*n14^2*n15,
    10*n14*n15^2,
    1,
    16*n15,
    7*n15^2,
    15*n14^2,
    0,
    12*n14*n15^2,
    n14,
    n15,
0];

scalall:=Evaluate(scal,ctall);

// We see that the nine elements are determined by their values on [n1,n2,n3,n4].

[scal[2,j]:j in [2,20,26,16]] eq [n1,n2,n3,n4];

[scalall[2,j]:j in [2,20,26,16]] eq [16*n14,7*n14*n15,-n15^2,-n14^2];


// Multiply by scalx
[(scalall*scalx)[2,j]:j in [2,20,26,16]] eq [16*n14*t11,7*n14*n15*t11^16,-n15^2*t11^12,-n14^2*t11^8];

// Since t11^3=1, this has the effect of multiplying n14 by t11 and leaving n15 alone.


// Multiply by scaly
[(scalall*scaly)[2,j]:j in [2,20,26,16]] eq [16*n14,7*n14*n15*t12^8,-n15^2*t12^7,-n14^2*t12^6];

// Since t12^3=1, this has the effect of multiplying n15 by t12^2 and leaving n14 alone.

// Thus <x,y> acts regularly on the nine solutions, and therefore there is a unique G-class,
// as claimed. To confirm, we construct two copies of PSU(3,3) containing H and lying in E6.

ct1:=ChangeCoefficients(ctall,[n14,n15],[7,-7]);
scal1:=GL(27,F)!Evaluate(scal,ct1);

h11:=h1^scal1;

// Double-check that h11 does indeed lie in E6.

{CheckRel(i,h11):i in seqs} eq {0};

// Now we need two matrices that, together with h11, generate PSU(3,3);

j1a:=GL(27,F)![[7,8,7,22,3,16,22,5,17,10,19,25,26,10,15,14,24,22,9,24,1,18,1,10,0,16,27],
[6,27,1,19,20,12,6,15,27,14,22,11,11,24,16,0,20,20,13,10,3,10,21,17,0,3,21],
[26,23,15,0,18,14,1,14,14,4,25,26,9,28,11,0,13,12,23,23,15,2,21,11,0,17,26],
[18,10,21,18,19,23,7,23,10,17,21,19,26,7,12,13,11,16,21,10,16,10,4,6,13,11,21],
[17,1,27,4,8,24,7,13,6,18,14,15,28,24,5,11,8,3,19,0,23,27,6,13,27,0,6],
[5,17,4,3,13,6,20,3,21,9,25,22,2,26,19,26,0,28,13,25,1,28,8,9,24,28,15],
[16,9,26,5,23,5,15,28,16,10,9,26,9,4,9,5,20,15,5,27,19,8,16,5,11,16,0],
[28,14,11,10,25,27,21,11,25,10,24,23,22,21,5,27,13,5,0,0,2,14,15,4,3,1,26],
[6,9,19,25,4,9,16,8,5,12,3,8,3,22,11,22,24,6,0,3,27,11,26,3,5,22,3],
[22,3,14,15,26,15,0,4,24,24,16,7,20,27,1,0,27,23,1,24,7,17,8,2,3,19,11],
[26,13,16,23,3,9,21,9,16,8,27,3,0,22,18,20,5,17,25,17,27,4,8,5,0,24,14],
[16,18,25,0,7,25,8,27,25,7,26,1,7,20,1,17,11,3,12,11,26,6,1,22,4,1,7],
[22,28,18,26,17,28,16,25,10,2,27,0,26,28,1,24,13,7,17,11,19,25,13,17,22,28,17],
[27,7,16,19,26,1,20,4,24,28,23,28,1,17,14,16,26,15,9,1,8,24,28,9,23,8,9],
[25,24,16,5,24,1,17,14,17,1,8,16,17,3,27,15,15,19,26,13,11,22,10,23,13,26,1],
[12,26,23,17,28,26,2,10,17,7,0,25,17,20,16,28,12,11,27,25,1,7,23,17,19,9,11],
[15,0,20,3,13,11,18,3,12,21,0,2,6,14,23,2,10,8,3,18,20,7,22,8,24,2,27],
[19,4,22,11,28,11,7,25,12,18,20,4,15,23,21,3,18,18,10,26,26,9,5,0,0,17,0],
[18,7,1,0,7,28,4,25,27,4,12,15,12,1,6,25,3,17,2,3,26,12,4,8,11,4,25],
[19,16,18,2,4,20,19,20,22,13,27,25,8,9,28,17,20,13,16,17,24,26,24,19,17,16,4],
[15,10,14,13,28,12,8,1,24,5,6,18,8,24,9,19,24,8,20,3,16,22,18,2,2,16,1],
[19,1,28,26,20,16,3,20,24,17,17,15,11,5,0,28,11,19,13,21,22,18,19,0,12,11,3],
[10,28,27,19,11,21,19,26,6,28,0,25,26,17,12,8,12,7,14,8,4,6,18,13,0,14,19],
[28,13,19,24,2,6,28,13,23,18,4,26,28,24,23,7,22,24,0,27,28,9,6,19,0,27,5],
[24,11,2,6,24,10,12,28,2,2,25,22,6,11,19,14,12,23,0,16,10,11,21,8,17,19,1],
[12,10,3,24,16,4,14,4,12,12,13,23,23,5,14,7,28,23,26,28,7,14,27,15,3,25,27],
[20,24,2,7,19,22,15,12,2,3,9,8,19,19,10,16,4,9,25,15,6,21,16,23,9,3,14]];

j1b:=GL(27,F)![[9,20,21,18,27,17,13,20,24,3,13,18,7,22,22,26,5,23,16,3,9,13,14,4,15,4,15],
[17,28,19,0,7,5,23,1,22,7,28,17,15,11,13,16,20,17,13,1,8,0,18,9,19,25,25],
[26,19,3,4,1,4,11,3,12,2,23,14,9,2,17,25,27,18,10,5,10,24,6,9,28,27,13],
[9,27,5,20,3,10,20,14,26,20,11,9,22,2,5,25,22,5,9,21,8,15,10,3,3,4,16],
[15,19,4,21,8,19,4,0,21,21,26,23,23,0,25,18,1,3,22,2,26,15,12,9,0,6,14],
[2,6,16,0,17,3,19,24,23,12,27,5,23,17,24,27,7,0,8,3,28,14,7,28,20,22,9],
[23,22,22,20,10,8,2,10,3,20,27,15,23,10,8,21,17,16,26,2,8,25,3,4,1,26,14],
[22,3,26,25,27,10,19,3,20,26,6,25,27,17,6,6,21,24,11,24,28,4,9,23,19,17,10],
[2,3,10,4,24,12,27,23,4,8,23,15,7,27,15,28,1,18,25,17,14,16,8,15,0,27,15],
[2,0,16,19,23,21,27,11,16,23,4,28,6,11,27,4,27,4,15,15,8,1,7,12,22,25,15],
[23,1,7,24,6,18,9,9,28,6,21,15,21,27,1,18,4,3,9,2,15,22,10,21,6,4,28],
[4,24,23,27,9,26,28,26,5,10,2,9,10,0,12,13,10,27,16,19,23,5,19,18,5,16,26],
[25,1,20,15,7,5,0,20,19,27,17,3,24,16,10,24,17,27,25,27,4,6,22,8,3,8,28],
[21,4,12,16,8,11,23,10,15,7,27,7,21,17,27,5,25,8,19,26,21,20,2,5,1,10,26],
[14,16,12,1,22,24,1,9,9,20,13,17,23,19,17,18,20,17,26,12,20,0,26,4,0,24,21],
[8,26,6,22,20,13,10,13,25,10,27,10,24,11,21,24,23,10,1,5,16,16,23,21,5,10,23],
[11,11,26,8,8,21,16,8,22,3,11,1,10,23,24,16,4,18,28,7,1,7,18,17,21,9,22],
[10,24,11,2,25,25,10,9,25,15,25,20,12,28,23,12,11,11,14,26,28,0,22,26,19,23,21],
[16,20,23,14,24,12,23,2,22,9,21,13,17,4,7,7,23,20,7,6,22,23,16,17,13,3,6],
[8,14,5,25,19,12,3,16,20,20,23,26,7,4,11,3,19,18,14,14,4,22,9,28,16,6,27],
[10,5,20,17,16,25,20,28,3,6,19,24,12,6,25,2,28,2,1,5,19,26,14,28,1,17,6],
[26,13,28,10,26,21,7,4,26,3,7,15,7,12,6,23,26,6,25,24,23,12,20,12,24,26,9],
[25,6,28,4,9,5,9,13,4,11,22,5,1,16,17,1,23,28,8,12,7,18,21,9,20,2,14],
[28,3,9,9,27,2,24,3,1,16,9,0,26,28,26,8,27,0,19,14,20,11,16,6,6,18,1],
[18,21,13,16,21,1,21,5,10,4,8,15,12,26,5,12,17,18,21,24,19,14,4,28,22,18,6],
[26,11,6,6,21,18,15,28,5,14,4,8,21,12,1,11,1,9,15,8,26,7,1,1,21,2,25],
[19,10,3,24,28,19,0,8,12,2,23,17,11,20,6,16,19,16,8,18,16,20,13,9,28,26,16]];

J1a:=sub<GL(27,F)|[l1,l2,h11,j1a]>;
J1b:=sub<GL(27,F)|[l1,l2,h11,j1b]>;

&and[IsIsomorphic(i,PSU(3,3)):i in [J1a,J1b]];

{CheckRel(i,j1a):i in seqs} eq {0};
{CheckRel(i,j1b):i in seqs} eq {0};

// If you want, you can verify that J1a and J1b generate a group E6(29).
// This code is commented out as it's completely unnecessary.

/*
GG:=sub<GL(27,F)|[j1a,j1b,h11]>;
GG_Tree:=CompositionTree(GG:Verify:=true);
CompositionTreeNonAbelianFactors(GG) eq [* <"E",6,29>*];
CompositionTreeOrder(GG) eq 29^36*(29^12-1)*(29^9-1)*(29^8-1)*(29^6-1)*(29^5-1)*(29^2-1);
*/

///////////////////
// Option 3b: [m9,m11,m12]=[0,1,0] and [m1,m2,m5,m6]=[1,m2,0,0]
///////////////////

// The next case is where [m1,m2,m5,m6]=[1,m2,0,0].

co2b:=ChangeCoefficients(coeffs1,[m1,m5,m6,m9,m11,m12],[1,0,0,0,1,0]);
rels2b:=[Evaluate(i,co2b):i in relsR];

m7^2 in rels2b;

co2b:=ChangeCoefficient(co2b,m7,0);
rels2b:=[Evaluate(i,co2b):i in relsR];

// m8 is the only variable from row 2 of the m-matrix, so m8 ne 0.

rels2b:=SimplifyBasis(rels2b,[m8]);

x1:=m8 + 21*n2*n11*n16 + 8*n2*n12*n15 + 8*n3*n10*n16 + 21*n3*n12*n14 + 21*n4*n10*n15 + 8*n4*n11*n14;
x2:=m8 + 25*n2*n11*n16 + 4*n2*n12*n15 + 4*n3*n10*n16 + 25*n3*n12*n14 + 25*n4*n10*n15 + 4*n4*n11*n14;

x1 in rels2b and x2 in rels2b;
x1/21-x2/25 eq 11*m8; // But m8 ne 0. This brings this branch to a close.

///////////////////
// Option 3c: [m9,m11,m12]=[0,1,0] and [m1,m2,m5,m6]=[0,1,0,0]
///////////////////

// Or we can have that [m1,m2,m5,m6]=[0,1,0,0].

co2c:=ChangeCoefficients(coeffs1,[m1,m2,m5,m6,m9,m11,m12],[0,1,0,0,0,1,0]);
rels2c:=[Evaluate(i,co2c):i in relsR];

m7^2 in rels2c;

co2c:=ChangeCoefficient(co2c,m7,0);
rels2c:=[Evaluate(i,co2c):i in relsR];

// m8 is the only variable from row 2 of the m-matrix, so m8 ne 0.

rels2c:=SimplifyBasis(rels2c,[m8]);

BB2c:=StripBasis(GroebnerBasis(ChangeOrder(ideal<R|rels2c>,"grevlex")),[]);
[n13,n14,n15,n16] subset [R!i:i in BB2c];

// This contradiction finishes this branch, where [m1,m2,m5,m6] has rank 1.
// We have already considered [m1,m2,m5,m6]=[0,0,0,0].

// Thus this completes the case [m9,m11,m12] = [0,1,0].


///////////////////
// Option 4: [m9,m11,m12]=[-1,1,0]
///////////////////

// Now, we have [m9,m11,m12]=[-1,1,0]. We start by eliminating the degenerate cases
// for [m1,m2,m5,m6]. Thus m5=m6=0. We still have an element left from the centralizer,
// so may choose m7=1 or m7=0, m8=1.

coe1:=ChangeCoefficients(coeffs1,[m12,m5,m6],[0,0,0]);
rel1:=Reduce([Evaluate(i,coe1):i in relsR]);

coe1:=ChangeCoefficients(coe1,[m9,m11],[-1,1]);
rel1:=[Evaluate(i,coe1):i in rel1];

m7*(m7+m8) in rel1;
// If m7=0 then m8=1.
coe1a:=ChangeCoefficients(coe1,[m7,m8],[0,1]);
// If m7=-m8, then m7=1.
coe1b:=ChangeCoefficients(coe1,[m7,m8],[1,-1]);

rel1a:=[Evaluate(i,coe1a):i in rel1];
rel1b:=[Evaluate(i,coe1b):i in rel1];

GroebnerBasis(rel1a) eq [1];

// Now branch b.

&and[i*(n14+n16) in rel1b:i in [a,b,c]]; // Not all of a,b,c can be zero, so n14=-n16.

coe1b:=ChangeCoefficient(coe1b,n14,-n16);
rel1b:=[Evaluate(i,coe1b):i in rel1];

BB1b:=StripBasis(GroebnerBasis(ChangeOrder(ideal<R|rel1b>,"grevlex")),[]);

&and[i*j in BB1b:i in [a,b,c],j in [n2+n4,n3-n4,n15-n16]]; // Thus each of these is zero
n13 in BB1b;

coe1b:=ChangeCoefficients(coe1b,[n2,n3,n15,n13],[-n4,n4,n16,0]);
BB1b:=StripBasis(GroebnerBasis(ChangeOrder(ideal<R|[Evaluate(i,coe1b):i in BB1b]>,"grevlex")),[]);

n1 in BB1b; // Thus n1=n13=0.

[-n4,n4,n4,-n16,n16,n16] eq [coe1b[i]:i in [21,22,23,33,34,35]];

// Thus these two rows are scalar multiples, the determinant is zero, and this case ends.

// The final option is where [m1,m2,m5,m6] is non-degenerate, so [1,0,0,1].

coe2:=ChangeCoefficients(coeffs1,[m1,m2,m5,m6,m9,m11,m12],[1,0,0,1,-1,1,0]);
rel2:=([Evaluate(i,coe2):i in relsR]);

// It turns out that this can be easily solved using the Groebner Basis algorithm.

BB2:=GroebnerBasis(rel2);
[a,b,c] subset BB2; // These cannot all be zero, so this is a contradiction.


///////////////////
// Option 5: [m9,m11,m12]=[1,1,1]
///////////////////

// Now, we have [m9,m11,m12]=[1,1,1]. We start by eliminating the degenerate cases
// for [m1,m2,m5,m6]. Thus m5=m6=0. We still have an element left from the centralizer,
// so may choose m7=1 or m7=0, m8=1. First, make a cube root of unity.

ze:=ww^280; ze^3 eq 1;

coe1:=ChangeCoefficients(coeffs1,[m9,m11,m12,m5,m6],[t1,t1,t1,0,0]);
rel1:=Reduce([Evaluate(i,coe1):i in relsR]);

t1*(m7+ze*m8)*(m7+ze^2*m8) in rel1;
// Up to field automorphism, we may set m7=1 and m8=-ze.

coe1:=ChangeCoefficients(coeffs1,[m7,m8],[t1,-ze*t1]);
rel1:=[Evaluate(i,coe1):i in rel1];

&and[i*t1*(n14+ze*n16) in rel1:i in [a,b,c]];

// Since a,b,c cannot all be zero, we have n14=-ze*n16.

coe1:=ChangeCoefficient(coe1,n14,-ze*n16);

// That's enough playing around. Let's do this.
coe1:=ChangeCoefficient(coe1,t1,1);
rel1:=[Evaluate(i,coe1):i in rel1];

BB1:=StripBasis(GroebnerBasis(ChangeOrder(ideal<R|rel1>,"grevlex")),[]);

&and[i*(n2+ze*n4) in BB1:i in [a,b,c]];
&and[i*(n10+ze*n12) in BB1:i in [a,b,c]];

&and[i*(n3-ze^2*n4) in BB1:i in [a,b,c]];
&and[i*(n11-ze^2*n12) in BB1:i in [a,b,c]];

// Thus each of the bracketed terms is zero.
coe1:=ChangeCoefficients(coe1,[n2,n10,n3,n11],[-ze*n4,-ze*n12,ze^2*n4,ze^2*n12]);
BB1:=StripBasis(GroebnerBasis(ChangeOrder(ideal<R|[Evaluate(R!i,coe1):i in BB1]>,"grevlex")),[]);
n1 in BB1 and n9 in BB1;
coe1:=ChangeCoefficients(coe1,[n1,n9],[0,0]);
// The row conaining n1 is a scalar multiple of that containing n9.

[coe1[i]:i in [20..23]] eq [0,-ze*n4,ze^2*n4,n4];
[coe1[i]:i in [28..31]] eq [0,-ze*n12,ze^2*n12,n12];

// This collapses the case.

// Now assume that [m1,m2,m5,m6] is non-degenerate, so [1,0,0,1].

coe2:=ChangeCoefficients(coeffs1,[m9,m11,m12,m1,m2,m5,m6],[t1,t1,t1,t1,0,0,t1]);
rel2:=Reduce([Evaluate(i,coe2):i in relsR]);
coe2:=ChangeCoefficient(coe2,t1,1);
rel2:=[Evaluate(i,coe2):i in rel2];

BB2:=StripBasis(GroebnerBasis(ChangeOrder(ideal<R|rel2>,"grevlex")),[]);

(m7+ze*m8)*(m7+ze^2*m8) in BB2; // As before, we set m7=-ze*m8

coe2:=ChangeCoefficient(coe2,m7,-ze*m8);

BB2:=StripBasis(GroebnerBasis(ChangeOrder(ideal<R|[Evaluate(R!i,coe2):i in BB2]>,"grevlex")),[]);
BB2:=GroebnerBasis([R!i:i in BB2]);
coe2:=ChangeLinearCoefficients(coe2,BB2);
// The row conaining n1 is a scalar multiple of that containing n9.

[coe2[i]:i in [20..23]] eq [0,-ze^2*n4,ze*n4,n4];
[coe2[i]:i in [28..31]] eq [0,-ze^2*n12,ze*n12,n12];

// This collapses the case, and completes the proof.

return true;

end function;

// If you want to check the trilinear form, which has been used before, then here is some code.

function CheckE6Form()
qq:=29; FF:=GF(qq);
z:=PrimitiveElement(FF);
GG:=GroupOfLieType("E6",qq:Isogeny:="SC");
W:=VectorSpace(FF,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,qq);
g1:=elt<GG|W![z,1,1,1,1,1]>;
g2:=elt<GG|W![1,z,1,1,1,1]>;
g3:=elt<GG|W![1,1,z,1,1,1]>;
g4:=elt<GG|W![1,1,1,z,1,1]>;
g5:=elt<GG|W![1,1,1,1,z,1]>;
g6:=elt<GG|W![1,1,1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;
T:=sub<NGT|Mats>;
E:=sub<NGT|MatsE>;

GL(27,FF)!l1 in NGT and GL(27,FF)!l2 in NGT;

repeat y1:=Random(E); y2:=Random(E); until E eq sub<E|y1,y2>;

mat:=[];
for h in [y1,y2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[FF!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l2)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l2)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l2)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(FF,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckRelations() checks that the reduced form of the relations is correct.";
"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";


==> anc/E6/PSL28p=0.txt <==
/* Here we let H denote a copy of SL(2,8) and L denote a copy of 2^3.7, the normalizer of a torus.
   This is unique up to conjugacy in G. First we set up L and H. L requires two matrices, and one
   more for H. We give them as elements of GL(27,5^6). Unfortunately, L is very far away from the
   the Magma version of E6. This means that the trilinear form is awful, and will hinder us with our
   calculations. We offer code to confirm that the trilinear form is as suggested, using the function
   CheckE6Form().

   We then construct the centralizer of L in GL(27,F). We can then launch into working out the
   coefficients necessary for the conjugate of h1 (the matrix for H) to lie in our copy of E6, i.e.,
   for the trilinear form to be h1-invariant. After a number of computations we arrive at exactly one
   solution.

   We provide the reader with j1, which normalizes L and H, the unique subgroup in E6, and therefore
   all N_GL(L)-conjugates are C_GL(L)-conjugates. We then prove that, in the algebraic group, the
   centralizers C_GL(H) and C_E6(L) together generate the collection of all matrices in C_GL(L) that
   conjugate h1 into E6.
*/

F<w1>:=GF(5^6);

l1:=GL(27,F)![[w1^2232,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,w1^13392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w1^11160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w1^4464,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w1^6696,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w1^8928,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0]];

l2:=GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]];


h1:=GL(27,F)![[0,w1^14481,w1^6384,w1^8616,w1^3036,w1^5268,w1^15312,w1^9732,w1^4152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w1^5049,0,w1^12642,w1^10410,w1^366,w1^13758,w1^3714,w1^9294,w1^14874,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w1^5334,w1^14700,w1^7308,w1^10836,4,w1^12600,w1^8316,w1^13104,w1^10332,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w1^3102,w1^1308,w1^10836,1,w1^12600,w1^504,w1^5292,w1^2520,w1^7308,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w1^870,w1^3540,1,w1^4788,w1^504,w1^13104,w1^10332,w1^15120,w1^10836,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w1^14262,w1^5772,w1^4788,w1^8316,w1^13104,w1^2520,w1^7308,w1^3024,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w1^12030,w1^8004,w1^8316,w1^5292,w1^2520,w1^15120,w1^10836,4,w1^4788,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w1^9798,w1^10236,w1^5292,w1^10332,w1^15120,w1^3024,1,w1^12600,w1^8316,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w1^7566,w1^12468,w1^10332,w1^7308,w1^3024,4,w1^4788,w1^504,w1^5292,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w1^1721,w1^10980,w1^6516,w1^9864,w1^5400,w1^8748,w1^12096,w1^15444,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w1^2185,0,w1^3586,w1^8050,w1^4702,w1^9166,w1^5818,w1^2470,w1^14746,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w1^738,w1^8132,w1^5292,w1^7308,4,w1^504,w1^10332,w1^3024,w1^4788,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w1^5202,w1^3668,w1^7308,1,w1^504,w1^2520,w1^10836,w1^12600,w1^5292,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w1^9666,w1^14828,1,w1^8316,w1^2520,w1^3024,w1^4788,w1^13104,w1^7308,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w1^14130,w1^10364,w1^8316,w1^10332,w1^3024,w1^12600,w1^5292,w1^15120,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w1^2970,w1^5900,w1^10332,w1^10836,w1^12600,w1^13104,w1^7308,4,w1^8316,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w1^7434,w1^1436,w1^10836,w1^4788,w1^13104,w1^15120,1,w1^504,w1^10332,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w1^11898,w1^12596,w1^4788,w1^5292,w1^15120,4,w1^8316,w1^2520,w1^10836,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w1^7755,w1^5245,w1^11941,w1^10825,w1^1897,w1^781,w1^15289,w1^14173],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w1^11775,0,w1^14137,w1^7441,w1^8557,w1^1861,w1^2977,w1^4093,w1^5209],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w1^6473,w1^13205,w1^10836,w1^5292,4,w1^2520,w1^4788,w1^15120,w1^8316],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w1^15401,w1^4277,w1^5292,1,w1^2520,w1^12600,w1^7308,w1^504,w1^10836],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w1^8705,w1^10973,1,w1^10332,w1^12600,w1^15120,w1^8316,w1^3024,w1^5292],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w1^2009,w1^2045,w1^10332,w1^4788,w1^15120,w1^504,w1^10836,w1^13104,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w1^10937,w1^8741,w1^4788,w1^7308,w1^504,w1^3024,w1^5292,4,w1^10332],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w1^4241,w1^15437,w1^7308,w1^8316,w1^3024,w1^13104,1,w1^2520,w1^4788],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w1^13169,w1^6509,w1^8316,w1^10836,w1^13104,4,w1^10332,w1^12600,w1^7308]];

L:=sub<GL(27,F)|l1,l2>;

j1:=GL(27,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w1^4048,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w1^9068,0,0,0,0,0,0,0,0],
[0,0,0,0,w1^9559,0,0,0,0,0,0,0,0,w1^15384,0,0,0,0,0,0,0,0,w1^14225,0,0,0,0],
[0,0,0,0,0,0,w1^1747,0,0,0,0,0,0,0,0,w1^7572,0,0,0,0,0,0,0,0,w1^6413,0,0],
[0,0,0,0,0,0,0,0,w1^1747,0,0,0,0,0,0,0,0,w1^7572,0,0,0,0,0,0,0,0,w1^6413],
[0,0,0,w1^1747,0,0,0,0,0,0,0,0,w1^7572,0,0,0,0,0,0,0,0,w1^6413,0,0,0,0,0],
[0,0,0,0,0,w1^9559,0,0,0,0,0,0,0,0,w1^15384,0,0,0,0,0,0,0,0,w1^14225,0,0,0],
[0,0,0,0,0,0,0,w1^9559,0,0,0,0,0,0,0,0,w1^15384,0,0,0,0,0,0,0,0,w1^14225,0],
[0,0,w1^1747,0,0,0,0,0,0,0,0,w1^7572,0,0,0,0,0,0,0,0,w1^6413,0,0,0,0,0,0],
[0,w1^14679,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w1^151,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w1^3528,0,0,0,0,0,0,0,0,w1^8054,0,0,0,0,0,0,0,0,w1^1550,0,0,0,0],
[0,0,0,0,0,0,w1^11340,0,0,0,0,0,0,0,0,w1^242,0,0,0,0,0,0,0,0,w1^9362,0,0],
[0,0,0,0,0,0,0,0,w1^11340,0,0,0,0,0,0,0,0,w1^242,0,0,0,0,0,0,0,0,w1^9362],
[0,0,0,w1^11340,0,0,0,0,0,0,0,0,w1^242,0,0,0,0,0,0,0,0,w1^9362,0,0,0,0,0],
[0,0,0,0,0,w1^3528,0,0,0,0,0,0,0,0,w1^8054,0,0,0,0,0,0,0,0,w1^1550,0,0,0],
[0,0,0,0,0,0,0,w1^3528,0,0,0,0,0,0,0,0,w1^8054,0,0,0,0,0,0,0,0,w1^1550,0],
[0,0,w1^11340,0,0,0,0,0,0,0,0,w1^242,0,0,0,0,0,0,0,0,w1^9362,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w1^7501,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w1^11425,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w1^12072,0,0,0,0,0,0,0,0,w1^10435,0,0,0,0,0,0,0,0,w1^12192,0,0,0,0],
[0,0,0,0,0,0,w1^4260,0,0,0,0,0,0,0,0,w1^2623,0,0,0,0,0,0,0,0,w1^4380,0,0],
[0,0,0,0,0,0,0,0,w1^4260,0,0,0,0,0,0,0,0,w1^2623,0,0,0,0,0,0,0,0,w1^4380],
[0,0,0,w1^4260,0,0,0,0,0,0,0,0,w1^2623,0,0,0,0,0,0,0,0,w1^4380,0,0,0,0,0],
[0,0,0,0,0,w1^12072,0,0,0,0,0,0,0,0,w1^10435,0,0,0,0,0,0,0,0,w1^12192,0,0,0],
[0,0,0,0,0,0,0,w1^12072,0,0,0,0,0,0,0,0,w1^10435,0,0,0,0,0,0,0,0,w1^12192,0],
[0,0,w1^4260,0,0,0,0,0,0,0,0,w1^2623,0,0,0,0,0,0,0,0,w1^4380,0,0,0,0,0,0]];

x:=GL(27,F)![[w1^5445,1,w1^13725,w1^8036,w1^4378,w1^7778,w1^15105,w1^11106,w1^15063,w1^1108,w1^3161,w1^4215,w1^8692,w1^10839,w1^5279,w1^11420,w1^14587,w1^1834,w1^5336,w1^5058,w1^14814,w1^7679,w1^693,w1^3420,w1^15101,w1^12294,w1^576],
[w1^10417,w1^14440,w1^4945,w1^12956,w1^145,w1^14294,w1^9750,w1^9529,w1^1219,w1^6960,w1^5525,w1^7,w1^14710,w1^13087,w1^6121,w1^12692,w1^2418,w1^2778,w1^12476,w1^456,w1^13637,w1^3761,w1^1120,w1^10708,w1^6617,w1^8206,w1^12112],
[w1^4171,w1^11002,w1^7987,w1^5150,w1^12979,w1^7352,w1^3120,w1^13219,w1^8581,w1^11490,w1^6863,w1^9529,w1^2128,w1^8425,w1^6139,w1^14174,w1^7308,w1^684,w1^8774,w1^5130,w1^6551,w1^9635,w1^6106,w1^11446,w1^2915,w1^11392,w1^15298],
[w1^6855,w1^11346,w1^10743,w1^9134,w1^11428,w1^2684,w1^13995,w1^7764,w1^12945,w1^7798,w1^12251,w1^7353,w1^9910,w1^1089,w1^2705,w1^15614,w1^1045,w1^10324,w1^4130,w1^12804,w1^6720,w1^209,w1^13047,w1^3102,w1^13895,w1^6216,w1^10122],
[w1^3796,w1^6703,w1^7252,w1^13899,w1^8753,w1^8889,w1^10432,w1^10897,w1^15430,w1^11747,w1^13704,w1^622,w1^2051,w1^262,w1^9414,w1^4035,w1^14786,w1^12401,w1^13791,w1^11905,w1^421,w1^9510,w1^2356,w1^3715,w1^7932,w1^3445,w1^7351],
[w1^754,w1^15289,w1^2410,w1^9605,w1^2218,w1^2159,w1^5727,w1^8218,w1^1636,w1^11865,w1^5558,w1^9712,w1^12175,w1^13360,w1^3082,w1^845,w1^1059,w1^7323,w1^6461,w1^9105,w1^13382,w1^12362,w1^2257,w1^10765,w1^602,w1^9415,w1^13321],
[w1^6258,w1^819,w1^6122,w1^5206,w1^969,w1^12262,w1^5897,w1^164,w1^11170,w1^277,w1^9182,w1^2021,w1^15201,w1^865,w1^5736,w1^5669,w1^10771,w1^14097,w1^11995,w1^12392,w1^5141,w1^2946,w1^7155,w1^8182,w1^370,w1^4276,0],
[w1^3861,w1^3440,w1^2216,w1^6440,w1^3402,w1^8174,w1^6285,w1^10191,w1^5206,w1^12190,w1^2326,w1^7241,w1^5044,w1^13486,w1^9958,w1^506,w1^13226,w1^12325,w1^13669,w1^14040,w1^15281,w1^5855,w1^4416,0,w1^13468,w1^14390,w1^2672],
[w1^15579,w1^11023,w1^2521,w1^13840,w1^1049,w1^6566,w1^1837,w1^2514,w1^13840,w1^6466,w1^1698,w1^14128,w1^13683,w1^12880,w1^12270,w1^12149,w1^8830,w1^14788,w1^1701,w1^5637,w1^15264,w1^7751,w1^1836,w1^10237,w1^2425,w1^6331,0],
[w1^928,w1^15579,w1^10333,w1^4956,w1^7302,w1^6478,w1^4113,w1^14184,w1^6432,w1^8929,w1^5515,w1^5710,w1^473,w1^8614,w1^2483,w1^3802,w1^15113,w1^11365,w1^12437,w1^1420,w1^9029,w1^14142,w1^15251,w1^12975,w1^5163,w1^9069,0],
[w1^2352,w1^5276,w1^11640,w1^13390,w1^5319,w1^6178,w1^13618,w1^10641,w1^12937,w1^6679,w1^2150,w1^12880,w1^10479,w1^9454,w1^10464,w1^11646,w1^9310,w1^10871,w1^3210,w1^11332,w1^3743,w1^7217,w1^11557,w1^6578,w1^14390,w1^2672,0],
[w1^6880,w1^13969,0,w1^5440,w1^13955,w1^8247,w1^4908,w1^3519,w1^1672,w1^4143,w1^14222,w1^3685,w1^8526,w1^15621,w1^2568,w1^9199,w1^15201,w1^1232,w1^10135,w1^6293,w1^6487,w1^12867,w1^5731,w1^13948,w1^4276,w1^12088,w1^370],
[w1^10414,w1^8566,w1^2216,w1^3691,w1^6282,w1^11370,w1^8125,w1^14933,w1^12632,w1^13263,w1^11421,w1^7281,w1^4342,w1^10943,w1^4510,w1^8248,w1^8248,w1^2379,w1^8284,w1^3996,w1^11239,w1^472,w1^3727,0,w1^10237,w1^2425,w1^6331],
[w1^11839,w1^13181,w1^5946,w1^12387,w1^5872,w1^2051,w1^4658,w1^10242,w1^3647,w1^3931,w1^6323,w1^14786,w1^11019,w1^14811,w1^3547,w1^5364,w1^6363,w1^3236,w1^25,w1^9990,w1^14988,w1^15043,w1^1795,w1^398,w1^8210,w1^12116,0],
[w1^7381,w1^1781,w1^2040,w1^6967,w1^11340,w1^5710,w1^11048,w1^14954,w1^12387,w1^9912,w1^8934,w1^15174,w1^9020,w1^13993,w1^5370,w1^10247,w1^3114,w1^5048,w1^5226,w1^9025,w1^8893,w1^5348,w1^10593,0,w1^10196,w1^11531,w1^15437],
[w1^3475,w1^3746,w1^1504,w1^12636,w1^1240,w1^7155,w1^10071,w1^1561,w1^12636,w1^14813,w1^5417,w1^1046,w1^4593,w1^4918,w1^10481,w1^15496,w1^13756,w1^15295,w1^7282,w1^13155,w1^6128,w1^9838,w1^9803,w1^7959,w1^147,w1^4053,0],
[w1^4582,w1^3475,w1^9316,w1^10537,w1^11642,w1^14074,w1^9111,w1^4090,w1^938,w1^9436,w1^1193,w1^14762,w1^12804,w1^9657,w1^7927,w1^13700,w1^15173,w1^7128,w1^9578,w1^7776,w1^866,w1^5978,w1^539,w1^871,w1^8683,w1^12589,0],
[w1^7933,w1^2417,w1^6146,w1^5606,w1^9024,w1^4833,w1^10457,w1^7573,w1^11920,w1^5475,w1^9788,w1^4918,w1^11208,w1^10004,w1^15299,w1^9091,w1^10799,w1^7097,w1^6730,w1^5274,w1^11935,w1^7806,w1^4199,w1^3719,w1^11531,w1^15437,0],
[w1^14720,w1^9732,0,w1^2164,w1^8994,w1^15569,w1^7754,w1^418,w1^9512,w1^14576,w1^2416,w1^10779,w1^9255,w1^2738,w1^1455,w1^13368,w1^11019,w1^1759,w1^2351,w1^11319,w1^11153,w1^6776,w1^7780,w1^1978,w1^12116,w1^4304,w1^8210],
[w1^1971,w1^1043,w1^2040,w1^7644,w1^7257,w1^11442,w1^15319,w1^9258,w1^12456,w1^8426,w1^10954,w1^13186,w1^8295,w1^2449,w1^13791,w1^12201,w1^12201,w1^7142,w1^6006,w1^2182,w1^6909,w1^13818,w1^1449,0,w1^7959,w1^147,w1^4053],
[w1^5863,w1^13181,w1^8327,w1^12318,w1^4247,w1^240,w1^8525,w1^12031,w1^14002,w1^2565,w1^9025,w1^1864,w1^704,w1^10590,w1^10733,w1^8743,w1^3196,w1^189,w1^14283,w1^7003,w1^12066,w1^8767,w1^2198,w1^9565,w1^1753,w1^5659,0],
[w1^2779,w1^4338,w1^4421,w1^5170,w1^9630,w1^4388,w1^8001,w1^11907,w1^12318,w1^11951,w1^2906,w1^12819,w1^1442,w1^9111,w1^1985,w1^15238,w1^6042,w1^14336,w1^5157,w1^9415,w1^7139,w1^3738,w1^4683,0,w1^8686,w1^14233,w1^2515],
[w1^14497,w1^13034,w1^7407,w1^4967,w1^7231,w1^12287,w1^14767,w1^12016,w1^4967,w1^8477,w1^10337,w1^7360,w1^2535,w1^13415,w1^10108,w1^13235,w1^6065,w1^10413,w1^1306,w1^364,w1^11688,w1^2692,w1^5147,w1^9998,w1^2186,w1^6092,0],
[w1^3216,w1^14497,w1^15219,w1^4561,w1^12198,w1^10800,w1^12110,w1^8491,w1^8432,w1^4554,w1^6569,w1^580,w1^5615,w1^4368,w1^6517,w1^10396,w1^2939,w1^10085,w1^12280,w1^14601,w1^7264,w1^12240,w1^4894,w1^11893,w1^4081,w1^7987,0],
[w1^1957,w1^5119,w1^13640,w1^14773,w1^7868,w1^4744,w1^7419,w1^6776,w1^2199,w1^13430,w1^9081,w1^13415,w1^3413,w1^2703,w1^4531,w1^5486,w1^1492,w1^3272,w1^2128,w1^13522,w1^10145,w1^12938,w1^8532,w1^6421,w1^14233,w1^2515,0],
[w1^8263,w1^12689,0,w1^5293,w1^2437,w1^12484,w1^1816,w1^10739,w1^3055,w1^11878,w1^5158,w1^10804,w1^1460,w1^10508,w1^10021,w1^4042,w1^704,w1^15586,w1^11518,w1^4605,w1^8119,w1^8083,w1^7547,w1^612,w1^5659,w1^13471,w1^1753],
[w1^1902,w1^11398,w1^4421,w1^15434,w1^3805,w1^5726,w1^3865,w1^1561,w1^14837,w1^12680,w1^9729,w1^15472,w1^461,w1^5705,w1^9456,w1^4367,w1^4367,w1^4095,w1^8045,w1^8577,w1^12587,w1^233,w1^3488,0,w1^9998,w1^2186,w1^6092]];

xd:=GL(27,F)!PermutationMatrix(F,\[19,1,20,10,2,11,3,4,5,6,7,8,9,12,13,14,15,16,17,18,21,22,23,24,25,26,27]);
x:=xd^-1*x;


seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[54,63,72,79,88, 97, 103, 112, 121, 126, 135, 144, 148, 157, 166, 169, 178, 187, 189, 198, 207, 235, 243, 252, 259, 268, 274, 283, 288, 297, 301, 310,
313, 322, 324, 333, 334, 351, 358, 364, 369, 373, 376, 378, 388, 405, 414, 423, 430, 439, 448, 454, 463, 472, 477, 486, 495, 499, 508, 517, 520, 529, 538,
540, 549, 558, 568, 594, 603, 610, 619, 625, 634, 639, 648, 652, 661, 664, 673, 675, 684, 702, 709, 715, 720, 724, 727, 729, 737, 738, 746, 747, 757, 766,
775, 783, 792, 801, 809, 818, 825, 834, 843, 853, 862, 870, 879, 886, 895, 903, 912, 926, 927, 937, 946, 954, 963, 971, 978, 987, 997, 1005, 1012, 1020,
1036, 1044, 1050, 1061, 1062, 1070, 1071, 1081, 1090, 1099, 1108, 1117, 1131, 1140, 1146, 1155, 1164, 1173, 1182, 1187, 1196, 1204, 1213, 1222, 1231, 1241,
1242, 1252, 1261, 1270, 1284, 1290, 1299, 1308, 1313, 1321, 1330, 1342, 1353, 1360, 1361, 1369, 1370, 1380, 1389, 1398, 1406, 1415, 1428, 1437, 1444, 1453,
1464, 1473, 1481, 1490, 1501, 1510, 1514, 1523, 1531, 1532, 1542, 1551, 1559, 1572, 1579, 1590, 1598, 1609, 1613, 1623, 1635, 1636, 1644, 1645, 1655, 1664,
1673, 1680, 1689, 1701, 1710, 1718, 1727, 1735, 1744, 1749, 1758, 1772, 1782, 1791, 1797, 1798, 1808, 1817, 1824, 1836, 1844, 1852, 1857, 1872, 1880, 1887,
1888, 1896, 1897, 1909, 1918, 1931, 1940, 1950, 1959, 1967, 1976, 1984, 1993, 1996, 2005, 2018, 2027, 2036, 2040, 2041, 2053, 2066, 2076, 2084, 2092, 2095,
2108, 2117, 2118, 2126, 2127, 2139, 2148, 2161, 2170, 2178, 2187, 2193, 2202, 2210, 2219, 2221, 2230, 2242, 2252, 2261, 2262, 2274, 2287, 2295, 2301, 2309,
2311, 2326, 2327, 2335, 2336, 2352, 2361, 2369, 2378, 2381, 2390, 2399, 2408, 2417, 2425, 2434, 2445, 2454, 2461, 2462, 2478, 2486, 2489, 2498, 2506, 2525,
2550, 2559, 2566, 2575, 2581, 2590, 2595, 2604, 2608, 2617, 2620, 2629, 2631, 2640, 2658, 2665, 2671, 2676, 2680, 2683, 2685, 2703, 2712, 2719, 2728, 2734,
2743, 2748, 2757, 2761, 2770, 2773, 2782, 2784, 2793, 2811, 2818, 2824, 2829, 2833, 2836, 2838, 2846, 2847, 2857, 2866, 2874, 2883, 2891, 2898, 2907, 2917,
2925, 2932, 2940, 2956, 2964, 2970, 2981, 2982, 2992, 3001, 3010, 3024, 3030, 3039, 3048, 3053, 3061, 3070, 3082, 3093, 3100, 3101, 3111, 3120, 3128, 3141,
3148, 3159, 3167, 3178, 3182, 3192, 3204, 3205, 3215, 3224, 3231, 3243, 3251, 3259, 3264, 3279, 3287, 3294, 3295, 3307, 3320, 3330, 3338, 3346, 3349, 3362,
3371, 3372, 3384, 3397, 3405, 3411, 3419, 3421, 3436, 3437, 3453, 3461, 3464, 3473, 3481, 3507, 3514, 3520, 3525, 3529, 3532, 3534, 3543, 3550, 3556, 3561,
3565, 3568, 3570, 3580, 3588, 3594, 3607, 3618, 3627, 3641 ];

vals:=[1,w1^2537,w1^12273, w1^13392, w1^305, w1^10041, w1^11160, w1^13697, w1^7809, w1^8928, w1^11465, w1^5577, w1^6696, w1^9233, w1^3345, w1^4464, w1^7001,
w1^1113, w1^2232, w1^4769, w1^14505, w1^13413, w1^5074, w1^14810, w1^2842, w1^12578, w1^610, w1^10346, w1^14002, w1^8114, w1^11770, w1^5882, w1^9538,
w1^3650, w1^7306, w1^1418, w1^8962, w1^8922, w1^6690, w1^4458, w1^2226, w1^15618, w1^13386, w1^11154, w1^11625, w1^13444, w1^15200, w1^2869, w1^52, w1^1808,
w1^5101, w1^2284, w1^4040, w1^7333, w1^4516, w1^6272, w1^9565, w1^6748, w1^8504, w1^11797, w1^8980, w1^10736, w1^14029, w1^11212, w1^12968, w1^637, w1^8308,
w1^2652, w1^8008, w1^4884, w1^10240, w1^7116, w1^12472, w1^9348, w1^14704, w1^11580, w1^1312, w1^13812, w1^3544, w1^420, w1^5776, w1^8566, w1^10798,
w1^13030, w1^15262, w1^1870, w1^4102, w1^6334, w1^14657, w1^9849, w1^1413, w1^1334, w1^9952, w1^12383, w1^11432, w1^9952, w1^14006, w1^4114, w1^11573,
w1^14781, w1^9952, w1^11573, w1^14781, w1^14006, w1^4114, w1^12383, w1^11432, w1^3748, w1^10422, w1^625, w1^10059, w1^5794, w1^3629, w1^4510, w1^5951,
w1^13559, w1^12833, w1^3919, w1^2486, w1^290, w1^8811, w1^13214, w1^4866, w1^15431, w1^3752, w1^14423, w1^14356, w1^3497, w1^5385, w1^10341, w1^8030,
w1^9952, w1^12383, w1^11432, w1^14006, w1^4114, w1^11573, w1^14781, w1^9952, w1^11573, w1^14781, w1^14006, w1^4114, w1^8212, w1^14886, w1^11785, w1^5595,
w1^13559, w1^13214, w1^14722, w1^10325, w1^4510, w1^5951, w1^12833, w1^3919, w1^2486, w1^290, w1^8811, w1^13794, w1^6503, w1^14423, w1^3752, w1^14356,
w1^7961, w1^921, w1^3645, w1^14726, w1^9952, w1^12383, w1^11432, w1^14006, w1^4114, w1^11573, w1^14781, w1^11573, w1^14781, w1^12676, w1^3726, w1^7321,
w1^1131, w1^2486,w1^8811, w1^13559, w1^13214, w1^8026, w1^1397, w1^4510, w1^5951, w1^12833, w1^3919, w1^290, w1^7098, w1^13199, w1^14356, w1^14423, w1^3752,
w1^12425, w1^12081, w1^12573, w1^5798, w1^9952, w1^12383, w1^11432, w1^14006, w1^4114, w1^11573, w1^14781, w1^1516, w1^8190, w1^2857, w1^12291, w1^2486,
w1^290, w1^8811, w1^13559, w1^13214, w1^1330, w1^8093, w1^4510, w1^5951, w1^12833, w1^3919, w1^402, w1^4271, w1^14356, w1^14423, w1^3752, w1^1265, w1^7617,
w1^5877, w1^12494, w1^12383, w1^11432, w1^14006, w1^4114, w1^5980, w1^12654, w1^14017, w1^7827, w1^4510, w1^3919, w1^2486, w1^290, w1^8811, w1^13559,
w1^13214, w1^10258, w1^14789, w1^5951, w1^12833, w1^9330, w1^10967, w1^3752, w1^14356, w1^14423, w1^5729, w1^3153, w1^14805, w1^3566, w1^12383, w1^11432,
w1^10444, w1^1494, w1^9553, w1^3363, w1^13559, w1^12833, w1^4510, w1^3919, w1^2486, w1^290, w1^8811, w1^13214, w1^3562, w1^5861, w1^5951, w1^2634, w1^2039,
w1^14423, w1^3752, w1^14356, w1^10193, w1^14313, w1^8109, w1^10262, w1^14908, w1^5958, w1^5089, w1^14523, w1^4510, w1^5951, w1^13559, w1^12833, w1^3919,
w1^2486, w1^290, w1^8811, w1^13214, w1^12490, w1^12557, w1^11562, w1^8735, w1^3752, w1^14423, w1^14356, w1^5536, w1^7970, w1^8213, w1^12434, w1^12677,
w1^1274,w1^1517, w1^5738, w1^5981, w1^10202, w1^10445, w1^14666, w1^14909, w1^3506, w1^3749, w1^11516, w1^356, w1^4820, w1^9284, w1^13748, w1^2588, w1^7052,
w1^7025, w1^835, w1^2561, w1^11995, w1^13721, w1^7531, w1^9257, w1^3067, w1^4793, w1^14227, w1^329, w1^9763, w1^11489, w1^5299, w1^10269, w1^5805, w1^1341,
w1^12501, w1^8037, w1^3573, w1^14733, w1^10108, w1^5924, w1^5560, w1^5081, w1^5560, w1^4839, w1^9515, w1^5560, w1^9515, w1^4839, w1^5081, w1^1543, w1^2102,
w1^1995, w1^13309, w1^642, w1^3412, w1^12620, w1^5560, w1^5081, w1^4839, w1^9515, w1^5560, w1^9515, w1^4839, w1^10471, w1^8798, w1^13309, w1^1995, w1^642,
w1^12340, w1^3692, w1^5560, w1^5081, w1^4839, w1^9515, w1^9515, w1^3775, w1^15494, w1^642, w1^13309, w1^1995, w1^5644, w1^10388, w1^5560, w1^5081, w1^4839,
w1^9515, w1^12703, w1^6566, w1^642, w1^13309, w1^1995, w1^14572, w1^1460, w1^5081, w1^4839, w1^6007, w1^13262, w1^1995, w1^642, w1^13309, w1^7876, w1^8156,
w1^5081, w1^14935, w1^4334, w1^13309, w1^1995, w1^642, w1^1180, w1^14852, w1^8239, w1^11030, w1^1995, w1^13309, w1^642, w1^96, w1^9024, w1^2328, w1^11256,
w1^4560, w1^13488, w1^6792, w1^13904, w1^4976, w1^11672, w1^2744, w1^9440, w1^512, w1^7208, w1^5284, w1^5284, w1^5284, w1^5284, w1^5284, w1^5284, w1^5284 ];

f27:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

R<a,b,c,d,e,f,m1,m2,m3,m4,m5,m6,m7,m8,m9>:=PolynomialRing(F,15);
mats:=MatrixRing(R,NumberOfRows(l1));

scal:=mats!1;
scal[1,1]:=a;
scal[2,2]:=b;
scal[10,10]:=c;
scal[11,11]:=d;
scal[19,19]:=e;
scal[20,20]:=f;
for i in [3..9] do scal[i,i]:=m1; scal[i+9,i+9]:=m5; scal[i+18,i+18]:=m9; scal[i,i+9]:=m2; scal[i,i+18]:=m3; scal[i+9,i]:=m4; scal[i+9,i+18]:=m6; scal[i+18,i]:=m7; scal[i+18,i+9]:=m8; end for;

scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;


function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine) satisfies the equations mentioned
V:=GModule(L);
g:=mats!h1;


intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u); v1:=Matricise(v); w1:=Matricise(w);
u2:=Matricise(u)*mats!gg; v2:=Matricise(v)*mats!gg; w2:=Matricise(w)*mats!gg;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

function CheckRelScal(seq)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u); v1:=Matricise(v); w1:=Matricise(w);
u2:=Matricise(u)*scal; v2:=Matricise(v)*scal; w2:=Matricise(w)*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs0:=[a,b,c,d,e,f,m1,m2,m3,m4,m5,m6,m7,m8,m9];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;


function CheckDetermination()

ProdRel([1,1,3]) eq w1^271*(m1+w1^2295*m2+w1^14097*m3)*(m1 + w1^2537*m2 + w1^12273*m3)*(b + w1^4686*m1 + w1^11086*m2 + w1^4896*m3);
// Thus m1 is one of three options. Two of these yield contradictions quickly.
badcoeffs1a:=ChangeCoefficient(coeffs0,m1,-(w1^2537*m2 + w1^12273*m3));
badcoeffs1b:=ChangeCoefficient(coeffs0,m1,-(w1^2295*m2 + w1^14097*m3));
Evaluate(ProdRel([2,2,11]),badcoeffs1a) eq w1^11625*b^2*d;
Evaluate(ProdRel([1,2,3]),badcoeffs1b) eq w1^1089*a*(m2+w1^3710*m3)^2;
badcoeffs2b:=ChangeCoefficient(badcoeffs1b,m2,-w1^3710*m3);
Evaluate(ProdRel([2,2,11]),badcoeffs2b) eq w1^11625*b^2*d;
// This kills off those two branches, and so we must have that m1=-(w1^3126*b+w1^14212*m2+w1^8022*m3).

// We now, without comment, do the same thing for m4:
ProdRel([11,11,12]) eq w1^10942*(m4 + w1^2537*m5 + w1^12273*m6)*(m4 + w1^6400*m5 + w1^210*m6)*(c + w1^12971*m4 + w1^15266*m5 + w1^11444*m6);
badcoeffs1c:=ChangeCoefficient(coeffs0,m4,-(w1^6400*m5 + w1^210*m6));
badcoeffs1d:=ChangeCoefficient(coeffs0,m4,-(w1^2537*m5 + w1^12273*m6));
Evaluate(ProdRel([10,10,20]),badcoeffs1c) eq w1^5536*c^2*f;
Evaluate(ProdRel([10,10,12]),badcoeffs1d) eq w1^2712*d*(m5+w1^12486*m6)^2;
badcoeffs2d:=ChangeCoefficient(badcoeffs1d,m5,-w1^12486*m6);
Evaluate(ProdRel([10,10,20]),badcoeffs2d) eq w1^5536*c^2*f;

// and for m7:
ProdRel([20,20,21]) eq w1^4447*(m7 + w1^2295*m8 + w1^14097*m9)*(m7 + w1^6400*m8 + w1^210*m9)*(e + w1^11552*m7 + w1^14089*m8 + w1^8201*m9);
badcoeffs1e:=ChangeCoefficient(coeffs0,m7,-(w1^2295*m8 + w1^14097*m9));
badcoeffs1f:=ChangeCoefficient(coeffs0,m7,-(w1^6400*m8 + w1^210*m9));
Evaluate(ProdRel([1,19,19]),badcoeffs1e) eq w1^8962*a*e^2;
Evaluate(ProdRel([19,19,21]),badcoeffs1f) eq w1^262*f*(m8+w1^5406*m9)^2;
badcoeffs2f:=ChangeCoefficient(badcoeffs1f,m8,-w1^5406*m9);
Evaluate(ProdRel([1,19,19]),badcoeffs2f) eq w1^8962*a*e^2;

coeffs1:=ChangeCoefficients(coeffs0,[m1,m4,m7],[-(b+w1^11086*m2+w1^4896*m3)/w1^4686,-(c+w1^15266*m5+w1^11444*m6)/w1^12971,-(e+w1^14089*m8+w1^8201*m9)/w1^11552]);

eq1:=a*e+w1^5698*b*e+w1^9319*b*m8+w1^9741*b*m9+w1^15345*e*m2+w1^5127*e*m3+w1^517*m2*m8+w1^13003*m2*m9+w1^5923*m3*m8+w1^2785*m3*m9;
Evaluate(ProdRel([2,20,21]),coeffs1) eq w1^1011*e*eq1;
eq2:=a*e+w1^8302*b*e+w1^1114*b*m8+w1^4537*b*m9+w1^8184*e*m2+w1^13590*e*m3+w1^8980*m2*m8+w1^5842*m2*m9+w1^14386*m3*m8+w1^11248*m3*m9;
Evaluate(ProdRel([2,2,21]),coeffs1) eq w1^9451*(b+w1^1742*m2+w1^14228*m3)*eq2;
// Assume that m3=w1^9208*b+w1^10950*m2, so the term in brackets.

badcoeffs2:=ChangeCoefficient(coeffs1,m3,w1^9208*b+w1^10950*m2);
Evaluate(ProdRel([1,3,12]),badcoeffs2) eq w1^2066*b^2*d;
// Thus eq1 and eq2 hold.

w1^8950*eq1-w1^487*eq2 eq w1^6997*a*e + w1^5534*b*e + w1^4102*b*m8-b*m9;
// WLOG we set b to be 1, and therefore obtain an equation for m9.

coeffs2:=ChangeCoefficients(coeffs1,[b,m9],[1,w1^6997*a*e+w1^5534*e+w1^4102*m8]);

Evaluate(ProdRel([12,19,20]),coeffs2) eq w1^251*c*e*(w1^8730*a*e+w1^7727*a*f+w1^11998*e-m8);
coeffs3:=ChangeCoefficient(coeffs2,m8,w1^8730*a*e+w1^7727*a*f+w1^11998*e);

Evaluate(ProdRel([2,20,21]),coeffs3) eq w1^9790*a*e*(w1^7496*e+w1^2406*f*m2+w1^4477*f-f*m3);
// WLOG we set f=1 now w1^7496*e+w1^2406*m2+w1^4477-m3

coeffs4:=ChangeCoefficients(coeffs3,[f,m3],[1,w1^7496*e+w1^2406*m2+w1^4477]);

Evaluate(w1^1953*ProdRel([12,19,25])+w1^15019*ProdRel([10,19,21])+w1^454*ProdRel([12,25,26]),coeffs4) eq a*(c*e-w1^14422*a*d);
// WLOG also set c=1. Now we have quotiented out by the centralizer in GL(26,k) of H.
coeffs5:=ChangeCoefficients(coeffs4,[c,e],[1,w1^14422*a*d]);

Evaluate(ProdRel([1,2,21]),coeffs5)/w1^14189 eq a^2*d*(w1^326*a*d+w1^13359*d+w1^3129-m2);
coeffs6:=ChangeCoefficient(coeffs5,m2,w1^326*a*d+w1^13359*d+w1^3129);

eq1:=a*m5+w1^3710*a*m6+w1^7825*a+w1^13523;
eq2:=d*m5+w1^5406*d*m6+w1^1598*d+w1^1231*m5+w1^4941*m6+w1^9056;

Evaluate(ProdRel([1,3,10]),coeffs6)/w1^14031 eq d*eq1;
Evaluate(ProdRel([3,10,11]),coeffs6)/w1^11525 eq eq2;

// So both eq1 and eq2 are zero.

// Eliminating m5 using
// m5=-(w1^3710*m6+w1^7825+w1^13523/a)
// yields w1^2652*a*d*m6 + w1^3826*a*d + w1^5711*d + w1^6942, so
// m6=(w1^8986*a*d + w1^10871*d + w1^12102)/a*d=w1^8986+w1^10871/a+w1^12102/a/d.
// m5=w1^13660+w1^8465/a+w1^8000/a/d.

// One can evaluate all relations with these values for m5 and m6, and we obtain 0 for all co-ordinates. Thus h1^s is in 
// E6 for any s from Evaluate(scal,coeffs6). We choose one to demonstrate this:

coeffs7:=ChangeCoefficients(coeffs6,[a,d,m5,m6],[1,1,-w1^1465,-w1^12311]);

sca1:=Evaluate(scal,coeffs7);
h11:=h1^GL(27,F)!sca1;
{CheckRel(i,h11):i in seqs} eq {0};

sca6:=Evaluate(scal,coeffs6);
scasub:=sca1^-1*sca6;

// scasub is now the matrices sca10 transported so they map h11 to the other possible options for h11.

// Need that scasub*C_GL(H)=C_E6(L)*C_GL(H).
// Alternatively that (any element of scasub)*(some element of C_E6(L)) lies in C_GL(H) and vice versa.

// We now compute the centralizer of L in E6.

CheckRel([20,21,21],scal)/w1^13904-CheckRel([10,10,20],scal)/w1^5536 eq f*(c+w1^1527*m7+w1^3822*m8+m9)*(c+w1^9339*m7+w1^11634*m8-m9);
// Since f ne 0, we obtain an answer for m9.
c1a:=[a,b,c,d,e,f,m1,m2,m3,m4,m5,m6,m7,m8,-(c + w1^1527*m7 + w1^3822*m8)];
c1b:=[a,b,c,d,e,f,m1,m2,m3,m4,m5,m6,m7,m8,c+w1^9339*m7+w1^11634*m8];

Evaluate(CheckRel([3,20,21],scal),c1a)/w1^15431-CheckRel([10,10,20],scal)/w1^5536 eq c*f*(c+m1+w1^2295*m2+w1^14097*m3);
Evaluate(CheckRel([3,20,21],scal),c1b)/w1^15431+CheckRel([10,10,20],scal)/-w1^5536 eq c*f*(c+4*m1+w1^10107*m2+w1^6285*m3);

c2a:=ChangeCoefficient(c1a,m1,-(c+w1^2295*m2+w1^14097*m3));
c2b:=ChangeCoefficient(c1b,m1,c+w1^10107*m2+w1^6285*m3);

// Now we can kill off branch a:
Evaluate(CheckRel([3,3,10],scal)-w1^12517*CheckRel([3,4,6],scal),c2a) eq w1^2939;

Evaluate(CheckRel([2,3,3],scal),c2b)/-w1^13444-CheckRel([2,10,19],scal)/w1^496 eq w1^10452*b*c*(w1^5172*c+w1^12984*e+w1^11522*m3 - m2);
Evaluate(CheckRel([3,12,20],scal),c2b)/w1^3629-CheckRel([10,10,20],scal)/w1^5536 eq w1^11802*f*c*(w1^3822*c + w1^9339*m4 + w1^11634*m5 - m6);
Evaluate(CheckRel([2,21,21],scal),c2b)/-w1^8566-CheckRel([2,10,19],scal)/w1^496 eq w1^15045*b*c*(w1^579*c + w1^8391*e + w1^3995*m7 - m8);

c3:=ChangeCoefficients(c2b,[m2,m6,m8],[w1^5172*c+w1^12984*e+w1^11522*m3,w1^3822*c+w1^9339*m4+w1^11634*m5,w1^579*c+w1^8391*e+w1^3995*m7]);

Evaluate(CheckRel([3,3,10],scal)/w1^14657+CheckRel([2,10,19],scal)/w1^496,c3) eq w1^11519*c*e*(w1^4105*b+w1^14145*c+w1^2520*e-m3);
Evaluate(CheckRel([12,12,19],scal)/w1^10108+CheckRel([2,10,19],scal)/w1^496,c3) eq w1^19*c*e*(w1^15605*b+w1^5425*c+w1^9381*m4-m5);
Evaluate(CheckRel([10,21,21],scal)/w1^11516+CheckRel([2,10,19],scal)/w1^496,c3) eq w1^3782*c*e*(w1^11842*b+w1^13834*c+w1^3006*e-m7);

c4:=ChangeCoefficients(c3,[m3,m5,m7],[w1^4105*b+w1^14145*c+w1^2520*e,w1^15605*b+w1^5425*c+w1^9381*m4,w1^11842*b+w1^13834*c+w1^3006*e]);

Evaluate(CheckRel([1,3,12],scal)/w1^2537+CheckRel([1,19,19],scal)/w1^1150,c4) eq w1^6730*a*e*(w1^2408*b+w1^2032*c+w1^8894*e-m4);

c5:=ChangeCoefficient(c4,m4,w1^2408*b+w1^2032*c+w1^8894*e);

// All equations now collapse to ae^2=c^2f=b^2d=adf=bce=1. Just as in the case p=3 that was done in the previous paper.

// Now we show that any element of scasub can be producted with some element of C_E6(L) to lie in C_GL(H) and
// vice versa, to make the bijection referred to at the start of this function.
// First, we label our elements of scasub with a, b, c and d, and C_E6(L) with m1, m2 and m3, to distinguish them.
// Then we force the product of them to commute with h11 and find the relations.
ctest1:=ChangeCoefficients(coeffs6,[a,d,m5,m6],[a,b,c,d]);
ctest2:=ChangeCoefficients(c5,[a,b,c,d,e,f],[m1,m2,m3,m4,m5,m6]);

// The equations from above that are satisfied are
// c=w1^13660+w1^8465/a+w1^8000/a/b.
// d=w1^8986+w1^10871/a+w1^12102/a/b.
// m1*m5^2=m3^2*m6=m2^2*m4=m1*m4*m6=m2*m3*m5=1

// This is all elements X of C_GL(L) that map h11 into E6, modulo C_GL(H)
scat1:=mats!sca1^-1*Evaluate(scal,ctest1);

// This is all elements of C_E6(L), modulo C_GL(H).
scat2:=Evaluate(scal,ctest2);

scat12:=scat1*scat2;

scadiff:=scat12*mats!h11-mats!h11*scat12;
scaents:=Sort([scadiff[i,j]:i,j in [1..27]]);

// Here is a solution for m1 and m2 in terms of n1,n2,n3.
// Claim that a=m2/m1=m2*m5^2, b=m3/m4=m2/m5 is the solution

// First, evaluate the coefficients other than a,b,m2,m5.

s2:=[Evaluate(i,[a,b,w1^13660+w1^8465/a+w1^8000/a/b,w1^8986+w1^10871/a+w1^12102/a/b,0,0,1/m5^2,m2,1/m2/m5,1/m2^2,m5,m2^2*m5^2,0,0,0]):i in scaents];

// Then impose the relation and check that everything is zero.
{Evaluate(i,[m2*m5^2,m2/m5,0,0,0,0,0,m2,0,0,m5,0,0,0,0]):i in s2} eq {0};

// Now note that the map (n1,n2) -> (n1*n2^2,n1/n2) is a homomorphism on F_q^x x F_q^x, with kernel (z,z) for z a cube root of 1.
// (This assumes that z lies in F_q. If it does not, then the map is bijective.)

// Thus the image is exactly one third of F_q^x x F_q^x, of course a subgroup.

// If x,y in F_q^x, let d and e be cube roots of them. Note that

// (d*e^2,d*e^-1) -> (d*e^2*d^2*e^-2=d^3=x,d*e^2/d/e^-1=e^3=y),

// so as long as x,y have cube roots in F_q, they lie in the image. In particular, this map is surjective on the algebraic closure.
// (One also sees that because the kernel is finite.)

// Therefore X=C_E6(L) mod C_GL(H), as needed.

// The element j11 lies in E6 and normalizes L, proving that we only need to worry about C_G(L)-conjugacy rather than N_G(L)-conjugacy.

return 0;
end function;

// As we constructed L inside G2, we use this group to find the trilinear form for E6 below.

function CheckE6Form()

qq:=25;
FF<ww>:=GF(qq);
e:=ww^9;
a1:=FF!1;
a2:=(-1+e)*a1/2;
tt:=FF!1;
GG:=GroupOfLieType("E6",qq);
a1:=FF!1; a2:=ww^13; tt:=FF!1;
y1:=elt<GG|<1,tt>>*elt<GG|<3,tt>>*elt<GG|<7,-tt^2/2>>*elt<GG|<2,tt>>*elt<GG|<5,tt>>
 *elt<GG|<6,tt>>*elt<GG|<11,-tt^2/2>>;
y2:=elt<GG|<1+36,2*tt>>*elt<GG|<3+36,2*tt>>*elt<GG|<7+36,2*tt^2>>*elt<GG|<2+36,tt>>
 *elt<GG|<5+36,2*tt>>*elt<GG|<6+36,2*tt>>*elt<GG|<11+36,2*tt>>;
y3:=elt<GG|<9,a1*tt>>*elt<GG|<8,a2*tt>>*elt<GG|<10,(a1+a2/2)*tt>>;
y4:=elt<GG|<9+36,tt/a1>>*elt<GG|<8+36,tt/a2>>*elt<GG|<10+36,tt/(1+a2/2)>>;

Over:=GL(27,qq);
rho:=StandardRepresentation(GG);
HH:=sub<Over|[rho(i):i in [y1,y2,y3,y4]]>;
// There's a single class of 8.7s in G2(5), from Kleidman. Might as well confirm it.
#Subgroups(HH:OrderEqual:=56) eq 1;

Over!(l1^x) in HH and Over!(l2^x) in HH;

mat:=[];
for h in [l1,l2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

repeat
  g:=Random(GG); h:=x*GL(27,F)!rho(g)*x^-1;
  for iter in [1..36] do
    nn:=Random([1..#seqs]); aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
      val:=[F!0:i in [1..#seqs]];
      for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
        val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
      end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
    Nu:=Nullspace(Transpose(Matrix(F,mat)));
  end for;
until Dimension(Nu) eq 1;
ftest:=Nu.1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";

==> anc/E6/PSL28p=0triformcalculation.txt <==

F<z>:=CyclotomicField(7);

F8<xi>:=GF(8);
Ox:=[i:i in F8];
perg1:=[1] cat [Position(Ox,i+1)+1:i in Ox];
g1x:=PermutationMatrix(F,perg1);

pertau:=[2,1] cat [Position(Ox,Ox[i]^-1)+1:i in [2..8]];
coeffstau:=[1,1] cat [z^Log(Ox[i]):i in [2..8]];
taux:=MonomialMatrix(coeffstau,Sym(9)!pertau);

perhxi:=[1] cat [Position(Ox,i*xi^2)+1:i in Ox];
coeffshxi:=[z] cat [z^-1:i in Ox];
hxix:=MonomialMatrix(coeffshxi,Sym(9)!perhxi);


coeffstauy:=[1,1] cat [(z^4)^Log(Ox[i]):i in [2..8]];
tauy:=MonomialMatrix(coeffstauy,Sym(9)!pertau);
coeffshxiy:=[z^4] cat [z^-4:i in Ox];
hxiy:=MonomialMatrix(coeffshxiy,Sym(9)!perhxi);

coeffstauz:=[1,1] cat [(z^2)^Log(Ox[i]):i in [2..8]];
tauz:=MonomialMatrix(coeffstauz,Sym(9)!pertau);
coeffshxiz:=[z^2] cat [z^-2:i in Ox];
hxiz:=MonomialMatrix(coeffshxiz,Sym(9)!perhxi);

tauV:=DiagonalJoin([taux,tauy,tauz]);
hxiV:=DiagonalJoin([hxix,hxiy,hxiz]);
g1V:=DiagonalJoin([g1x,g1x,g1x]);


G:=sub<GL(27,F)|g1V,hxiV,tauV>;


pers:=[10,11,12,14,16,18,13,15,17,19,20,21,23,25,27,22,24,26,1,2,3,5,7,9,4,6,8];
sV:=PermutationMatrix(F,pers);
G2:=sub<GL(27,F)|g1V,hxiV,tauV,sV>;


// We show that G2 really is SL(2,8).3 first.

CompositionFactors(G2);
#Center(G2) eq 1;

// Then we have to show the claim about the element u that is diagonal along the three 7-dimensional modules.

B:=sub<G2|g1V,hxiV>;
VB:=GModule(B);

// Create the elements x_e, y_e and z_e.

xe:=VB.2+VB.4+VB.5+VB.7-VB.3-VB.6-VB.8-VB.9;
ye:=VB.(9+2)+VB.(9+4)+VB.(9+5)+VB.(9+7)-VB.(9+3)-VB.(9+6)-VB.(9+8)-VB.(9+9);
ze:=VB.(18+2)+VB.(18+4)+VB.(18+5)+VB.(18+7)-VB.(18+3)-VB.(18+6)-VB.(18+8)-VB.(18+9);

// The 7-dimensional submodules are generated by them.

V7X:=sub<VB|xe>;
V7Y:=sub<VB|ye>;
V7Z:=sub<VB|ze>;

hom1:=AHom(V7X,V7Y);
hom2:=AHom(V7Y,V7Z);

Normalize((hom1.1)(xe)) eq ye;
Normalize((hom2.1)(ye)) eq ze;


==> anc/E6/PSL29p=0.txt <==
/* In this case we let H denote a copy of PSL(2,9)=Alt(6), L denote the subgroup Alt(5).
We give matrices defining L, then a matrix giving us H. We take a trilinear form from C4
(in which Alt(6), and in particular Alt(5), can be easily found) and conjugate it into
something nicer to understand.

CONTINUE
 We prove that there are two copies of H above a given L,
swapped by an element of order 2 in C_E6(L). Then we give an element of order 3 in
C_E6(H), confirming that H lies in the A2A2 subgroup.
*/
F<w>:=GF(121);


l1:=GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,10,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,9,0,6,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,10,10,6,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,2,6,7,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,5,1,10,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,9,0,6,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,10,10,6,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,6,7,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,5,1,10,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,10,0,10,4,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,9,8,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,3,2,10,4,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,7,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,10,0,10,4,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,9,8,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,10,4,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,7,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,10,0,10,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,9,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,10,4,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0]];

l2:=GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,9,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,3,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,6,4,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,9,8,8,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,3,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,4,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,9,8,8,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,7,2,4,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,7,4,9,10,4,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,4,1,2,1,10,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,5,7,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,7,10,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,2,4,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,4,9,10,4,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,2,1,10,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,5,7,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,7,10,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,2,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,4,9,10,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,2,1,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,5,7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,7,10]];

L:=sub<GL(27,F)|l1,l2>;

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

/* We next give the symmetric trilinear form that comes from E6 via C4.
This is the same one as for the case for F4.
*/

ents:=
[ 1, 28, 29, 30, 55, 79, 103, 104, 105, 106, 126, 127, 128, 148, 149, 169, 189, 190, 191, 192, 208, 209, 210, 226, 227,
243, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 274, 275, 276, 277, 278, 279, 280, 281, 282, 288, 289, 290,
291, 292, 293, 294, 295, 301, 303, 304, 305, 306, 313, 314, 315, 316, 318, 324, 325, 326, 327, 328, 334, 335, 336, 337, 343, 344, 345, 351, 358, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 378, 390, 391, 393, 394,
395, 396, 398, 399, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 460, 461, 472, 473, 474, 475, 476, 483, 494, 495, 496, 497, 501, 504, 515, 516, 517, 518, 519, 521, 522, 523, 535,
536, 537, 538, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 562, 563, 564, 565, 567, 568, 569, 570, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 595, 596, 597, 598, 600, 601, 602, 603, 621, 622, 623, 634, 636, 637, 638, 647,
648, 650, 651, 659, 660, 661, 663, 671, 672, 673, 681, 682, 683, 689, 691, 692, 693, 697, 698, 700, 701, 704, 705, 706, 708, 711, 712, 713, 740, 741, 744, 745, 746, 749, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 784, 785, 786,
797, 798, 799, 800, 801, 805, 808, 819, 820, 821, 822, 823, 826, 829, 840, 841, 842, 843, 844, 846, 847, 848, 860, 861, 862, 863, 864, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896,
904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 946, 948, 959, 961, 962, 963, 973, 975, 976, 984, 985, 986, 988, 996, 997, 998, 1006, 1008, 1014, 1016, 1017, 1018, 1023, 1025, 1026,
1029, 1030, 1031, 1033, 1036, 1037, 1038, 1064, 1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072, 1073, 1085, 1086, 1097, 1098, 1099, 1100, 1101, 1107, 1108, 1119, 1120, 1121, 1122, 1123, 1126, 1127, 1129, 1140, 1141, 1142, 1143, 1144,
1146, 1147, 1148, 1160, 1161, 1162, 1163, 1164, 1169, 1170, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 1178, 1187, 1188, 1189, 1190, 1191, 1192, 1193, 1194, 1195, 1196, 1204, 1205, 1206, 1207, 1208, 1209, 1210, 1211, 1212, 1213, 1220,
1221, 1222, 1223, 1224, 1225, 1226, 1227, 1228, 1229, 1246, 1247, 1248, 1249, 1259, 1263, 1272, 1275, 1276, 1284, 1286, 1288, 1295, 1296, 1297, 1298, 1306, 1307, 1308, 1309, 1314, 1318, 1322, 1325, 1326, 1329, 1331, 1333, 1335, 1336,
1337, 1338, 1355, 1356, 1357, 1358, 1363, 1364, 1365, 1366, 1368, 1369, 1370, 1371, 1378, 1379, 1380, 1385, 1386, 1387, 1388, 1389, 1390, 1391, 1392, 1393, 1394, 1400, 1401, 1408, 1409, 1410, 1413, 1414, 1415, 1421, 1426, 1427, 1428,
1429, 1430, 1431, 1432, 1433, 1434, 1435, 1441, 1442, 1443, 1444, 1455, 1456, 1457, 1458, 1460, 1461, 1462, 1473, 1474, 1475, 1476, 1477, 1478, 1479, 1492, 1493, 1494, 1495, 1506, 1507, 1508, 1509, 1510, 1511, 1512, 1513, 1514, 1515,
1516, 1517, 1518, 1519, 1526, 1528, 1529, 1530, 1531, 1532, 1533, 1534, 1540, 1541, 1542, 1544, 1545, 1546, 1547, 1553, 1554, 1555, 1556, 1557, 1558, 1559, 1565, 1566, 1567, 1568, 1569, 1570, 1576, 1577, 1578, 1579, 1580, 1586, 1588,
1589, 1595, 1596, 1597, 1603, 1604, 1610, 1616, 1617, 1618, 1619, 1620, 1621, 1623, 1624, 1625, 1626, 1627, 1628, 1629, 1630, 1631, 1632, 1633, 1638, 1639, 1640, 1641, 1642, 1643, 1644, 1645, 1646, 1647, 1653, 1654, 1659, 1660, 1661,
1662, 1663, 1664, 1665, 1666, 1667, 1668, 1674, 1679, 1680, 1681, 1682, 1684, 1685, 1686, 1687, 1694, 1695, 1696, 1697, 1708, 1709, 1710, 1711, 1712, 1713, 1714, 1715, 1726, 1727, 1728, 1729, 1730, 1731, 1732, 1743, 1744, 1745, 1746,
1747, 1748, 1759, 1760, 1761, 1762, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1793, 1794, 1795, 1797, 1798, 1799, 1800, 1806, 1807, 1808, 1809, 1811, 1812, 1818,
1819, 1820, 1821, 1822, 1823, 1829, 1830, 1831, 1832, 1833, 1839, 1840, 1841, 1842, 1848, 1849, 1850, 1856, 1857, 1863, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1890, 1891,
1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1905, 1910, 1911, 1912, 1913, 1915, 1916, 1917, 1918, 1925, 1926, 1927, 1928, 1941, 1942, 1943, 1944, 1945, 1946, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1974, 1975, 1976, 1977, 1978,
1979, 1990, 1991, 1992, 1993, 1995, 1996, 1997, 1998, 1999, 2000, 2001, 2002, 2003, 2004, 2010, 2011, 2012, 2013, 2015, 2016, 2017, 2018, 2024, 2025, 2026, 2027, 2028, 2029, 2030, 2031, 2037, 2038, 2040, 2042, 2043, 2049, 2050, 2051,
2052, 2053, 2054, 2060, 2061, 2062, 2063, 2064, 2070, 2071, 2072, 2073, 2079, 2080, 2081, 2087, 2088, 2094, 2100, 2101, 2102, 2103, 2104, 2105, 2106, 2107, 2108, 2109, 2110, 2111, 2112, 2113, 2114, 2115, 2120, 2121, 2122, 2123, 2125,
2126, 2127, 2128, 2135, 2136, 2137, 2138, 2149, 2150, 2151, 2152, 2153, 2154, 2155, 2156, 2167, 2168, 2169, 2170, 2172, 2173, 2184, 2185, 2186, 2187, 2189, 2200, 2201, 2202, 2203, 2205, 2206, 2207, 2208, 2209, 2210, 2211, 2212, 2213,
2214, 2220, 2221, 2222, 2223, 2224, 2225, 2226, 2227, 2228, 2235, 2236, 2237, 2238, 2240, 2241, 2247, 2248, 2249, 2250, 2251, 2252, 2253, 2259, 2260, 2261, 2262, 2263, 2264, 2270, 2271, 2272, 2273, 2274, 2280, 2281, 2282, 2283, 2290,
2291, 2297, 2298, 2304, 2310, 2311, 2312, 2313, 2314, 2315, 2316, 2317, 2318, 2320, 2321, 2322, 2323, 2324, 2329, 2330, 2331, 2332, 2334, 2335, 2336, 2337, 2347, 2348, 2349, 2350, 2351, 2352, 2353, 2354, 2355, 2356, 2366, 2367, 2368,
2371, 2372, 2373, 2380, 2381, 2382, 2383, 2384, 2385, 2386, 2387, 2388, 2389, 2405, 2406, 2407, 2409, 2419, 2420, 2421, 2422, 2423, 2432, 2433, 2434, 2435, 2436, 2444, 2445, 2446, 2447, 2448, 2455, 2456, 2457, 2458, 2459, 2465, 2466,
2467, 2468, 2474, 2475, 2476, 2477, 2478, 2483, 2484, 2485, 2486, 2489, 2490, 2491, 2492, 2493, 2495, 2496, 2497, 2498, 2499, 2518, 2519, 2520, 2521, 2522, 2523, 2524, 2525, 2526, 2527, 2535, 2536, 2537, 2538, 2539, 2540, 2541, 2542,
2543, 2544, 2551, 2552, 2553, 2554, 2556, 2557, 2558, 2559, 2576, 2577, 2578, 2579, 2580, 2590, 2591, 2592, 2593, 2594, 2603, 2604, 2605, 2606, 2607, 2615, 2616, 2617, 2618, 2619, 2626, 2628, 2629, 2630, 2636, 2637, 2638, 2639, 2640,
2645, 2646, 2647, 2648, 2649, 2654, 2655, 2656, 2657, 2660, 2661, 2663, 2664, 2666, 2667, 2668, 2669, 2670, 2688, 2689, 2690, 2691, 2692, 2693, 2694, 2695, 2696, 2697, 2704, 2705, 2706, 2707, 2709, 2710, 2711, 2712, 2729, 2730, 2731,
2732, 2743, 2744, 2745, 2746, 2747, 2756, 2757, 2758, 2759, 2768, 2769, 2770, 2771, 2772, 2779, 2781, 2782, 2783, 2789, 2790, 2791, 2792, 2793, 2799, 2800, 2801, 2802, 2806, 2807, 2808, 2809, 2810, 2814, 2816, 2817, 2819, 2820, 2821,
2822, 2823, 2840, 2841, 2842, 2843, 2845, 2846, 2847, 2848, 2865, 2866, 2867, 2868, 2869, 2879, 2880, 2881, 2882, 2883, 2892, 2893, 2895, 2896, 2904, 2905, 2906, 2907, 2908, 2915, 2916, 2917, 2918, 2919, 2925, 2926, 2927, 2928, 2929,
2934, 2935, 2936, 2937, 2938, 2942, 2943, 2945, 2946, 2949, 2950, 2951, 2952, 2953, 2955, 2956, 2957, 2958, 2959, 2975, 2976, 2977, 2978, 2979, 2981, 2982, 2984, 2990, 2992, 2994, 2995, 2996, 2997, 2998, 3004, 3005, 3006, 3007, 3008,
3009, 3010, 3011, 3017, 3020, 3021, 3022, 3023, 3029, 3030, 3031, 3032, 3033, 3040, 3041, 3042, 3043, 3044, 3050, 3051, 3052, 3053, 3059, 3060, 3061, 3067, 3068, 3074, 3080, 3081, 3082, 3083, 3085, 3086, 3087, 3088, 3089, 3090, 3091,
3092, 3093, 3094, 3095, 3096, 3097, 3098, 3099, 3100, 3101, 3102, 3103, 3109, 3110, 3111, 3112, 3113, 3114, 3115, 3116, 3122, 3123, 3124, 3125, 3126, 3128, 3134, 3135, 3136, 3137, 3138, 3139, 3145, 3146, 3147, 3148, 3149, 3155, 3157,
3158, 3164, 3165, 3166, 3172, 3173, 3179, 3185, 3186, 3187, 3188, 3189, 3191, 3192, 3193, 3194, 3195, 3196, 3197, 3198, 3199, 3200, 3201, 3202, 3203, 3204, 3205, 3206, 3207, 3213, 3214, 3215, 3216, 3217, 3218, 3219, 3225, 3226, 3227,
3228, 3229, 3230, 3236, 3237, 3238, 3239, 3240, 3247, 3248, 3249, 3255, 3257, 3263, 3264, 3270, 3276, 3277, 3278, 3279, 3280, 3281, 3282, 3283, 3284, 3285, 3286, 3287, 3288, 3289, 3290, 3291, 3293, 3295, 3296, 3297, 3303, 3304, 3305,
3306, 3307, 3308, 3314, 3315, 3316, 3317, 3318, 3324, 3325, 3326, 3327, 3334, 3335, 3341, 3342, 3348, 3354, 3355, 3356, 3357, 3358, 3359, 3360, 3361, 3362, 3363, 3364, 3365, 3366, 3367, 3368, 3369, 3371, 3372, 3373, 3374, 3380, 3381,
3382, 3383, 3384, 3390, 3391, 3392, 3393, 3399, 3400, 3401, 3407, 3408, 3414, 3421, 3422, 3423, 3424, 3425, 3426, 3427, 3428, 3429, 3430, 3431, 3432, 3433, 3434, 3435, 3436, 3437, 3438, 3445, 3446, 3447, 3448, 3454, 3455, 3456, 3462,
3463, 3469, 3475, 3476, 3477, 3478, 3479, 3480, 3481, 3482, 3483, 3484, 3485, 3486, 3487, 3488, 3489, 3491, 3492, 3493, 3499, 3500, 3501, 3507, 3508, 3514, 3520, 3521, 3522, 3523, 3524, 3525, 3526, 3527, 3529, 3530, 3532, 3533, 3535,
3536, 3537, 3543, 3544, 3550, 3556, 3557, 3558, 3559, 3560, 3561, 3562, 3563, 3565, 3566, 3567, 3568, 3569, 3571, 3572, 3578, 3584, 3585, 3586, 3587, 3588, 3589, 3590, 3591, 3592, 3593, 3594, 3595, 3596, 3597, 3598, 3599, 3605, 3606,
3607, 3608, 3609, 3612, 3614, 3615, 3617, 3618, 3619 ];

vals:=[ 1, 7, 5, 9, 3, 5, 1, 2, 2, 2, 7, 2, 9, 3, 1, 9, 8, 5, 5, 5, 1, 5, 6, 2, 8, 6, 10, 10, 10, 4, 6, 8, 8, 8, 1, 7, 4, 1, 1, 9, 8, 1, 3, 3, 5, 6, 7, 4, 8, 3, 7, 10, 1, 9, 1, 3, 10, 5, 3, 7, 5, 1, 9, 1, 1, 1, 7, 5, 7, 10, 10, 2, 5, 4, 7, 2,
8, 5, 5, 5, 2, 3, 2, 6, 6, 10, 3, 9, 2, 10, 7, 7, 9, 9, 10, 2, 1, 1, 6, 3, 5, 6, 8, 10, 4, 3, 8, 7, 6, 10, 9, 9, 1, 7, 6, 1, 1, 5, 2, 9, 6, 9, 4, 1, 3, 2, 9, 4, 3, 1, 7, 2, 4, 10, 1, 5, 9, 8, 5, 2, 7, 5, 6, 2, 10, 4, 3, 9, 5, 7, 10, 2,
6, 7, 1, 3, 5, 9, 8, 2, 7, 6, 9, 2, 9, 1, 4, 6, 5, 6, 8, 10, 4, 1, 10, 7, 2, 8, 3, 1, 5, 6, 2, 9, 5, 5, 8, 10, 9, 6, 7, 9, 2, 3, 4, 10, 1, 2, 1, 4, 5, 6, 7, 7, 9, 3, 6, 4, 1, 6, 5, 2, 10, 3, 8, 5, 8, 2, 9, 6, 10, 1, 8, 1, 9, 8, 6, 3, 5,
1, 7, 8, 4, 8, 4, 3, 5, 4, 7, 6, 10, 3, 7, 9, 1, 10, 9, 10, 7, 9, 9, 1, 4, 9, 9, 8, 4, 2, 6, 2, 7, 7, 9, 1, 3, 8, 10, 2, 8, 2, 9, 3, 5, 4, 9, 2, 4, 2, 10, 6, 5, 10, 5, 4, 9, 3, 4, 4, 10, 6, 2, 10, 10, 10, 7, 8, 8, 4, 3, 1, 9, 9, 10, 1,
2, 10, 9, 3, 2, 2, 3, 4, 9, 8, 8, 8, 9, 7, 3, 8, 5, 3, 6, 2, 5, 5, 2, 10, 6, 9, 9, 9, 6, 1, 2, 6, 6, 6, 9, 2, 8, 8, 8, 1, 10, 4, 2, 5, 9, 10, 10, 2, 1, 2, 9, 8, 3, 8, 4, 7, 10, 9, 2, 8, 10, 5, 1, 9, 9, 2, 3, 7, 10, 10, 3, 1, 4, 2, 2, 7,
8, 10, 5, 5, 1, 4, 6, 5, 6, 3, 10, 4, 7, 4, 2, 7, 6, 2, 1, 9, 1, 4, 5, 8, 6, 5, 8, 2, 2, 5, 7, 9, 5, 5, 7, 9, 5, 8, 2, 2, 2, 6, 3, 10, 3, 8, 3, 9, 9, 1, 8, 6, 7, 9, 5, 5, 5, 4, 2, 3, 2, 9, 2, 6, 6, 8, 9, 2, 6, 6, 10, 1, 2, 9, 7, 3, 6, 5,
10, 4, 10, 8, 1, 2, 5, 10, 3, 3, 6, 4, 8, 9, 5, 7, 4, 7, 9, 1, 10, 5, 10, 2, 10, 5, 2, 8, 6, 8, 4, 6, 2, 6, 7, 7, 8, 10, 9, 2, 4, 1, 8, 2, 10, 9, 6, 1, 8, 4, 10, 7, 4, 2, 8, 9, 1, 6, 9, 3, 10, 8, 9, 5, 4, 8, 2, 10, 10, 8, 8, 5, 2, 2, 7,
1, 6, 8, 1, 10, 4, 2, 3, 6, 1, 1, 9, 3, 3, 3, 10, 4, 2, 2, 10, 7, 1, 5, 4, 10, 8, 2, 4, 4, 8, 4, 6, 5, 6, 6, 2, 10, 8, 9, 5, 4, 8, 8, 5, 8, 1, 10, 1, 1, 4, 7, 2, 10, 4, 6, 8, 3, 10, 1, 7, 2, 9, 8, 1, 10, 6, 7, 9, 3, 10, 7, 10, 5, 9, 8,
10, 6, 8, 2, 1, 7, 2, 6, 3, 7, 1, 8, 2, 10, 9, 6, 1, 8, 10, 6, 8, 7, 5, 3, 8, 1, 3, 8, 5, 4, 2, 8, 1, 8, 5, 3, 9, 10, 8, 10, 7, 3, 10, 2, 6, 9, 4, 3, 2, 1, 9, 10, 10, 6, 8, 2, 7, 5, 10, 8, 9, 4, 5, 6, 7, 7, 3, 8, 10, 10, 8, 2, 9, 9, 10,
2, 4, 5, 9, 7, 5, 1, 6, 10, 5, 8, 5, 4, 9, 9, 4, 8, 10, 7, 3, 10, 2, 1, 9, 10, 5, 10, 8, 7, 7, 8, 5, 6, 2, 8, 3, 7, 5, 6, 2, 9, 10, 4, 5, 2, 7, 10, 1, 6, 10, 8, 3, 7, 8, 4, 10, 7, 4, 2, 6, 3, 8, 5, 4, 2, 8, 1, 4, 7, 9, 3, 8, 4, 6, 4, 9,
4, 1, 10, 7, 3, 7, 4, 6, 10, 7, 1, 2, 1, 10, 5, 1, 6, 8, 3, 10, 2, 3, 4, 2, 8, 5, 9, 2, 4, 10, 3, 7, 8, 9, 8, 2, 1, 8, 9, 2, 9, 7, 9, 2, 3, 5, 8, 6, 3, 7, 2, 1, 5, 7, 4, 7, 3, 7, 4, 6, 10, 5, 1, 6, 3, 4, 2, 10, 3, 8, 7, 7, 2, 4, 9, 10,
6, 1, 5, 8, 2, 10, 8, 9, 1, 6, 9, 3, 8, 8, 8, 5, 3, 9, 10, 7, 4, 9, 4, 1, 10, 10, 4, 9, 7, 2, 3, 4, 2, 1, 1, 9, 3, 3, 1, 7, 7, 2, 4, 2, 10, 10, 7, 4, 9, 7, 10, 9, 5, 4, 2, 2, 10, 5, 9, 5, 6, 3, 8, 10, 3, 3, 2, 2, 7, 2, 1, 6, 6, 9, 1, 2,
1, 9, 5, 1, 5, 4, 3, 4, 2, 1, 1, 7, 2, 4, 2, 7, 10, 2, 10, 8, 4, 8, 3, 6, 3, 6, 5, 10, 4, 8, 9, 7, 1, 3, 6, 4, 8, 9, 5, 6, 3, 1, 10, 5, 8, 7, 9, 8, 10, 6, 8, 4, 6, 2, 6, 7, 4, 4, 7, 7, 2, 2, 2, 9, 9, 7, 5, 7, 6, 1, 5, 5, 7, 3, 4, 5, 3,
9, 2, 6, 8, 8, 6, 6, 10, 3, 7, 1, 6, 9, 7, 5, 9, 9, 9, 8, 6, 6, 8, 10, 3, 5, 2, 10, 1, 7, 1, 7, 2, 9, 8, 2, 6, 3, 1, 7, 7, 10, 5, 9, 8, 2, 10, 8, 4, 7, 2, 6, 3, 7, 7, 8, 1, 3, 5, 10, 8, 8, 1, 7, 2, 3, 2, 5, 7, 5, 10, 2, 2, 9, 9, 2, 7, 6,
7, 5, 1, 9, 8, 7, 2, 6, 10, 5, 1, 4, 7, 9, 2, 8, 8, 6, 5, 5, 8, 6, 8, 10, 1, 6, 9, 6, 2, 9, 10, 4, 8, 6, 7, 4, 6, 10, 8, 3, 2, 5, 1, 3, 3, 6, 9, 7, 5, 3, 8, 4, 3, 4, 3, 4, 6, 4, 5, 9, 4, 7, 8, 10, 3, 6, 3, 2, 9, 8, 6, 2, 4, 5, 6, 1, 10,
2, 5, 6, 3, 2, 5, 6, 6, 8, 5, 3, 10, 6, 1, 5, 4, 8, 6, 6, 3, 10, 2, 4, 2, 3, 3, 5, 5, 9, 4, 5, 10, 10, 3, 7, 6, 3, 9, 7, 5, 9, 9, 3, 10, 8, 8, 10, 1, 5, 5, 4, 1, 6, 4, 5, 4, 7, 9, 8, 9, 9, 6, 6, 1, 2, 9, 5, 2, 2, 1, 3, 6, 2, 2, 7, 10, 7,
6, 4, 9, 6, 1, 10, 4, 4, 2, 10, 7, 4, 7, 7, 9, 3, 6, 2, 7, 7, 4, 3, 2, 10, 7, 5, 1, 3, 8, 10, 10, 2, 9, 8, 5, 7, 5, 3, 3, 7, 5, 2, 3, 6, 5, 1, 6, 1, 6, 3, 7, 8, 7, 9, 2, 3, 3, 3, 2, 7, 10, 2, 5, 2, 4, 4, 2, 7, 3, 2, 2, 6, 6, 3, 4, 2, 5,
4, 7, 5, 1, 3, 8, 1, 8, 7, 4, 7, 6, 4, 6, 7, 3, 7, 5, 2, 1, 3, 8, 2, 7, 7, 9, 7, 6, 6, 5, 10, 4, 5, 10, 7, 10, 6, 3, 4, 2, 7, 10, 5, 3, 2, 4, 10, 5, 8, 3, 5, 8, 10, 10, 7, 4, 7, 3, 9, 3, 7, 3, 5, 7, 3, 6, 5, 1, 2, 7, 7, 4, 9, 2, 4, 2, 3,
6, 7, 10, 10, 4, 8, 7, 2, 5, 4, 6, 2, 1, 10, 2, 9, 1, 4, 6, 4, 3, 7, 3, 2, 4, 3, 5, 6, 1, 6, 3, 7, 9, 7, 9, 4, 2, 4, 5, 9, 5, 5, 8, 6, 8, 10, 3, 10, 9, 8, 8, 7, 4, 6, 9, 7, 3, 2, 4, 6, 2, 5, 6, 1, 8, 7, 7, 6, 2, 2, 3, 5, 9, 2, 5, 7, 5,
3, 3, 7, 5, 2, 3, 6, 5, 1, 6, 1, 9, 3, 2, 1, 1, 7, 2, 4, 10, 6, 7, 6, 10, 8, 4, 1, 3, 8, 2, 7, 7, 9, 7, 6, 3, 7, 2, 4, 10, 3, 1, 2, 6, 3, 3, 3, 4, 9, 2, 4, 2, 3, 2, 2, 6, 7, 6, 1, 6, 3, 1, 9, 4, 1, 6, 4, 5, 9, 1, 4, 7, 10, 8, 2, 3, 3, 3,
9, 1, 6, 1, 3, 5, 2, 1, 10, 6, 8, 4, 3, 4, 6, 3, 5, 7 ];

f27:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

// Now set up the centralizer of L in GL(27,F). Notice that the action of L is 1+3+4+4+5+5+5, and the action of H is 5+5'+8+9 (with 5 restricting to 1+4, 5' restricting as 5, and 9 restricting as 4+5)

R<a,b,n1,n2,n3,n4,m1,m2,m3,m4,m5,m6,m7,m8,m9>:=PolynomialRing(F,15);
mats:=MatrixRing(R,NumberOfRows(l1));
scal:=mats!1;
scal[1,1]:=a; scal[2,2]:=b; scal[3,3]:=b; scal[4,4]:=b;
for i in [1..4] do
  scal[4+i,4+i]:=n1; scal[4+i,8+i]:=n2;
  scal[8+i,4+i]:=n3; scal[8+i,8+i]:=n4;
end for;

for i in [1..5] do
  scal[12+i,12+i]:=m1; scal[17+i,12+i]:=m4; scal[22+i,12+i]:=m7;
  scal[12+i,17+i]:=m2; scal[17+i,17+i]:=m5; scal[22+i,17+i]:=m8;
  scal[12+i,22+i]:=m3; scal[17+i,22+i]:=m6; scal[22+i,22+i]:=m9;
end for;


// The matrix which, together with L, generated Alt(6).

h1:=GL(27,F)![[2,0,0,0,5,10,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9,5,7,0,0,0,0,0,0,0,0,0,0,0,0,0,5,8,5,7,10,0,0,0,0,0],
[0,10,6,10,0,0,0,0,0,0,0,0,0,0,0,0,0,3,9,5,10,8,0,0,0,0,0],
[0,6,2,10,0,0,0,0,0,0,0,0,0,0,0,0,0,2,9,8,9,2,0,0,0,0,0],
[8,0,0,0,4,9,5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,0,0,4,5,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[10,0,0,0,10,2,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,0,4,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,4,4,8,3,0,0,0,0,0,0,0,0,0,0,4,8,4,5,6],
[0,0,0,0,0,0,0,0,0,1,5,3,0,0,0,0,0,0,0,0,0,0,8,0,4,4,1],
[0,0,0,0,0,0,0,0,7,9,6,0,0,0,0,0,0,0,0,0,0,0,10,4,8,7,3],
[0,0,0,0,0,0,0,0,5,9,5,0,0,0,0,0,0,0,0,0,0,0,4,4,4,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,3,2,9,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,8,6,5,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,3,6,7,6,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,7,7,7,8,10,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,4,5,3,10,0,0,0,0,0,0,0,0,0,0],
[0,9,8,7,0,0,0,0,0,0,0,0,0,0,0,0,0,2,6,10,3,1,0,0,0,0,0],
[0,5,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,3,9,4,0,0,0,0,0],
[0,8,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,3,5,2,5,5,0,0,0,0,0],
[0,5,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,7,9,2,1,7,0,0,0,0,0],
[0,9,8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,2,10,0,0,0,0,0],
[0,0,0,0,0,0,0,0,10,1,1,6,0,0,0,0,0,0,0,0,0,0,3,4,8,2,6],
[0,0,0,0,0,0,0,0,9,8,3,8,0,0,0,0,0,0,0,0,0,0,3,5,9,9,4],
[0,0,0,0,0,0,0,0,8,10,7,1,0,0,0,0,0,0,0,0,0,0,8,3,6,9,5],
[0,0,0,0,0,0,0,0,7,9,3,6,0,0,0,0,0,0,0,0,0,0,6,2,6,5,6],
[0,0,0,0,0,0,0,0,8,4,1,8,0,0,0,0,0,0,0,0,0,0,8,1,9,8,4]];


// We also need this matrix ring so we can multiply elements of E6 by scal, as we have to coerce 
// them into this ring first

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine)
// satisfies the equations mentioned
V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

// We only need the first 200 of these to be able to prove uniqueness.

rels:=[]; for i in [1..200] do Append(~rels,ProdRel(seqs[i])); end for;

// Three functions to help us change our coefficients when we obtain relations.

coeffs1:=[R.i:i in [1..15]];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs1,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs1,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeLinearCoefficients(coeffs,rels)

relsd:=[i:i in rels|Degree(LeadingTerm(i)) eq 1];
return ChangeCoefficients(coeffs,[LeadingTerm(i):i in relsd],[-i+LeadingTerm(i):i in relsd]);

end function;

// Since 5 restricts to 1+4 and 8 restricts to 3+5, the centralizer of H allows us
// to choose both a (scaling 1) and b (scaling 3) to be 1.

coeffs2:=ChangeCoefficients(coeffs1,[a,b],[1,1]);

// We still have two more parameters we can fix, corresponding to the 5' and the 9.
// The 5' will allow us to fix as non-zero one of m1, m2, m3, and the 9 one of n3 and n4.
// (We don't know which because at the moment we cannot be sure which of these is
// non-zero. Once we can confirm one is, then we can choose it to be 1.)

rels2:=Reduce(rels);
rels3:=[Evaluate(i,coeffs2):i in rels2];

badcoeffs1:=ChangeCoefficient(coeffs2,n3,0);
badrels1:=[Evaluate(i,badcoeffs1):i in rels3];
badBB1:=GroebnerBasis(badrels1);
n4 in badBB1; // Thus the determinant is 0 as n3=n4=0. This is a contradiction.

badcoeffs2:=ChangeCoefficients(coeffs2,[n3,m1],[1,0]);
badrels2:=[Evaluate(i,badcoeffs2):i in rels3];
badBB2:=GroebnerBasis(badrels2);
{m2,m3} subset badBB2; // Thus the determinant is 0 as m1=m2=m3=0. This is a contradiction.

coeffs2:=ChangeCoefficients(coeffs2,[n3,m1],[1,1]);

rels2:=Reduce(rels);
rels3:=[Evaluate(i,coeffs2):i in rels2];

BB:=GroebnerBasis(rels3);

BB eq [
    n1 + m9^4 + 8*m9^2 + 10,
    n2 + 7*m9^5 + 7*m9^3 + 9*m9,
    n4 + m9^3 + 9*m9,
    m2 + 2*m9^4 + 10*m9^2 + 6,
    m3 + 9*m9^5 + 8*m9^3 + 7*m9,
    m4 + 3*m9^3 + 2*m9,
    m5 + m9^3 + m9,
    m6 + 2*m9^4 + 2*m9^2 + 10,
    m7 + 8*m9^4 + 2*m9^2 + 8,
    m8 + 5*m9^4 + 5*m9^2 + 3,
    (m9 + 1)*(m9 + w^9)*(m9 + w^39)*(m9 + 10)*(m9 + w^69)*(m9 + w^99)
];

// Thus we obtain six possibilities. We saw that the centralizer in F4 of L has order 6, and this permutes
// these solutions transitively.

coeffs3:=ChangeLinearCoefficients(coeffs2,BB);

scal1:=Evaluate(scal,coeffs3);
ss:=[1,w^9,w^39,10,w^69,w^99];
solns:=[GL(27,F)!(Evaluate(scal1,ChangeCoefficient(coeffs3,m9,i))):i in ss];
htest:=[h1^i:i in solns];

// These are the generators for the centralizer that we found in the F4 file.

c1:=GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w^54,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w^54,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,w^54,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w^54,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90],
[0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6],
[0,0,0,0,0,0,0,0,0,0,0,0,w^54,0,0,0,0,w^66,0,0,0,0,5,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,0,0,0,0,w^66,0,0,0,0,5,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,0,0,0,0,w^66,0,0,0,0,5,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,0,0,0,0,w^66,0,0,0,0,5,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,0,0,0,0,w^66,0,0,0,0,5]];

c2:=GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w^114,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w^114,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,w^114,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w^114,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90],
[0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6],
[0,0,0,0,0,0,0,0,0,0,0,0,w^114,0,0,0,0,w^6,0,0,0,0,6,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^114,0,0,0,0,w^6,0,0,0,0,6,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^114,0,0,0,0,w^6,0,0,0,0,6,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^114,0,0,0,0,w^6,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^114,0,0,0,0,w^6,0,0,0,0,6]];


[Position(htest,i^c1):i in htest] eq [ 2, 6, 5, 3, 4, 1 ];
[Position(htest,i^c2):i in htest] eq [ 3, 4, 1, 2, 6, 5 ];

// As <c1,c2> is a copy of S3, we see that they permute the solutions regularly. Thus H is unique up to G-conjugacy, as claimed.

// It remains to prove that we can put H inside C4 < E6. The x1 element from the F4 file is what we need here.

x1:=GL(27,F)![[7,0,0,0,1,10,0,3,0,0,0,0,9,9,7,10,4,8,9,10,4,3,0,0,0,0,0],
[0,2,5,4,7,0,2,3,0,5,0,5,4,5,6,2,0,4,3,9,1,7,5,6,0,9,6],
[0,0,6,5,10,0,2,1,2,2,2,1,1,3,0,2,4,9,5,0,7,10,0,8,9,6,3],
[0,4,1,3,4,10,2,4,9,1,0,7,6,7,4,7,1,5,2,2,1,5,2,0,1,0,1],
[1,7,9,9,8,9,4,2,8,10,3,3,7,8,8,8,8,5,0,6,10,8,4,1,0,2,8],
[0,9,7,8,9,6,10,1,1,2,2,4,4,8,10,1,0,0,0,9,4,8,6,5,7,0,2],
[8,9,6,3,9,1,3,2,7,4,2,8,1,0,6,0,2,0,7,4,10,3,6,6,2,3,8],
[2,7,5,1,4,4,10,5,3,5,3,9,10,5,5,2,5,9,9,5,9,6,4,10,5,9,7],
[0,7,9,0,0,10,7,8,0,9,5,5,3,10,2,2,10,8,10,4,9,0,9,7,0,4,7],
[0,2,8,0,9,8,0,3,6,5,2,3,6,2,9,2,8,5,2,5,5,7,4,9,10,10,3],
[0,3,1,5,2,1,8,1,3,4,9,1,6,2,1,4,7,6,4,10,2,10,6,5,2,0,1],
[0,0,6,7,8,9,2,1,6,7,0,0,1,1,5,10,3,9,0,6,5,1,7,7,0,2,5],
[8,3,0,4,0,1,3,7,3,8,8,7,3,6,3,3,5,6,2,4,8,6,3,1,10,10,4],
[7,8,5,2,2,5,2,7,5,0,7,3,2,5,1,6,7,1,8,0,7,7,0,4,6,10,6],
[2,9,4,4,8,10,7,0,1,4,10,4,9,5,9,2,10,2,0,1,10,7,10,1,9,2,0],
[7,4,7,8,6,6,4,8,0,10,7,0,7,10,4,6,5,9,0,1,8,2,6,1,4,0,1],
[0,6,5,5,3,6,2,4,1,5,9,6,8,5,2,10,1,6,1,4,0,6,7,0,1,7,5],
[3,7,4,3,1,9,3,6,5,0,1,3,8,9,2,6,4,2,8,3,7,10,1,5,6,9,1],
[0,6,0,1,10,5,3,3,8,10,0,5,6,10,8,7,8,10,0,6,8,7,1,9,0,5,5],
[3,2,1,5,4,6,8,8,7,6,9,3,5,10,9,0,6,10,5,8,4,1,0,6,0,7,3],
[0,2,9,8,6,10,7,2,4,9,9,4,1,5,4,3,7,9,8,1,2,5,4,9,3,6,5],
[10,8,2,6,0,7,4,10,0,0,6,1,6,0,7,7,4,7,9,9,6,0,1,1,0,0,1],
[0,8,6,3,4,2,4,10,9,10,4,4,6,8,7,9,5,0,1,2,0,1,1,8,2,8,2],
[0,5,1,10,10,3,9,8,5,9,4,4,5,4,0,6,3,8,3,6,10,8,3,2,5,9,2],
[0,1,9,10,2,0,1,0,0,7,6,0,6,9,8,2,3,2,2,3,0,1,1,9,5,4,7],
[0,8,5,7,7,1,2,5,9,6,8,10,10,6,5,10,10,8,3,5,7,10,10,9,4,10,0],
[0,8,6,4,4,9,8,5,4,0,3,1,8,2,6,9,1,3,4,1,7,1,2,9,2,10,1]];

G:=sub<GL(27,F)|l1,l2,htest[1],x1>;
Gtree:=CompositionTree(G); CompositionTreeNonAbelianFactors(G) eq [* <"C", 4, 11> *];


==> anc/E6/PSL33p=0.txt <==
/* In this case we let H denote a copy of PSL(3,3), L denote the subgroup 3^2.SL(2,3).2, and let G denote
   E6(49). We first give two matrices defining L. We then give a matrix h1 such that <l1,l2,h1> is PSL(3,3).
   We then give a matrix j1 such that <l1,l2,j1> is 2F4(2)'. Note that H<J<E6. Since J has a 1-space of
   trilinear forms on it, we can use it to determine the E6 form for G.
   
   We then show that there is a unique copy of H in G above L, namely <l1,l2,h1> (which was constructed inside
   J to begin with). Of course, therefore H<J<G.
*/

F<w>:=GF(49);

l1:=GL(27,F)![[w^43,w^6,w^5,w^33,w^28,w^43,w^28,w^22,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^18,w^47,w^17,2,6,w^45,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^23,w^46,w^2,w^12,w^29,w^37,w^43,w^19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^29,w^17,w^44,w^29,0,1,w^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^21,w^30,w^20,w^20,w^47,w^34,w^21,w^25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^17,w^29,6,w^31,w^27,w^2,w^36,w^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^45,4,w^22,w^10,w^12,w^36,w^31,w^39,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^27,w^44,w^25,w^39,w^33,w^9,w^41,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^17,w^22,w^38,w^13,2,w^5,w^38,w^28,w^31,w^46,w^20,w^23,w^39,w^31,w^5,w^47,0,0,0],
[0,0,0,0,0,0,0,0,3,5,w^6,w^18,w^30,w^47,w^42,w^41,w^11,w^47,6,w^34,w^18,w^9,w^15,w^11,0,0,0],
[0,0,0,0,0,0,0,0,w^25,w^13,5,w^9,w^6,w^43,w^12,w^18,w^3,w^18,w^20,w^19,w^12,w^5,3,w^42,0,0,0],
[0,0,0,0,0,0,0,0,w^34,w^29,w^18,w^36,w^39,w^44,w^47,w^37,w^29,w^30,4,w^10,w^20,w^17,w^45,w^23,0,0,0],
[0,0,0,0,0,0,0,0,w^11,w^47,w^23,w^13,w^36,w^26,w^28,0,w^21,5,w^2,w^41,w^22,w^28,w^5,w^42,0,0,0],
[0,0,0,0,0,0,0,0,1,w^3,w^43,w^2,1,w^44,w^30,w^12,w^6,w^7,2,w^6,w^10,w^22,w^25,w^18,0,0,0],
[0,0,0,0,0,0,0,0,w^29,3,w^35,w^41,0,w^44,w^5,w^28,w,w^10,w^15,w^31,w^33,w^19,0,w^12,0,0,0],
[0,0,0,0,0,0,0,0,1,w^6,w^6,w^11,w^11,w^7,w^44,w^17,w^6,w^20,5,w^45,w^30,1,w^45,w^7,0,0,0],
[0,0,0,0,0,0,0,0,w^47,w^35,1,w^30,0,w^11,w^9,w^47,w^41,w^5,w^27,w^5,w^29,w^19,w^18,w^43,0,0,0],
[0,0,0,0,0,0,0,0,0,w^20,w^22,w^9,w^13,w^6,w^7,w^5,w^41,w^42,w^23,w^2,w^22,w^30,w^15,w^4,0,0,0],
[0,0,0,0,0,0,0,0,w^39,w^14,w^7,w^38,w^7,w^3,0,0,w^15,w^33,w^4,w^4,w^41,w^17,5,6,0,0,0],
[0,0,0,0,0,0,0,0,w^41,w^38,w^15,w^28,w^13,w^21,w^38,w^12,w^6,w^2,w^33,w^19,w^30,w^41,w^25,w^44,0,0,0],
[0,0,0,0,0,0,0,0,5,w^21,w,w^47,4,w^25,1,w^14,w^43,w^21,w^47,w^9,w^25,2,w^14,w^31,0,0,0],
[0,0,0,0,0,0,0,0,w^39,w^42,w^15,w^36,6,w^41,w^10,6,w^41,w^12,w^35,w^41,w^19,w^46,2,w^45,0,0,0],
[0,0,0,0,0,0,0,0,w^9,w^46,w^4,w^21,w^43,w^47,w^11,w^38,w^2,w^4,w^13,w^13,w^21,w^47,5,w^30,0,0,0],
[0,0,0,0,0,0,0,0,w^33,w^34,w^5,w^25,w^35,w^9,w^33,w^15,4,w^2,w^25,w^20,w^2,w^17,3,w^31,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,w^25,w^34],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^18,w^17,w^39],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^19,w^25,w^28]];

l2:=GL(27,F)![[w^38,w^36,w^14,w^4,w^5,6,w^44,w^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^46,w^6,w^30,w^30,w,w^25,w^11,w^31,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^34,5,w^36,w^43,0,0,w^14,w^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^6,w^35,w^38,w,0,w^5,w^15,w^46,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^22,1,w^26,w^2,w^7,w^20,w^27,w^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^13,w^6,w^26,w^22,w^11,w^14,w^19,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^3,w^12,w^18,2,w^22,w^39,w^21,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^18,w^12,6,w^33,0,w^41,0,w^27,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^44,w,w^19,w^42,w^33,w^9,w^38,w^9,w^14,w^13,w^39,w^36,w^36,1,w^23,w^27,0,0,0],
[0,0,0,0,0,0,0,0,w^38,w^42,w^37,2,w^17,w^12,w^31,w^31,w^11,w^29,w^10,w^36,6,w^41,w^2,w^33,0,0,0],
[0,0,0,0,0,0,0,0,w^44,w^9,w^38,w^25,w^28,w^13,w^45,w^19,w^28,w^13,1,w^20,w^25,w^2,w^28,w^20,0,0,0],
[0,0,0,0,0,0,0,0,6,w^15,6,w^3,w^20,w^12,w^6,w^2,4,w^47,w^6,w^30,w^13,w^7,w^7,w^47,0,0,0],
[0,0,0,0,0,0,0,0,w^47,w^14,w^7,w^14,w^11,w^28,w^20,1,w^41,w^27,w^19,w^20,w^34,3,w^2,w^3,0,0,0],
[0,0,0,0,0,0,0,0,w^20,w^20,w^25,w^4,w^33,w^25,w^13,w,w^35,w^28,w^4,1,w^26,3,w^43,1,0,0,0],
[0,0,0,0,0,0,0,0,w^39,w^46,w^45,5,w^37,w^6,w^4,w^15,w^31,w^5,w^15,w^9,2,w^6,w^10,w^11,0,0,0],
[0,0,0,0,0,0,0,0,w^23,w^30,w^35,4,w,w^12,1,w^17,4,0,w^5,w^13,w^42,5,1,w^46,0,0,0],
[0,0,0,0,0,0,0,0,3,w^31,w^36,w^33,w^29,w^29,w^29,w^12,w^15,w^42,w^21,w^5,w^11,w^7,w^41,w^5,0,0,0],
[0,0,0,0,0,0,0,0,w^41,0,w^35,w^44,w^19,w^28,w^15,w^39,2,w^43,w^36,2,w^29,w^38,w^12,w^13,0,0,0],
[0,0,0,0,0,0,0,0,w^15,w^17,w^37,5,w^7,w^44,w^17,w^44,w^37,0,w^41,w^34,w^17,w^31,w^28,w^6,0,0,0],
[0,0,0,0,0,0,0,0,w^7,w^33,1,w^12,w^39,5,w^10,w^45,w^11,w,w^14,w^35,w^22,0,w^27,w^3,0,0,0],
[0,0,0,0,0,0,0,0,2,4,w^35,w^44,w^6,w,w^42,w^42,w^26,w^6,w^21,w^2,w^20,w^41,w^19,w^20,0,0,0],
[0,0,0,0,0,0,0,0,w^44,2,w^38,w^3,w^35,w^45,w^4,2,w^14,w^30,w^13,w^46,w^30,w^14,w^33,w^31,0,0,0],
[0,0,0,0,0,0,0,0,w^12,w^25,w^7,0,w^18,w^25,w^4,5,w^21,w^5,w^35,w^42,w^20,w^5,w^38,w^44,0,0,0],
[0,0,0,0,0,0,0,0,w^38,w^29,w^36,w^2,6,w,w^42,w^19,w^36,w^37,w^44,w^9,w^31,w^34,w^19,w^5,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^34,w^20,w^46],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^12,w^46,w^36],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,w^46,0]];

h1:=GL(27,F)![[w^2,w^6,w^17,w^15,w^18,w^19,w^45,w^11,w^35,w^9,w^19,w^12,w^26,w^11,w^44,w^30,w^11,0,3,w,w^17,4,w,w^45,4,w^23,w^7],
[w^38,w^6,w^22,2,w^6,w^28,w^41,w^41,w^18,w^11,w^11,w^35,w^17,w^44,w^46,w^2,w^5,1,w^39,w^34,w^36,w^21,6,w^41,w^21,w^31,w^43],
[w^43,w^28,w^47,w^4,w^23,w^20,w,w^43,w^26,3,w^22,w^36,w^2,w^12,w^17,w^33,0,w^41,w^44,w^37,w^12,w^38,3,w^31,w^6,w^9,w^14],
[w^15,w^4,w^45,w^46,w^2,w^25,w^46,w^20,w^28,w^18,w^26,0,w^38,w^18,w^6,w^9,w^5,0,4,w^33,w,w^3,w^28,w,w^33,6,w^38],
[3,w^7,w^42,w^35,1,w,w^13,w^18,w^3,w^17,w^14,w^33,w^25,w^17,w^21,w^34,w^36,w^14,w^3,w^2,w^3,w^9,0,w^43,w,w^44,w^34],
[w^35,4,w^28,w^18,w^13,w^4,w^23,w^44,w^13,w^29,w^41,w^25,w^36,w^37,w^20,w^5,w^4,w^25,w^39,w^12,w^34,w^6,w^7,w^26,w^25,w^35,1],
[w^3,w,w^45,w^20,w^15,w^7,w^6,0,w^6,w^47,w^41,5,w^22,w^23,w^15,w,w^43,w^3,w^2,1,w^12,w^31,w^36,w^17,w^17,w^35,5],
[w^38,w,w^44,3,w^5,w^47,w^19,w^21,w^31,w^14,w^35,w^30,w^7,w^38,w^9,w^28,w^9,w^25,w^23,w^45,w^43,w^11,1,w^44,w^7,w^23,w^2],
[w^42,w^2,w^14,2,4,w^25,w^3,w^28,w^38,w,w^25,6,2,5,w^22,w^3,w^20,5,w^37,w^38,w^15,w^29,w^38,w^46,w^43,w^36,w^35],
[4,w^21,w^2,w^13,w^47,w^5,w^46,w^18,w^29,w^11,w^46,w^4,w^10,w^39,w^30,w^17,w^13,w^13,w^25,w^22,w^23,5,w^2,1,w^6,w^10,w^17],
[w^27,w^13,w^28,5,1,w^7,w^7,6,w^18,3,w^17,w^37,w^25,w^17,w^39,w^19,w^18,w^31,w^4,w^35,5,w^35,5,0,w^15,w^45,w^41],
[w^17,w^27,w^11,0,w^34,w^43,w^42,w^37,w^19,w^47,w^21,1,w^13,w^19,1,w^34,w^15,w^17,w^38,w^11,w^27,w^47,w^44,w^46,w^26,w^26,w^10],
[w^17,w^5,w^44,w^21,w^5,w^37,w^44,w,w^13,w,w^33,w^33,w^18,3,w,w^20,w^30,w^2,w^25,w^47,w^46,w^4,w^25,w^35,w^19,2,w^10],
[w^43,w^29,5,5,w^33,w^30,w^45,w^31,w^45,w^47,w,w^6,w^21,4,w^37,w^28,w^12,w^12,w^10,w^29,w^14,w^31,w^13,w^7,w^25,w^29,w^36],
[w^45,4,w^17,w^37,w^26,w^10,w^13,w^33,w^19,w^14,w^39,w^29,w^36,1,w^3,1,w^2,w^38,w^9,w^30,w^10,w^45,w^10,w^15,1,w^11,0],
[w^12,w^42,w^36,w^18,w^43,w^5,w^33,w^12,w^46,w^26,w^3,w^9,1,w^44,w^21,w^18,w^26,2,w^47,w^12,w^7,w^14,w^38,w^14,w^23,w^17,w^3],
[w^21,w^3,w^29,2,w^9,w^11,w^22,w^44,w^20,w^10,w^47,6,w^25,w^25,w^9,1,w^28,w^25,w^11,w^43,w^6,w^3,w^17,w^7,w^5,w^36,w^11],
[w^10,w^5,w^44,w,w^41,w^45,w^21,w^47,w^19,w^7,w^34,2,w^26,w^41,w^11,w^2,w^34,w^42,w^20,w^6,w^37,1,w^30,w^19,w^10,w^20,w^33],
[w^31,w^5,w^34,w^29,w^35,w^5,5,w^10,w^26,2,w^9,w,w^10,5,w^33,w^9,w^46,w^46,w^13,2,w^30,w^12,w^25,w^27,2,4,w^34],
[w^3,w^45,w^14,6,w^42,w^27,w^14,w^37,w^45,w^30,w^15,w^46,2,w^17,w^2,5,w^6,w^27,w^27,5,w^3,w^6,3,w^35,5,w^20,w^13],
[w^18,w^43,w^42,w^43,w^27,w^26,w^11,w^27,w^4,w^29,w^11,w^37,w^13,w^44,w^46,w^39,w^46,6,w^43,3,w^36,w^13,w^5,w^33,w^2,w^3,6],
[w^37,w^26,w^21,w^22,w^27,w^38,w^43,w^4,w^11,w^28,w^13,w^43,w^11,w^27,w^27,6,w^21,w^47,w^4,w^21,w^46,w^47,w^15,w,3,w^44,w^6],
[w^26,w^31,w^19,w^28,6,w^13,w^25,w^45,w^17,w^36,1,w^36,w^14,w^15,w^29,w^38,w^12,3,w^23,w^42,w^10,w^9,w^15,w^10,w^33,w^27,w^13],
[2,w^20,w^3,w^41,w^15,w^22,w^26,w^43,1,w^28,3,w^14,w^35,w^31,w^41,w^35,5,w^42,w^14,w^15,w^41,2,w^6,w^47,w^34,w^39,1],
[w^12,w^34,w^45,w^15,w^21,w^13,3,w^38,w^18,w^38,w^27,w^5,w^28,w^14,w^15,w^27,w^21,w^46,w^17,w^41,w^33,w^31,w^21,w^31,w^45,w^7,w^11],
[w,w^7,w^15,w^27,w^5,w^45,w^4,w^9,w^3,w^41,w^37,1,w^29,w^29,w^9,w^42,w^36,w^34,w^7,6,w^42,0,w^46,w^44,w^10,w^20,6],
[w^2,w^3,w^3,w^13,w^18,w^20,w^5,6,w^13,w^39,4,w^5,w^21,w^31,w^42,w^44,w^38,w^17,w^43,w^31,w^39,w^41,w^9,w^23,w^28,w^38,w^42]];

j1:=GL(27,F)![[1,w^19,w^14,2,w^26,w^17,w,w^41,w^42,w^36,w^33,w^39,w^42,w^31,w^35,2,w^25,w^23,w^38,w^10,w^6,w^22,w^11,w^11,w^46,w^34,w^23],
[w^7,w^47,w^30,0,w^46,w^21,w^47,3,w^46,w^21,w^26,w^38,w^13,w^38,w^20,w^38,w^9,w^14,w,w^15,0,w^36,w^20,w^34,w^18,w^6,w^41],
[w^15,w^35,w^18,w^13,w^29,4,w^37,w^42,1,4,w^4,w^31,4,w^9,w^25,w^2,w^22,w^2,2,w^25,w^23,4,w^28,w^7,w^17,w^37,w^14],
[w^5,w^38,w^13,w^27,w^21,w^47,w^31,w^26,w^20,w^3,w^2,w^11,w^12,w^17,w^38,w^35,w^26,w^36,w^13,w^33,w^47,5,w^15,w^12,w^21,w^22,w^34],
[w^11,w^37,w^10,3,w^2,w^42,w^15,w^26,w^14,w^10,5,w^23,4,w^35,w^33,0,w^11,w^10,w^22,w^28,w^27,w^10,w^35,0,w^18,w^27,w^31],
[w^15,w^19,w^18,w^29,w^7,w^22,w^31,w^11,w^2,w^26,w^47,6,w^38,w^28,w^45,w^37,6,w^37,w^4,w^14,w^43,w^25,w^31,w^26,5,6,w^31],
[w^14,w^2,w^41,w^25,w^36,w^47,w^13,w^44,w^45,w^46,w^18,w^6,w^42,w^2,w^26,5,w^21,w^4,w^46,w^30,w^46,w^34,w^38,w^27,w^43,4,w^44],
[w^11,1,w^45,w^44,w^11,2,6,w^28,w^3,w^35,0,w^43,w^37,w^23,w^14,w^36,w^31,w^43,0,w^18,4,w^28,0,w^35,w^4,w^23,w^22],
[w^9,w^20,w^3,w^46,w^17,w^26,0,w^28,w^37,1,w^36,w^6,1,0,w^9,w^13,w^6,w^12,w^44,w^3,w^26,w^14,w^3,w^44,w^39,w^11,w^5],
[w^44,w^29,w^5,w^15,w^22,w^34,w^4,w^9,w^18,w^36,w^31,2,2,w^12,w^41,w^27,w^3,w^18,w^42,w,w^23,0,w^7,w^10,w^25,w^33,w^38],
[w^2,w^19,w^19,2,w^4,w^22,w^26,w^36,w^45,w^38,w^38,w^39,w,w,w^15,w^44,w^15,w^13,w^6,w^43,w^27,w^38,w^21,w^20,w^9,w^9,w^47],
[w^18,w^11,w^47,w^17,w^11,w^26,w^17,w^34,w^47,w^25,w^4,w^22,w^4,w^23,w^42,w^39,w^6,w^15,w^26,w^44,w^15,w^45,w^43,w^5,6,w^43,w^41],
[w^19,w^19,w^42,w^42,w^31,w^47,w^13,w^45,2,w^3,w^18,w^3,w^18,w^6,w^43,w^3,w^11,w^6,w^15,w^31,w^4,w^10,w^19,w^35,w^18,w^28,w^22],
[w^43,w^13,w^35,w^44,5,w^47,w^9,w^11,3,w^3,w^22,w^21,w^30,w^35,0,w^28,w^14,w^17,w^41,w^29,w^36,w^22,w^46,w^22,w^12,w^6,w^39],
[2,0,w^12,w^46,w^17,w^29,w^28,w^27,4,2,w^28,w^5,w^6,w^47,w^13,w^29,w^22,w^41,w^17,w^28,6,w^3,w^45,w^27,3,w^9,w^17],
[w^25,w^20,w^6,w^45,w^31,w^45,w^20,w^6,2,w^17,w^42,w^13,3,0,2,w^27,3,w^2,w^9,6,w^11,w^35,w^11,w^19,w^18,3,w^35],
[w^29,w^47,w^47,w^20,6,w^2,w^17,w^21,w^34,w^31,w^23,w^11,w^9,0,w,w^2,w^37,2,w^33,w^3,w^47,w^44,w^42,4,w^45,w^27,3],
[w^47,w^19,w^47,w^12,w^15,w^10,w^14,w^13,w^9,w^25,w^19,w^25,w^39,4,w^42,w^18,w^19,w^12,w^28,w^9,2,w^39,w^13,1,w^17,w^29,w^33],
[w^29,w^34,w^33,w^13,w^19,w^12,w^21,w^19,w^42,4,w^34,w^22,w^39,w^31,w^19,4,w^38,w^46,w^35,w^38,w^11,w^37,w^25,w^9,w^10,w^18,w^14],
[w^18,w^29,w^33,w^33,w^27,w^12,w^26,w^6,w^10,w^35,w^37,3,w^26,w^43,0,w^2,w^17,w^38,w^6,w^17,w^46,w^35,w^46,w^10,w^43,w^38,w^28],
[w^9,w^34,w^19,w^44,w^21,w^2,w,w^47,w^11,w^37,w^6,w^19,w^11,w^14,w^12,w^11,w^27,w^35,w^43,w^47,w^6,w^11,3,w^25,w^35,w^20,w^15],
[5,w^15,w^37,w,1,w^37,w^5,w^5,w^45,w^27,w^18,4,w^26,4,w^19,w^26,w^34,w^30,w^21,4,w^42,w^18,w^46,w^5,w^7,w^13,w^26],
[w^18,w^13,w^5,w^25,w^39,w^38,w,2,w^23,w^23,w^2,w^33,w^28,w^22,w^13,w^22,4,w^35,w^15,6,w^35,w^21,w^44,w^12,w^45,w,4],
[w^2,w^34,2,0,3,w^29,w^17,0,w^43,w^5,w^44,w^17,4,w^47,w^36,w^36,3,w^42,w^18,w^27,w,w^13,4,0,w^28,w^23,w^37],
[w^41,w^7,w^23,w^31,w^44,6,1,w^9,w^10,3,w^23,w^6,6,w^11,w^26,w^29,0,w^26,w^43,w^21,w^12,w^20,w^37,w^29,w^38,w^7,w^17],
[w^39,w^42,w^15,w^43,w^11,w^41,6,w^17,w^14,w^34,w^30,w,w^45,2,w^9,4,w^46,w^7,w^30,2,w^18,w^12,w^26,0,w^31,w^5,w^12],
[w^3,w^11,w^17,w^26,1,w^47,w^45,w^30,w^45,w^18,w^13,w^29,1,w^9,w^4,w^23,w^36,w^27,5,w^17,w^26,w^18,6,w^2,w^35,w^46,w^31]];


L:=sub<GL(27,F)|l1,l2>;
H:=sub<GL(27,F)|L,h1>;
J:=sub<GL(27,F)|L,j1>;

// Now give the trilinear form. Unfortunately it's a bit of a mess.

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];


f27:=[1,w^46,w^38,w^47,w^21,w^29,w^42,w^34,w^9,0,w^12,w^13,w^19,5,4,w^23,w^17,w^22,w^14,w^39,3,w^13,w^44,0,w^11,w^45,w^27,w^10,w^19,1,w^35,w^42,w^3,w^23,w^12,w^11,w^18,w^13,w^42,w^9,w^6,w^10,5,w^22,
2,w^4,0,w^39,w^31,w^9,w^45,w^4,w^6,0,w^20,w^38,w^12,w^2,w^38,w^18,w^23,w^14,w^5,w^22,1,w^28,w^6,w^43,w^4,3,w^2,3,w^5,w^46,w^12,w^36,w^6,w^42,w^23,w^4,w^23,2,w^3,w^20,w^22,w^29,w^6,w^6,w^21,
w^43,w^29,w^39,w^20,w^38,w^2,w^25,w^38,w^47,w^47,6,4,w^26,w^22,w^9,w^34,w^34,w^5,w^2,w^15,w^36,w^25,w^3,4,w^42,w^17,w^12,w^44,w^18,w^5,w^14,w^9,w^12,w^27,w^36,w^42,w^42,w^39,w^28,w^33,w^47,w^17,
w^15,w^19,w^2,w^4,w^35,w^33,w^14,w^9,w^2,w^18,w^26,w^35,w^3,w^41,w^29,w^42,w^33,w^18,w^34,w^13,4,w^12,w^35,w^15,w^20,w^13,w^28,w^33,w^26,w^27,w^47,w^23,w^5,6,2,w^7,w^20,w^41,w^44,6,w^14,w^44,5,
w^37,w^2,w^38,w^19,w^38,w^36,w^37,w,w^42,5,w^15,w^35,w^19,w^3,w^14,w^2,w^39,w^42,3,w^17,w^2,w^9,w^11,0,w^35,1,w^41,w^3,w^20,w^30,w^23,w^23,6,w^6,w^35,w^22,w^6,w^47,w^5,w^20,0,w^26,w^42,w^20,
w^3,0,w^12,w^12,w^29,w^20,w^9,w^38,w^6,w^11,w^21,w^28,w^3,w^28,4,w^17,w^20,w^25,w^38,w^2,w^45,w^30,w^9,w^44,w^34,w^22,w^26,5,w^30,w^17,w^27,w^17,5,w^23,1,3,w^5,w^17,w^11,w^38,w^38,w^7,w^17,w^7,
6,w^18,w^31,w^36,w^11,w^38,w^17,w^29,w^42,w^37,w^19,w^37,w^18,w^13,w^38,w^44,w^9,w^12,w^2,2,w^28,w^31,w^25,w^5,w^44,w^3,w^46,1,w,w^28,w^21,w^22,w^9,w^29,w^38,w^18,6,w^37,w^7,w^6,w^35,w^27,5,
w^31,w^19,w^11,w^22,w^22,w^11,w^34,w^15,w^10,w^47,w^11,0,w^5,w^37,w^6,w^17,w^11,w^34,w^2,w^45,w^7,6,w^28,w^12,w^43,w^35,w^39,w^7,w^44,w^37,w^36,w^5,w^30,w^11,w^17,w^47,w^17,w^14,w^35,w^41,1,w^39,
w^41,0,2,w^47,3,w^9,w^15,w^30,w^29,w^38,w^30,w^7,w^20,w^4,w^11,w^28,5,w^7,w^18,w^26,6,w^18,w^22,w^30,w^9,0,0,0,0,0,0,0,w^10,w^7,w^2,w^21,w^44,w^30,6,w^13,w^9,w^34,w^26,w^11,w^42,w^35,w^11,4,
3,w^19,w^9,0,w^10,w^21,w^12,w^41,3,w^37,1,w^30,w^23,w^22,w^21,w^26,w^39,w^27,w^36,w^37,w^46,w^28,w^13,w^34,w^13,4,2,w^9,w^6,w^29,w^38,w^46,4,w^26,w^3,w^34,w^35,w^3,w^18,w^19,w^18,1,w^4,w^44,
w^44,0,5,w^41,w^47,w^38,w^43,w^36,w^31,w^43,w^46,w^37,w^47,w^34,w^22,w^46,5,w^47,w^26,w^23,w^27,w^41,w^4,w^23,1,1,w^44,w^30,w^2,w^6,w^38,w^13,w^21,5,5,w^35,w^42,w^36,w^38,w^44,w^33,w^3,w^6,w^11,
w^13,w^7,6,w^27,w^13,w^12,w^23,w^11,w^36,w^9,w^26,w^11,w^47,w^9,w^7,w^19,w^28,w^4,w^26,w^18,w^23,2,w^35,w^11,w^29,4,w^9,w^31,w^2,w^6,w^2,w^27,w^41,w^3,w^46,w^44,w^23,w^2,w^23,w^36,0,w^12,w^12,
w^46,1,w^47,w^11,w^12,w^11,1,w^7,w^17,w^42,w^4,w^39,w^17,w^4,w^27,w^31,w^7,w^7,w^21,w^26,w^43,1,6,w^14,w^43,w^46,0,w^30,w^10,w^33,w,w^12,w^44,w^38,w^46,w^35,w,2,w^31,w^5,w^17,0,6,w^43,w^17,
w^29,w^34,w^2,3,3,w^12,w^45,w^34,3,w^31,w^37,w^9,w^33,w^13,w^45,2,w^35,w^20,w^22,w^34,w^3,w^10,1,w^5,w^36,w^43,w^29,w^43,w^22,w^28,w^2,w^20,w^19,w^47,5,w^15,w^29,6,w^28,w^33,w^31,w^3,w^4,w^23,
5,w^28,w^27,w^31,w^35,w^39,3,w^25,w^6,w^22,w^15,w^41,w^42,w^19,w^44,w^14,w^21,w^18,w^25,1,w^14,w^22,w^37,w^39,w^10,w^28,w^42,w^27,w^6,w^26,w^11,w^17,w^39,w^11,2,w^28,w^5,6,3,w^34,w^10,w^17,w^7,
w^36,w^5,w^23,w^43,w^46,2,w^37,w^34,0,w^39,w^46,w^42,w^42,w^14,w^28,w^27,w^5,w^25,w^30,w^19,w^13,w^12,w^6,w^28,w^33,w^46,w^38,w^6,w^4,w,4,w^36,w^46,w^11,w^35,w^39,w^12,w^43,w^31,w^11,w^28,w^30,
w^23,w^12,w^3,w^43,w^28,w^20,w^26,w^27,w^30,1,w^17,w^43,w^10,w^20,w^18,w^43,w^45,w^37,w^14,w^13,w^29,w^44,0,0,0,0,0,0,0,w^11,w^34,w^37,w^30,w^20,6,w^10,w^39,2,4,w^7,w^21,w^10,w^12,w^21,w^12,
w^46,w^4,2,w^27,w^14,6,w^47,w^10,w^28,w^37,w^30,w^23,w^45,w^12,w^31,w^23,w^15,w^20,w^25,w^35,w^15,w^29,0,w^33,w^9,2,w^11,5,w^28,w^46,w^28,w^30,w^4,w^36,w^45,w^44,2,w^12,w^6,w^9,w^4,w^41,w^14,
w^18,w^25,w^21,w^21,w^10,w^12,5,w^42,w^27,w^11,w^30,w^5,w^9,w^5,w^35,w^2,4,w^15,3,w^26,w^11,w^23,w^41,w^7,w^5,w^12,w^25,w^7,w^35,2,w^41,w^36,w^15,3,w^26,w^6,4,0,w^29,5,w^13,3,w^41,w^46,w^14,3,
w^25,w^14,w^7,w^10,w^47,w^18,w^20,w^43,w^43,w^33,w^19,w^29,w^4,5,w^10,w^15,w^28,2,w^44,w^33,w^12,w^19,w^29,w^11,w^12,4,w^5,w^42,w^30,w^2,w^19,1,w^33,w^38,w^2,w^47,w^22,w^25,w^38,4,w^2,w^10,w^22,
1,w^37,w^28,w^33,w^30,w^44,w^37,w^2,w^42,w^13,w^30,6,w^41,w^4,w^44,w^3,w^21,w^36,5,w^36,w^30,w^11,w^14,w^21,w^38,w^13,w^37,w^29,w^20,w^35,w^14,w^37,w^27,w^39,w^38,w^14,w^42,4,w^46,w^34,w^5,w^41,
w^9,w^21,w^9,w^18,w^13,w^6,w^9,w^19,w^43,w^19,w^14,w^34,w^3,w^9,w^31,w,0,w^22,w^9,w^4,4,w^36,w^4,4,w^42,w^31,w^42,w^31,w^13,w^19,w^36,w^4,w^29,w^23,w^31,w^33,w^18,w^30,w^19,w^44,w^26,w^27,w^26,
w^15,w^27,w^43,w^27,w^37,w^22,w^6,w^23,w^27,w^30,w^3,w^2,w^11,1,w^10,w^11,w^26,w^27,w^10,6,w^17,5,w^34,w^39,w^44,6,w^46,w^11,w^9,w^44,w^46,w^41,w^25,4,w^14,w^17,w^31,w^9,w^46,w^25,w^19,w^20,w^6,
w^12,w^27,w^43,w^31,w^11,w^2,w^4,w^45,w^31,w^30,w^21,w^13,w^13,w^30,w^12,w^23,w^21,0,w^9,w,w^30,w^30,w^21,w^43,w^31,w,w^30,w^22,0,w^43,w^25,w^39,w^28,w^26,3,2,w^34,3,w^20,w^43,w,w^43,w^3,0,0,
0,0,0,0,1,w^19,w^14,w^29,w^25,w^42,w^20,w^17,w^18,w^45,w^26,w^4,w^10,w^21,w^5,w^23,3,w^37,2,w^43,2,w^34,2,w^27,w^25,1,w^30,0,w^35,w^39,w^33,w^36,w^12,w^35,w^44,w^26,w^37,w^27,4,w^42,6,w^39,
w^9,w^30,w^38,w^21,w^36,w^39,6,w^25,w^18,w^2,w^13,w^7,w^23,w^45,5,w^2,w^4,w^18,w^5,w^27,w^4,w^46,w^7,w^44,w^5,4,w^35,w^2,w^19,w^17,4,w^2,6,w^30,w^29,w^7,w^12,w^4,w^46,w^3,w^12,w^6,w^21,w^9,4,
5,w^23,w^44,w^4,w^27,w^37,w^30,w^6,w^12,w^21,w,w^33,w^26,w,w^20,2,w^31,w^29,w^23,w^44,w^22,5,w^36,w^39,w^23,w^6,w^31,w^5,w^6,w^39,w^12,w^23,6,w^5,1,w^33,w^10,3,w^47,w^45,4,w^47,w^13,w^14,w^35,
w^44,5,w^43,5,w^2,w^39,w^4,w^17,1,w^33,w^11,w^41,w^35,w^28,w^15,1,w^45,w^28,w^7,w,w^11,w^28,w^20,6,w^46,w^36,w^31,3,w^3,w^39,0,w^47,w^19,w^46,w^13,0,w^26,5,w^36,w,w^5,w^9,w^18,4,w^43,w^9,
w^44,w^34,w^29,4,w^35,w^12,w^6,1,2,w,w^19,w^28,w^22,6,w^21,w^21,w^15,4,w^33,w^25,w^42,4,w^43,w^26,1,w^43,w^12,w^35,6,w^26,w^26,w^6,w^25,w^37,w^6,w^45,w^13,w^14,w^4,w^25,0,2,w^22,w^34,6,w^18,
w^13,w^45,w^20,w^23,w^7,w^19,w^38,w^23,w^36,w^36,w^4,w^41,w^44,w^46,w^4,4,3,w^42,w^20,w^14,w^47,0,w^25,w^42,w^39,w^33,1,w^13,w^34,5,w^3,w^29,w^29,w^37,w^45,6,w^26,w,w^12,w^6,w^13,w^12,w^38,2,
w^20,w^19,w^15,w^4,w^10,w^19,4,w^4,w^27,w^17,w^43,w^27,w^46,w^7,w^25,w^10,w^29,w^11,w^22,6,w^45,w^22,2,w^15,w,w^46,0,0,0,0,0,0,w^13,w^6,w^37,w^15,w^20,5,w^38,w^46,2,w^12,w^38,w^38,w^3,1,w^22,
w^9,w^37,w^29,w^39,3,2,w^18,w^11,w^26,w^12,w^6,w^4,w^42,w^22,w^47,w^38,w^30,w^35,w^27,w^42,w^3,w^18,4,w^28,0,w^44,w^31,2,w^34,w^14,w^38,w^3,w^38,w^11,w^20,w^43,2,w^10,w^25,w^22,w^36,w^34,w^21,
w^27,w^9,w^41,1,w^6,4,w^10,w^4,3,w^31,w^20,w^22,5,w^38,w^19,w^31,w^29,w^43,w^11,w^3,w^14,w^41,w^37,w^36,w^39,w,w^37,1,w^28,w^42,w^38,w,w^46,w^21,w^27,w^9,w^22,w^26,0,w^41,6,w^31,w^26,w^46,w^26,
w^28,w^18,w^25,w^42,w^26,5,w^31,w^15,w^41,w^41,w^18,w^26,w^41,w^29,w^12,w^28,w^4,w^21,w^38,3,3,w^38,4,w^18,w^20,w^11,w^12,w^15,w^23,w^18,3,w^46,w^47,w^44,w^26,w^33,w^28,w^47,w^23,w^20,w^29,w^39,
w^45,w^37,w^18,w^18,w^11,1,w^34,w^44,w^38,w^42,w^41,w^28,w,w^11,w^46,w^14,w^27,w^39,4,w^17,2,w^45,w^22,w^5,2,w^42,w^31,w^12,4,w^29,5,w^7,w^19,w^46,w^19,w^36,w^5,w^31,2,w^6,w^2,w^27,w^47,w^46,
w^46,1,w^21,w^18,w^10,w^9,w^4,2,w^22,w^4,w^19,w^22,w^3,3,w^25,w^18,w^17,w^47,w^12,w^29,w^44,w^11,w^25,w^29,w^37,w^33,w^39,w^42,w^9,w^10,w^7,w^6,w^29,w^23,0,w^14,w^2,w^27,w^27,w^31,w^11,w^10,w^9,
w^29,w^29,5,w^38,5,w^5,w^44,w^26,w^14,w^15,w^31,w^37,w^22,w^17,w^25,w^35,w^30,w^13,w^46,1,w^37,w^11,w^13,w^22,w^3,w^45,w^28,4,w^11,4,3,w^42,w^36,w^7,w^31,w^28,0,w^31,0,0,0,0,0,0,w^4,w^25,w^2,
1,w^11,w^43,w^23,w,w^3,w^7,w^27,w^6,w^43,5,0,w^25,w^34,3,w^39,w^17,w^18,6,w^34,w^22,w^14,w^45,w^27,w^29,w^10,w^11,w^13,w^35,w^27,w^11,w^6,w^2,w^47,1,4,w^39,w^43,w^22,w^9,w^46,w,w^5,w^22,w^38,
3,w^44,w^9,5,w^7,w^25,5,w^17,w^9,w^39,w^3,w^3,5,3,w^2,w^2,w^37,w^25,w^22,w^46,w^47,w^30,w^14,w^26,w^18,w^9,w^43,w^33,w^28,w^9,w^15,w^7,w^35,w^4,w^42,w,w^13,w^20,w^20,w^41,w^35,w^39,w^20,w^31,
w^23,w^9,w^23,w^21,w^3,w^14,w^7,w^33,w^46,w^44,w^44,w^14,w^14,w^10,w^3,w^15,1,w^21,w^36,w^9,w,w,w^28,w^27,w^18,w^25,2,w^26,w^47,w^37,w^34,w^41,w^14,w^20,w^31,w^26,1,5,w^38,0,w^12,w^4,w^45,w^25,
6,2,w^42,w^22,w^14,5,w^9,w^23,6,5,w^37,w^36,w^36,1,w^36,w^26,w^4,3,w^26,w,w^20,w^47,w^9,w^14,w^31,w^3,w^4,w^38,w^20,w^6,w^21,w^46,w^41,0,w^14,w^27,w^2,w^29,3,w^34,w^39,w^23,w^25,w^45,w^7,w^3,
w^21,w^45,w^23,w^26,w^4,w^4,w^6,w^42,w^41,w^7,6,w^43,w^47,w^20,w^42,w^5,w^31,w^29,w^38,w,w^12,w^15,w^26,3,w^25,w^17,w^14,w^23,w^13,w^13,w^41,5,w^47,w^44,w^42,w^7,w^41,w^43,w^12,w^9,w^35,w^37,
w^11,0,w^19,3,w^4,w^31,w^35,w^30,w^44,w^42,w^23,w^38,0,w^46,1,w^36,w^23,w^14,w^6,w^47,w^19,w^41,w^15,0,0,0,0,0,0,0,w^23,w^28,w^19,w^19,w^7,w^31,w^34,5,w^34,w^36,w^37,w^6,w^41,w^23,4,w^21,
w^44,w^30,w^45,w^27,w^43,w^29,w^42,w^36,w^27,w^44,w^12,w^28,w^20,w^39,w^36,w^35,2,w^7,w^7,4,w^6,w^11,w^25,w^5,w^15,w^36,w^41,0,w^37,w^7,w^44,w^22,w^37,5,1,w^46,w^6,w^26,w^37,w^18,w^33,w^39,w^10,
w^14,w^9,w^43,w^26,w^14,w^28,w^20,1,w^23,w^5,w^43,w^38,w^42,w^15,w^44,4,w^26,w^7,w^31,w^20,w^30,w,w^14,w^26,w^38,w^42,0,w,w^5,6,w^33,w^42,w^44,w,w,w^3,w^21,w^20,w^27,w^17,w^11,w^17,w^17,w^44,
w^14,w^7,w^22,w^4,4,6,w^7,w,w^33,w^21,w^42,2,w^31,w^46,w^22,w^15,0,w^38,w^26,w^14,w^2,w^15,w^9,w^25,w^10,w^12,w^25,w^2,w^25,w^46,w^4,0,w^26,w^11,w^25,w^39,w^2,w^34,w,w^3,2,6,w^43,w^9,w^20,
w^28,1,w^23,w^39,w^15,4,w^41,w^38,w^30,w^26,w^39,3,w^30,w^6,w^13,w^39,w^3,w^19,w^30,w^3,w^38,w^36,w^37,w^36,5,w^34,w^10,4,w^22,3,w^25,w^21,w^46,w^2,0,w^29,w^21,w^29,w^37,w,w^4,0,w^3,w^15,w^28,
w^10,w^17,3,w^15,0,4,w^7,w^3,w^7,w^3,w^35,w^26,w^44,w^26,w^2,3,w^22,w^36,w,w^31,w^29,w^47,w^10,w^28,w^44,w^9,w^36,w^28,w^6,w^45,w^42,0,0,0,0,0,0,6,w^41,w^43,w^19,3,w^17,w^36,w^11,w^44,w^39,
w^13,3,w^38,w^45,w^38,w^4,w^35,w^11,w^26,w^44,w^11,2,w^43,w^44,w^47,5,w^31,w^43,w^38,w^31,w,3,w^36,w^43,w,w^46,w^18,w^41,w^26,2,w^37,w^19,w^21,w^35,w^4,w^21,w^45,w^31,w^33,1,w^7,w^20,w^25,w^28,
w^11,w^15,w^22,w^33,w^11,w^5,w^33,w^19,2,w^6,w^42,w^6,w^13,w^7,6,w^13,w^34,w^37,w^15,w^2,w^36,w^6,w^10,w^21,6,w^22,w^42,w^42,w,w,2,w,5,w^35,w^34,w^19,w^7,w^22,w^9,w^39,5,w^10,w^4,w^47,w^13,
w^44,w^44,w^38,w^18,5,w^25,w^3,w^30,w^15,3,w^3,w^46,w^23,w,w^31,w^44,w^6,w,w^3,w^3,w^15,5,w^11,6,w^2,w^31,w^35,w^38,w^44,w^9,w^46,w^42,w^18,w^36,3,w^36,w^4,w^15,w^47,w^41,w^2,w^4,w^26,w^4,w^46,
5,w^2,w^3,w^10,w^41,w^25,w^3,w^33,w^34,4,3,w^19,5,w^6,w^35,4,w^27,w^36,w^6,w^21,w^44,2,w^26,w^17,w^45,w^31,w^18,w^7,w^27,w^35,w^45,w^36,w^33,w^44,w^14,w^33,w^13,w^47,w^3,w^30,w^7,w^38,w^3,w^26,
w^3,w^27,w^18,w^30,w^38,w^6,w^29,1,5,w^14,w^34,w^15,w^47,w^15,w^38,w^15,0,0,0,0,0,0,w^31,4,w^29,w^46,w^23,w^6,6,w^7,w^10,w^3,w^12,w^28,w^26,w^30,w^46,w^44,w^31,1,w^43,w^22,w^45,w^9,w^31,w^7,
6,w^30,w^18,w^17,0,w^3,w^29,6,w^7,w^19,w^23,w^19,w^26,w^41,w^23,w^36,w^33,2,1,w^15,w^42,w^4,w^10,w^19,5,w^37,w^27,w^42,1,w^7,w^10,4,w^29,w^21,2,w^44,w^21,6,w^42,w^3,w^28,w^2,w^47,w^31,w^28,
w^15,w^6,w^14,w^27,w^12,5,w^44,w^11,w^6,w^38,w^47,w^2,w^10,w^17,w^33,w^45,w^10,w^45,w^15,5,w^45,w^27,w^46,w^9,6,6,5,w^7,w^2,w^27,w^41,w^36,w^14,w^11,w^43,w^46,w^47,w^35,w^42,w^18,w^28,w^39,w^4,
3,w^12,w^12,w^10,5,w^11,5,w^19,4,w^46,w^45,4,5,w,4,w^35,w^9,w^13,w^5,w^4,w^19,w^15,w^37,w,w^41,w^4,w^42,w^38,w^36,6,w^25,w^25,w^5,w^47,w^45,w^34,w^29,w^36,w^13,w^22,w^25,w^13,3,w^47,w^42,w^26,
0,w^42,w^39,w^22,w^38,w^43,w^15,w^15,w^34,w^41,w^43,0,6,w^36,w^14,w^34,w^26,w^36,0,w^36,w^9,w^33,1,w^5,w,4,0,0,0,0,0,0,3,w,w^9,w^42,w^15,4,w^7,w^15,w^10,w^11,w^39,w^29,4,w^41,w^14,w^2,w^22,
0,w^27,w^20,2,w^35,w^28,3,w^47,1,w^15,w^19,w^38,w^38,w^12,w^44,w^34,w^22,w^3,w^44,w^34,w^11,w^9,w^17,w^7,w^20,w^3,w^46,w^35,w^15,5,w^38,4,w^27,w^33,w^13,w^35,w^26,w^13,w^3,w^30,5,w^19,6,w^44,
w^34,w^39,w^27,w^45,w^38,w^43,w^17,w^35,w^34,w^14,w^34,w^11,w^7,w^19,w^29,w^39,w^13,w^11,w^9,w^14,w^2,w^20,w^21,w^23,w^26,0,w^29,w^4,w^5,0,w^29,w^44,w^19,w^29,6,2,w^7,w^28,w^38,w^34,5,w^21,w^35,
w^21,w^22,w^33,w^17,w^47,w^33,w^10,w^33,w^41,w^15,w^36,w^38,6,w,w^9,w^21,w^25,w^17,w^15,w^28,w^26,w^11,w^36,w^20,w^12,w^18,w^23,w^12,w^30,w^18,3,0,w^43,w^46,w^26,w^7,w^13,0,w^31,3,w^19,w,w^18,
w^2,w^6,w^41,w^35,4,w^25,w^20,w^20,w^14,w^5,w^9,3,w^13,4,w^36,0,w^43,w^15,0,0,0,0,0,0,5,w^17,w^18,5,w^14,w^42,w^39,w^37,w^15,6,w^46,w^45,w^7,w^5,w^36,w^29,w^45,6,w^3,w^17,w^28,w^23,w^31,w,
w^45,w^17,w^36,w^33,w^35,w^10,w^17,1,w^46,0,2,w^45,w^46,w^6,w^2,w^25,w^41,w^13,2,w,w^43,w^13,w^47,w^10,2,w^30,w^22,w^45,6,w^2,w^14,w^11,w,w^4,w^45,w^2,0,w^9,w^31,w^47,w^23,w^14,w^29,w^31,w^9,
w^28,w^41,w^33,w^26,w^3,0,w^28,w^6,w^21,w^19,w^46,w,6,w^27,w^17,w^46,w^14,3,w^43,w^26,w^15,w^35,w^29,w^44,w^36,w^43,w^25,2,w^14,w^12,w^15,w^20,w^21,w^18,w^47,w^43,4,w^44,w^11,w^14,w^4,1,w^44,0,
w^3,w^15,w^13,w^15,w^29,w^27,w^45,w^5,w^4,w^18,w^28,w^2,w^5,w^38,w^30,w^43,w^6,w^26,w^7,w^34,w^7,w^47,w^11,w^9,w^3,w^41,w^44,w^44,w^42,w^7,2,w^43,w^47,w^19,0,0,0,0,0,0,w^44,4,w^9,w^42,w^4,
w^20,w^47,w^21,w^29,w^23,w^42,w^17,2,w^18,w^27,w^29,w^9,w^19,w^13,w^26,w^33,w^35,w^17,w^37,w^27,w^13,w^42,5,0,w^47,5,w^27,w^5,w^36,w^39,w^12,w^34,w^39,w^36,w^17,w^15,w^39,w,w^15,w^44,w^37,0,0,
w^7,w^3,w^47,w^11,w^41,w^10,w^43,3,w^36,4,4,3,w^30,w,w^22,1,w^42,w^38,w^25,w^45,w^47,w^30,w^26,w^4,w^27,1,w^15,w^46,w^45,w^3,w^41,w^46,w^9,w^30,w^31,w^3,w^6,w^18,w^35,w^27,4,w^38,w^2,w^26,w^42,
w^43,w^5,2,w^45,w^12,w,w^3,w^6,w^36,5,w^36,w^41,w^2,w^39,w^33,w^3,2,w,w^9,w^27,w^19,w^44,w^31,6,w^19,w^38,w^12,3,w^26,w^47,w^27,w^19,0,w^46,w^7,4,w^2,0,0,0,0,0,0,w^26,w^41,w^13,4,w^9,w^34,
w^34,w^20,w^4,w^42,w^3,w^11,w^7,w^7,1,w^11,w^36,w^41,w^34,w^12,w^4,w^29,w^34,3,w^45,w^20,w^13,w^20,w^38,w^33,w^47,w^36,2,w,w^47,w^38,w^3,w^23,w^12,w^28,w^21,w^45,w^18,w^19,w^20,w^31,w^39,w^4,4,
w^15,5,w^37,w^45,1,w^36,w^5,4,w^3,w^18,w^14,w^21,w^28,w^5,w^28,4,w^29,w^14,w^25,w^7,w^25,w^23,5,w^18,w^14,w^46,w^9,w^41,w^34,w^7,w^46,w^29,w^34,w^10,1,w^17,0,w^13,3,w^25,w^41,w^12,0,5,w^21,
w^35,w^31,w^30,w^45,1,w^21,w^26,w^13,w^37,6,w^34,w,w^35,w^26,1,w^36,w^30,w^11,w^29,w^41,0,0,0,0,0,0,w^23,w^26,w^47,w^22,w^26,w^25,w^29,w^18,w^39,w^34,w^14,w^9,w^25,2,w^29,w,w^26,3,5,w^22,2,
w^30,w^33,w^19,w,w^29,w^11,w^13,w^18,w^27,3,w^43,2,w^28,4,1,w^22,w^21,w^31,w^42,w^4,w^2,w^9,w^21,w^39,w^12,w^5,w^45,4,w^39,w^25,w^22,w^20,w,w^33,w^29,w^47,w^45,w^18,2,w^3,w^43,4,w^20,w^27,4,
w^7,w^14,w^14,w^33,w^44,w^39,w^37,w^3,w^28,1,w^4,w^47,6,w^15,w^7,w^23,w^25,w^38,w^43,w^45,w^3,w^14,w^47,w^23,1,w^37,0,w^2,w^4,w^27,w^42,w^21,w^46,0,0,0,0,0,0,w^39,w^15,w^4,w^37,w^35,w^20,5,
w^46,w^47,w^36,w^31,w^21,w^34,w^26,w^12,1,w^4,w^2,w^26,w^3,1,w^20,4,w^3,w^39,w^37,2,w^39,w^46,w^23,w^12,w^45,w^36,0,w^38,w^36,w^33,w^39,w^27,w^21,w^4,3,w^7,3,w^17,w^43,w^7,3,w^6,w^5,w^7,w^37,
w^9,w^27,6,w^29,w^20,w^34,w^9,w^19,w^7,w^31,w^6,w^36,w^31,w^9,w^42,5,w^5,w^31,w^18,w^44,w^25,w^44,1,w^17,w^17,w^21,w^6,w^29,w^6,w^44,4,w^35,w^36,0,0,0,0,0,0,w^25,w^33,5,w^38,w^25,w^5,w^34,
w^31,w^36,w^21,w^22,0,w^11,w^2,3,w^12,w^13,2,w^23,w^9,w^18,w^9,5,w^29,w^10,w^33,w^42,w^7,w^13,w^38,w^20,w^39,1,w^35,w^37,w^2,w^42,w^43,w^34,w^33,w^3,w^36,6,w^38,w^42,w^39,w^7,w^17,w^18,w^43,w^9,
w^20,w^43,w^11,4,w^7,w^39,w,w^33,w^33,w^38,w^17,w^23,w^4,w^38,w^12,w^29,6,w^38,w^30,w^19,w^43,0,0,0,0,0,0,w^23,w^10,w^21,w^29,w^46,w^42,w^25,w^6,w^25,6,w^46,w^2,w^44,w^44,w^27,w^37,w^18,w^20,
w^44,w^36,w^3,w^21,w^11,w^5,w^39,w^20,w^4,w^35,2,w^15,w^11,w^47,3,w^3,4,w^33,w^19,w^27,w^34,w^21,w^3,0,w^18,w^20,0,w^14,w^27,w^22,w^41,w^20,w^17,w^6,w^19,w^45,w^23,1,w^45,w^11,w^45,w^34,0,0,0,
0,0,0,w^20,w^37,w^6,w^35,w^47,w^6,w^28,w^31,0,w^33,w^30,w^27,w^33,w^47,w^12,w^26,w^36,w^21,w^2,w^42,w^37,w^22,w^2,w^29,w^10,w^12,w,w^13,w^23,w^47,w^31,w^5,w^11,w^23,w^9,w^10,w^29,w^7,w^26,w^21,
w^6,w^45,w^28,w^12,w^30,w^27,4,w^7,w^38,0,0,0,0,0,0,w^27,w^15,w^29,w^10,w^11,1,w^27,w^29,w^19,w^18,w^46,w^35,w^21,w^39,w^44,3,w^7,w^23,w^46,w^21,5,w^19,w^4,w^35,w^31,0,3,w^34,w^30,3,w^25,
w^33,2,w^47,1,w^44,w^39,w^30,6,0,0,0,0,0,0,w^10,w^13,w^3,6,w^13,w^28,w^43,w^17,1,w^4,0,w^38,w^21,0,5,w^47,w^29,w^7,w^27,w^7,w^2,w^29,w^21,w^46,w^14,w^31,0,w^4,w,w^7,0,0,0,0,0,0,w^7,w^28,
w^7,w^5,w^2,w^39,w^46,w^9,w^37,w^20,w^2,w^27,w^31,w^41,w^34,w^44,w^25,w^43,w^27,w^4,w^44,w^10,0,0,0,0,0,0,w^38,w^2,w^13,w^42,w^7,5,w^6,w^27,w^28,w^34,w^41,w,w^14,w^22,w^47,0,0,0,0,0,0,6,
w^4,w^41,w^27,0,w^31,w^29,w^11,w^23,0,0,0,0,0,0,w^15,2,w^17,w^27,0,0,0,0,0,0,w^14,w^39,1,w^7,w^7,w^26,w^36,w^18,w,w^39];


ents:=[i:i in [1..#seqs]|f27[i] ne 0];

// Now the centralizer of L in GL(27,F).

R<a,b,c>:=PolynomialRing(F,3);
mats:=MatrixRing(R,NumberOfRows(l1));
scal:=mats!DiagonalMatrix([a,a,a,a,a,a,a,a,b,b,b,b,b,b,b,b,b,b,b,b,b,b,b,b,c,c,c]);

scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckDetermination()

w0:=ProdRel([1,1,25])/w^22-ProdRel([1,6,11])/5;
w0 eq 4*a^3 + w^42*a^2*b + w^19*b^3 + w^26*b^2*c;

w1:=ProdRel([1,1,3])/w^43-ProdRel([1,1,11])/w^12;
w1 eq w^22*a*(a^2 + w^10*a*c + w^22*b^2);

w2:=(ProdRel([1,2,10])/w-ProdRel([1,5,6])/w^10)/w^39 - w0/w^26-w1/4*w^45;
w2 eq w^19*(a-b)*(a^2 + w^30*a*b + w^22*b^2);

// Thus either a=b or a^2 + w^30*a*b + w^22*b^2=0. Assume the latter and obtain a contradiction:

R!(w1/w^22/a)-R!(w2/w^19/(a-b)) eq w^6*a*(b-w^28*c);
badcoeffs1:=[a,w^28*c,c];

Evaluate(w0,badcoeffs1) eq 4*(a-6*c)*(a-w^10*c)*(a-w^19*c);

// We obtain three possiblities for a in terms of c:

for i in [6,w^10,w^19] do
  badcoeffs2:=[i*c,w^28*c,c];
  Factorization(Evaluate(w1,badcoeffs2)) eq [<c,3>];
end for;
// Since c ne 0, we obtain a contradiction in all cases.

// Thus we must have that a=b
coeffs1:=[a,a,c];
Evaluate(w0,coeffs1) eq w^2*a^2*(a-c);

// Thus a=b=c, as needed.

return 0;
end function;




// We now give code that can prove that the trilinear form we gave is the correct one. Choose g in E6 one of l1,
// l2, then a random element of J, and use G-invariance to obtain linear relations.

function CheckE6Form()

mat:=[];
for h in [l1,l2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l1)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l1)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l1)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

repeat
  h:=Random(J); 
  for ni in [1..8] do nn:=Random([1..#seqs]); aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l1)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l1)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l1)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  dd:=Dimension(Nullspace(Transpose(Matrix(F,mat))));
until dd eq 1;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";


==> anc/E6/PSL33p=13.txt <==
/* In this case we let H denote a copy of PSL(3,3), L denote the subgroup 3^2.SL(2,3).2, and let G denote
   E6(13). We first give two matrices defining L. We then give a matrix h1 such that <l1,l2,h1> is PSL(3,3).
   We give a matrix j1 such that <l1,l2,j1> is PSL(3,3).2, and then a matrix k1 such that <l1,l2,k1> is
   2F4(2)'. Note that H<J<K.
   
   We then show that there is a unique copy of H in G above L, and find conjugates of J and K that contain
   our conjugate H contained in E6. Note that there are two possible overgroups H, because the 27-dimensional
   module is either 16/11 or 11/16. We give h2 as a matrix from the other class and show that this does not
   work.

   We construct L to lie in NGT via conjugation by an element x1. Our matrices h1, j1 and k1 were chosen at
   random. A posteriori, one could produce H as a subgroup of E6 and show that no other overgroup of L
   preserves the E6 trilinear form, but we prefer a less synthetic proof.
*/

F:=GF(13);

l1:=GL(27,F)![[0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,12],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0]];

l2:=GL(27,F)![[0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,6,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,0]];

L:=sub<GL(27,F)|l1,l2>;

h1:=GL(27,13)![[3,10,9,3,4,3,6,7,10,3,8,1,3,0,1,0,0,5,12,5,1,1,1,10,5,11,0],
[3,10,9,9,10,3,5,11,4,1,8,9,9,0,9,0,0,2,10,6,3,9,9,4,2,8,0],
[1,12,3,9,4,1,5,7,4,3,7,1,9,0,1,0,0,2,10,5,3,1,1,4,2,11,0],
[11,2,7,0,0,6,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9,12,9,4,3,0,11,5,3,10,0,4,5,12,5,11,5,8,3,10,6,6,2,7,12,3,7],
[8,6,7,6,8,0,4,3,8,2,0,9,6,2,2,10,9,5,4,12,1,3,9,4,6,11,4],
[6,11,2,8,5,0,1,10,2,11,0,4,8,8,11,1,10,11,1,1,10,10,4,1,8,2,3],
[9,4,1,0,0,2,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,4,3,12,3,0,7,5,9,10,0,4,2,4,5,8,6,11,9,10,5,6,2,8,10,3,11],
[4,3,10,9,10,0,6,7,12,9,0,8,9,1,9,5,11,1,6,2,8,7,8,6,9,4,2],
[9,12,9,12,1,0,7,6,9,12,0,10,2,12,6,11,5,11,9,12,5,2,5,8,10,1,7],
[0,0,0,0,0,0,0,0,0,0,0,5,10,10,1,4,1,11,1,6,11,12,10,5,1,5,7],
[0,0,0,0,0,0,0,0,0,0,0,4,3,8,7,5,7,6,12,1,5,9,3,8,10,11,9],
[0,0,0,0,0,0,0,0,0,0,0,6,10,4,9,12,3,11,1,2,11,4,12,5,1,6,8],
[0,0,0,0,0,0,0,0,0,0,0,4,9,0,2,0,0,1,5,10,12,3,3,3,8,7,0],
[0,0,0,0,0,0,0,0,0,0,0,11,10,6,9,1,4,10,7,5,5,11,8,8,10,12,10],
[0,0,0,0,0,0,0,0,0,0,0,7,6,9,9,4,3,12,11,5,10,6,2,3,7,3,2],
[0,0,0,0,0,0,0,0,0,0,0,4,9,0,8,0,0,4,7,1,11,6,6,6,3,1,0],
[0,0,0,0,0,0,0,0,0,0,0,10,9,5,10,7,5,4,11,8,12,8,11,9,7,12,10],
[0,0,0,0,0,0,0,0,0,0,0,6,3,6,6,2,8,9,5,12,2,10,12,11,4,5,10],
[0,0,0,0,0,0,0,0,0,0,0,10,11,8,2,11,6,3,5,12,3,11,7,12,5,10,3],
[0,0,0,0,0,0,0,0,0,0,0,11,4,2,9,9,10,4,8,5,2,11,8,11,4,12,12],
[0,0,0,0,0,0,0,0,0,0,0,7,2,0,10,0,0,6,4,11,7,2,2,5,9,9,0],
[0,0,0,0,0,0,0,0,0,0,0,12,3,0,11,0,0,10,11,3,8,5,5,2,1,3,0],
[0,0,0,0,0,0,0,0,0,0,0,4,6,10,4,12,9,5,10,8,4,11,8,9,8,12,8],
[0,0,0,0,0,0,0,0,0,0,0,8,9,4,4,6,8,12,7,11,1,4,12,4,6,6,8],
[0,0,0,0,0,0,0,0,0,0,0,5,8,1,5,4,1,5,4,4,2,4,12,8,12,6,2]];

h2:=GL(27,13)![[3,10,9,8,2,8,3,10,5,8,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,10,9,11,5,8,9,12,2,7,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,12,3,11,2,7,9,10,2,8,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9,4,1,0,0,6,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,11,5,4,3,0,11,5,3,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,12,1,6,8,0,4,3,8,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12,9,4,8,5,0,1,10,2,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,8,2,0,0,2,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,8,6,12,3,0,7,5,9,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8,6,7,9,10,0,6,7,12,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,11,5,12,1,0,7,6,9,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[11,5,8,4,9,0,7,5,1,12,0,5,10,10,1,4,1,11,1,6,11,12,10,5,1,5,7],
[6,8,6,9,10,0,2,8,10,3,0,4,3,8,7,5,7,6,12,1,5,9,3,8,10,11,9],
[7,2,11,4,3,0,7,6,1,4,0,6,10,4,9,12,3,11,1,2,11,4,12,5,1,6,8],
[0,0,0,7,11,0,1,3,6,5,0,4,9,0,2,0,0,1,5,10,12,3,3,3,8,7,0],
[0,0,0,10,10,0,8,8,1,3,0,11,10,6,9,1,4,10,7,5,5,11,8,8,10,12,10],
[10,9,10,5,11,0,4,1,7,2,0,7,6,9,9,4,3,12,11,5,10,6,2,3,7,3,2],
[0,0,0,1,9,0,2,6,12,10,0,4,9,0,8,0,0,4,7,1,11,6,6,6,3,1,0],
[7,2,11,4,3,0,7,6,1,4,0,10,9,5,10,7,5,4,11,8,12,8,11,9,7,12,10],
[4,1,4,2,7,0,12,3,8,6,0,6,3,6,6,2,8,9,5,12,2,10,12,11,4,5,10],
[1,4,9,7,5,0,9,10,5,11,0,10,11,8,2,11,6,3,5,12,3,11,7,12,5,10,3],
[0,0,0,4,10,0,11,8,3,3,0,11,4,2,9,9,10,4,8,5,2,11,8,11,4,12,12],
[0,0,0,3,3,0,6,2,10,12,0,7,2,0,10,0,0,6,4,11,7,2,2,5,9,9,0],
[0,0,0,9,1,0,5,5,4,4,0,12,3,0,11,0,0,10,11,3,8,5,5,2,1,3,0],
[11,6,11,4,9,0,11,2,3,4,0,4,6,10,4,12,9,5,10,8,4,11,8,9,8,12,8],
[0,0,0,5,6,0,12,12,11,8,0,8,9,4,4,6,8,12,7,11,1,4,12,4,6,6,8],
[4,3,10,5,8,0,12,3,11,2,0,5,8,1,5,4,1,5,4,4,2,4,12,8,12,6,2]];


j1:=GL(27,F)![[9,4,1,0,0,6,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,9,12,0,0,8,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,10,9,0,0,5,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,10,0,0,8,0,3,0,1,0,0,3,0,0,0,0,6,0,9,3,0,0,11,0],
[0,0,0,10,0,0,7,0,3,0,0,0,10,0,0,0,0,8,1,0,12,0,0,3,8,0,0],
[8,6,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,5,0,0,12,0,7,0,11,0,0,11,0,0,0,0,3,0,11,11,0,0,4,0],
[0,0,0,6,0,0,4,0,8,0,0,0,5,0,0,0,0,10,8,0,5,0,0,7,4,0,0],
[0,0,0,0,3,0,0,6,0,4,0,10,0,0,12,0,0,0,0,7,0,4,12,0,0,6,0],
[0,0,0,3,0,0,5,0,12,0,0,0,1,0,0,0,0,5,10,0,3,0,0,10,6,0,0],
[1,10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,11,0,0,0,0,10,7,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,2,0,0,8,0,0,0,0,9,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,12,3,0,0,0,0,0,0,0,0,0,3],
[0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,6,11,0,0,0,0,0,0,0,0,0,11],
[0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,2,8,0,0,0,0,0,0,0,0,0,7],
[0,0,0,0,0,0,0,0,0,0,0,10,0,0,9,0,0,0,0,5,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,5,0,0,8,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,7,9,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,4,0,0,7,0,0,0,0,9,0,12,12,0,0,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,11,3,0,4,0,0,1,7,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,11,0,0,0,0,7,3,0,4,0,0,3,11,0,0],
[0,0,0,0,0,0,0,0,0,0,0,9,0,0,5,0,0,0,0,10,0,9,3,0,0,11,0],
[0,0,0,0,0,0,0,0,0,0,0,10,0,0,5,0,0,0,0,4,0,5,2,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,6,12,0,11,0,0,2,9,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,7,5,0,0,0,0,0,0,0,0,0,6]];

k1:=GL(27,F)![
[7,1,7,10,3,11,6,9,5,11,10,0,6,1,12,12,5,10,7,10,5,9,8,12,7,6,6],
[5,10,3,2,4,10,12,11,4,5,8,7,0,6,9,3,11,11,4,4,5,6,11,1,11,4,7],
[5,6,7,6,2,4,10,5,1,4,8,4,2,9,6,8,7,10,3,1,0,7,1,5,10,4,2],
[7,11,12,4,5,9,10,3,9,1,6,3,10,9,1,7,5,10,1,9,5,5,1,12,7,6,2],
[0,6,2,9,5,5,7,3,10,0,7,7,1,6,6,11,5,4,4,2,5,4,4,2,8,2,5],
[6,10,12,9,11,11,4,7,8,9,7,10,6,3,10,1,12,8,7,7,8,3,0,7,5,9,0],
[4,10,9,12,2,2,5,12,8,10,8,5,2,2,9,2,9,3,6,0,4,5,8,6,9,2,4],
[1,7,5,5,4,6,5,1,1,4,4,0,6,9,9,4,5,3,2,1,2,6,5,5,9,2,5],
[5,12,6,1,10,4,0,2,6,9,4,5,10,5,11,12,2,12,6,11,9,11,5,11,3,7,8],
[7,1,5,12,4,0,8,0,5,3,2,11,12,9,2,10,7,3,0,9,1,3,4,3,11,12,6],
[4,6,6,7,7,5,2,4,1,3,9,0,9,1,6,6,7,9,10,9,8,2,6,6,3,7,2],
[9,6,11,7,10,12,7,7,4,9,9,1,2,8,10,6,5,11,9,6,10,7,5,2,6,1,8],
[8,1,12,8,12,7,9,4,2,11,1,6,3,1,12,1,7,2,1,10,12,5,12,7,8,10,5],
[11,5,1,4,1,12,11,6,9,0,11,2,8,1,0,11,0,6,11,11,4,3,0,0,6,9,3],
[0,6,8,1,8,4,4,3,3,4,8,0,8,0,8,11,1,2,7,0,7,6,8,12,5,12,7],
[10,2,5,4,12,11,10,12,9,5,6,4,9,2,5,12,12,4,12,8,4,1,5,11,3,6,9],
[8,8,1,6,3,3,3,2,7,6,0,7,6,1,11,2,2,6,3,12,5,2,3,2,6,0,12],
[2,6,7,0,11,10,0,2,2,4,5,11,4,6,10,8,6,3,5,12,8,11,0,4,2,0,7],
[11,4,12,6,10,2,10,11,5,12,12,0,11,3,10,2,4,9,8,4,6,2,10,9,9,10,4],
[11,8,5,7,11,5,4,9,0,5,8,1,7,2,10,4,8,2,8,0,4,0,8,0,6,12,10],
[9,1,4,5,1,3,11,8,5,2,3,6,8,2,0,0,4,2,0,2,12,4,3,1,12,3,7],
[6,2,12,5,1,2,3,6,0,12,3,8,0,10,2,10,6,5,3,1,3,5,6,5,3,11,4],
[10,3,2,7,11,10,9,9,0,12,1,7,3,1,12,7,8,4,11,1,11,3,2,1,1,12,4],
[12,11,6,0,8,2,9,4,9,0,12,8,8,1,12,10,6,0,12,3,2,2,2,4,1,5,10],
[7,1,12,2,0,7,7,10,9,3,3,9,9,6,11,7,1,11,2,5,6,8,10,8,1,6,4],
[3,3,4,11,1,10,5,11,1,7,0,7,2,4,4,3,2,9,12,6,12,6,3,8,10,8,0],
[12,8,0,9,9,10,2,3,10,11,8,7,7,0,2,10,5,6,8,4,0,6,9,7,9,4,0]];

x1:=GL(27,F)![[0,0,0,0,0,0,0,0,0,8,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0],
[0,0,0,0,0,0,0,0,6,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,8],
[0,0,0,0,0,0,0,10,0,0,0,0,0,0,2,0,0,0,0,0,0,0,7,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,2,0,6,0,0,0,0,0,0],
[0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,0],
[11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,11,0,2,0,0,0,0,0,0],
[0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,2,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,0,0,0],
[0,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,11,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,2,0,0],
[0,0,0,0,0,0,0,0,0,8,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0],
[0,0,0,0,0,8,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,2],
[0,0,11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,7,0,0,0],
[0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,0,8,0,0,0,0,0],
[0,0,0,0,0,6,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,9],
[0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,6,0,0,0,0,0,0,2,0,0,0,0,0,0,0,12,0,0,0,0],
[0,0,0,0,0,0,0,0,6,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,3,0,0],
[0,0,0,0,0,0,0,0,0,6,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0],
[0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,6,7,0,0,0,0,0,0,0,0,0,0]];

// Now we construct the trilinear form.

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[29,83,90,98,105,117,119,131,136,137,161,179,190,206,223,229,276,277,291,329,335,344,374,434,449,456,468,482,488,512,514,536,
541,543,557,562,580,593,595,623,628,674,686,688,716,759,766,781,795,807,812,839,855,861,866,868,887,899,918,920,932,967,973,
988,1028,1055,1080,1088,1116,1118,1126,1142,1177,1185,1190,1203,1217,1223,1224,1241,1243,1256,1258,1287,1298,1300,1306,1316,1326,
1331,1339,1345,1355,1390,1396,1423,1439,1443,1449,1473,1480,1492,1498,1506,1514,1515,1530,1536,1551,1562,1573,1585,1595,1597,1610,
1619,1624,1631,1656,1658,1675,1679,1700,1708,1722,1724,1755,1757,1766,1774,1779,1792,1803,1831,1833,1846,1852,1861,1865,1871,1883,
1884,1908,1913,1914,1940,1948,1961,1966,1981,1994,2000,2006,2022,2025,2026,2044,2055,2067,2070,2072,2087,2106,2113,2115,2153,2166,
2180,2197,2199,2206,2219,2231,2234,2242,2250,2252,2261,2263,2295,2308,2310,2321,2325,2371,2395,2407,2411,2419,2436,2441,2443,2452,
2454,2461,2463,2475,2490,2504,2509,2515,2540,2550,2564,2586,2588,2600,2602,2610,2616,2621,2627,2649,2653,2664,2666,2683,2686,2709,
2715,2726,2728,2752,2754,2761,2762,2773,2792,2798,2808,2813,2821,2831,2853,2875,2877,2891,2899,2905,2916,2938,2942,2953,2955,2972,
2987,2999,3016,3023,3032,3034,3043,3055,3070,3084,3089,3108,3119,3147,3149,3168,3177,3181,3187,3199,3208,3216,3227,3229,3261,3276,
3287,3292,3303,3322,3328,3338,3343,3351,3388,3404,3409,3427,3441,3451,3474,3480,3492,3507,3533,3537,3550,3564,3590,3608];

vals:=[1,11,7,12,8,11,9,11,11,2,11,2,4,6,5,11,11,2,6,1,7,1,1,11,1,5,11,2,2,11,7,11,4,7,7,11,11,10,3,3,11,10,6,5,1,8,
2,6,3,8,5,2,8,5,3,11,8,6,12,12,9,2,11,1,1,8,11,10,9,1,6,8,11,12,8,12,12,8,3,3,3,8,8,11,10,6,10,6,8,5,2,6,5,10,
3,11,2,4,6,8,3,12,3,10,9,11,2,7,8,3,2,7,11,10,8,2,7,12,3,10,3,1,7,12,7,1,5,12,7,4,9,10,10,8,8,12,6,2,2,7,4,1,
10,2,11,9,2,3,7,11,4,1,6,4,12,9,10,10,2,10,10,1,10,7,12,10,12,7,10,2,3,10,11,3,10,4,10,1,10,5,3,12,5,5,5,5,10,5,
10,6,11,1,3,6,7,7,3,10,3,2,8,8,7,10,1,5,7,4,3,11,11,4,7,6,3,4,7,5,11,10,8,3,3,4,7,3,7,8,9,2,10,1,3,4,8,5,6,
2,10,3,12,9,11,1,4,3,5,4,3,8,10,3,5,10,5,12,7,3,8,1,5,2,2,7,4,5,3,10,4,11,3,11,7,6,2,4,4,8,12,10,6,5,3,6,7,
11,7,5,10,5,8,11,8,5,5];

f27:=[0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

// Now for the centralizer of L in GL(27,F).

R<a,b,c>:=PolynomialRing(F,3);
mats:=MatrixRing(R,NumberOfRows(l1));
scal:=mats!DiagonalMatrix([a,a,a,b,b,b,b,b,b,b,b,c,c,c,c,c,c,c,c,c,c,c,c,c,c,c,c]);

scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;


function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g1:=mats!h1;
g2:=mats!h2;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq,g)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

function CheckDetermination()

// Case of second group element
ProdRel([1,4,15],g2) eq 6*b^2*(a+12*b);
ProdRel([1,4,4],g2) eq 6*(a+7*b)*(a+9*b)*(a+10*b);
// These are inconsistent, so this case cannot occur.

// Left with first group element
ProdRel([1,4,15],g1) eq 5*c^2*(b-12*a);
// Thus a=12*b
ProdRel([1,12,16],g1) eq 8*c^2*(c-5*a);
coeffs1:=[a,12*a,5*a];
// This solves all monomials.

sca1:=GL(27,13)!Evaluate(scal,[1,12,5]);
k11:=k1^sca1;

// We only need to check k1 because:
K1:=sub<GL(27,13)|[l1,l2,k1]>;
h1 in K1 and j1 in K1;

{CheckRel(i,k11):i in seqs} eq {0};

// This proves that the copy of PSL(3,3) we constructed is contained in PSL(3,3).2<2F4(2).

return 0;
end function;


// We now give code that can prove that the trilinear form we gave is the correct one. First compute
// the space of trilinear forms for L, and then use one random element of E6 to drop the space to
// 1-dimensional. This is faster than the usual way because we have to conjugate by x1.

function CheckE6Form()

q:=13;
w:=PrimitiveElement(F);
GG:=GroupOfLieType("E6",q);
W:=VectorSpace(F,6);
rho:=StandardRepresentation(GG);
Over:=GL(27,q^3);
g1:=elt<GG|W![w,1,1,1,1,1]>;
g2:=elt<GG|W![1,w,1,1,1,1]>;
g3:=elt<GG|W![1,1,w,1,1,1]>;
g4:=elt<GG|W![1,1,1,w,1,1]>;
g5:=elt<GG|W![1,1,1,1,w,1]>;
g6:=elt<GG|W![1,1,1,1,1,w]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4,g5,g6]];
MatsE:=[rho(i):i in Refs];

NGT:=sub<Over|Mats cat MatsE>;

Over!(l1^(x1^-1)) in NGT and Over!(l2^(x1^-1)) in NGT;

mat:=[];
for h in [l1,l2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l1)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l1)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l1)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

repeat
  repeat g:=Random(GG); until IsCoercible(GL(27,13),rho(g));
  h:=x1^-1*GL(27,13)!rho(g)*x1;
  for ni in [1..17] do nn:=Random([1..#seqs]); aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(l1)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(l1)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(l1)] do if(h[cc,k] ne 0) then
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end if; end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  dd:=Dimension(Nullspace(Transpose(Matrix(F,mat))));
until dd eq 1;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f27[i]:i in [1..#seqs]];
end function;

"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into E6 is correct.";


==> anc/E8/2F42p=3.txt <==
// Start with a permutation representation of the subgroup H. This is taken from the ATLAS.

H<x,y>:=PermutationGroup<1755|\[
93,110,21,17,172,37,210,46,28,266,60,34,319,73,337,35,4,396,410,97,3,461,57,491,117,
85,124,9,70,586,143,607,149,12,16,161,6,691,90,725,181,745,188,409,197,8,804,109,781,218,
158,114,470,112,668,238,23,150,253,11,967,135,527,274,140,501,67,1023,292,29,600,72,14,290,754,
323,478,330,684,169,1033,347,961,354,26,1154,369,568,373,39,1220,386,1,567,95,399,20,1249,207,686,
420,992,427,215,1297,436,1295,443,48,2,432,54,895,52,1277,340,25,118,250,1386,500,890,507,27,263,
884,446,483,380,272,1021,455,953,447,62,284,460,561,1034,65,1253,574,31,1103,303,1042,147,706,33,58,
316,723,376,1086,159,584,388,51,155,642,36,973,655,344,315,649,612,577,80,1562,680,5,1570,366,1500,
701,1410,377,545,715,41,1417,383,1111,730,1595,735,43,914,394,928,672,920,194,1478,756,45,589,199,1408,
769,417,1483,486,923,581,99,565,437,7,802,212,1364,810,104,608,820,50,476,453,1636,831,458,733,788,
1644,843,467,1589,856,231,482,477,261,873,1063,878,56,1620,489,1650,548,1139,244,498,1000,904,294,385,119,
1322,748,59,1088,519,1557,939,525,1550,705,234,952,125,1354,960,10,1181,541,792,972,964,130,747,64,1581,
553,766,841,558,1442,418,392,996,136,562,1002,571,922,531,74,1012,69,1604,248,295,631,666,722,398,903,
1040,881,145,1702,1048,606,1149,1056,1461,419,613,974,676,583,165,151,552,1071,13,1125,965,1082,76,1176,639,
1189,1094,1622,1098,78,331,652,1537,1110,1607,1113,15,1130,664,116,341,1147,1128,164,921,538,82,911,677,644,
1112,1232,1144,84,617,688,618,645,1066,1162,698,604,1172,1287,397,174,1312,1184,87,1726,1344,1191,89,374,724,
153,178,1115,660,129,381,742,183,818,249,92,1116,157,757,619,1068,282,393,190,1733,18,365,299,96,1606,
763,1300,1239,1552,682,768,1324,1158,44,19,411,778,413,1252,1084,1256,202,281,310,101,969,794,1614,892,1603,
1274,103,428,518,430,718,111,1290,1271,997,106,209,704,1651,1061,1404,955,108,1522,790,127,134,456,1330,463,
1339,1303,220,838,132,448,1087,223,1080,137,22,554,450,1657,1715,779,228,1532,469,53,1681,871,957,516,1634,
219,233,77,1351,1078,824,232,128,1360,762,204,1055,1363,240,1291,24,492,901,1745,1376,1746,1292,245,1057,121,
66,918,1499,1392,963,1235,123,508,930,1104,1178,1400,1405,937,1659,474,1347,429,255,948,1077,1414,1357,1416,258,
1229,63,1670,1367,551,289,870,1703,1411,808,1214,537,346,694,1192,268,620,980,989,179,721,982,242,891,550,
530,317,276,462,1449,627,1153,279,1320,970,138,285,1006,749,208,816,94,88,569,1305,287,1685,1365,142,575,
1020,168,1379,1474,1025,206,999,314,156,1431,30,1484,1037,198,1058,1399,1093,900,1401,1047,1241,1487,990,926,71,
988,1138,1152,362,605,306,32,216,719,1245,959,167,311,1611,615,1697,355,357,390,542,621,1076,1750,1226,1317,
1509,556,1009,1504,777,296,958,1306,1092,1615,1518,1711,986,325,1662,1524,160,962,350,358,693,987,1107,166,1617,
1223,332,1701,1288,163,951,981,658,1536,379,1123,1676,966,339,1718,297,1132,55,669,1296,1134,192,834,1554,675,
313,349,761,1390,171,1526,405,1744,79,1159,100,687,356,1688,1538,38,979,646,539,889,1043,711,361,1281,954,
176,1283,1182,438,260,148,1185,897,709,1210,697,712,713,1171,180,1395,887,431,609,909,546,298,152,375,40,
1385,1208,1451,806,185,854,1215,224,734,187,1749,949,1409,945,935,758,382,1521,845,42,770,273,252,564,1198,
1108,752,1195,75,1046,196,389,741,1064,1200,678,485,401,879,993,277,1231,406,201,746,1248,1311,1114,975,1452,
776,630,412,466,795,49,1263,1310,1618,936,1748,1266,225,1270,445,1420,269,1425,422,780,1244,1453,1279,998,1510,
1397,211,1018,47,929,729,1624,535,1627,214,1164,1340,1304,1490,1207,566,817,384,1156,217,1368,848,1265,481,1542,
1201,827,1083,1286,1067,222,1708,1308,673,1313,1427,1585,454,1590,1582,278,1605,227,1028,744,1440,1227,822,1275,1377,
1136,1691,1610,731,1653,230,919,1105,893,1090,1583,862,1341,1183,1350,1327,1038,880,1211,532,472,1161,235,1418,942,
876,1553,237,764,868,302,1051,1516,126,1388,1668,717,888,695,122,549,424,859,1672,113,1013,708,1190,1548,593,
493,1506,300,247,1383,1187,1588,1571,720,1258,348,1372,1389,189,1677,1175,1335,502,857,193,345,288,205,1370,1049,
599,1005,191,805,509,1121,1625,1089,1345,740,785,514,938,257,1109,1412,875,1413,1346,739,1124,1547,520,737,1623,
656,262,133,700,442,1546,473,632,611,265,83,643,505,271,321,663,61,1569,421,560,971,270,162,312,774,
1243,1222,1301,692,543,657,547,983,1512,1447,638,647,601,544,598,1331,102,765,1334,995,283,435,799,582,246,
1325,286,1298,1466,927,563,1684,1675,628,1030,1194,291,896,1539,1432,1319,1472,803,1323,576,131,1338,68,1426,580,
1073,1259,844,1131,1010,1665,1482,81,139,1598,1407,588,867,1039,301,1480,146,696,1044,1402,755,595,305,925,1095,
882,1629,1514,1505,487,308,499,590,1507,1502,440,1062,236,759,1202,359,830,391,1069,1359,318,1361,1026,1419,1100,
622,521,480,1276,459,1155,322,828,415,1515,154,457,254,933,860,1560,634,592,327,1050,1635,1471,329,1460,1075,
1374,1531,144,510,858,1106,648,751,940,334,184,351,336,773,378,387,1640,1302,1439,1180,931,1199,661,946,320,
1289,1540,343,1129,338,1029,667,1166,671,1135,851,1137,602,243,1140,1188,1732,1157,353,1737,1545,342,1716,307,1721,
1563,603,557,86,1081,819,1143,408,685,1352,872,360,1551,811,1186,1133,1549,1666,1577,1658,714,363,1375,1393,916,
324,1255,511,1706,1120,267,703,864,368,707,1165,906,1141,326,898,372,540,1513,1011,753,1353,1457,750,1122,760,
826,1065,1203,1712,1613,1544,815,727,1493,710,869,1387,1591,536,732,1693,1529,1567,1709,91,1221,977,651,1469,1415,
624,847,1448,526,1576,767,352,1321,1234,506,1616,1422,1663,403,1739,596,1242,976,796,610,1463,1307,771,98,1698,
1660,414,141,1254,1177,416,1541,910,1027,1371,1652,1565,782,1476,823,787,1314,1446,1730,789,434,1720,1273,426,849,
1079,115,1638,798,1280,699,1597,702,1559,1710,829,364,654,1126,433,490,497,1456,1508,107,670,105,1003,1641,402,
978,1118,452,813,570,633,1247,833,1572,783,772,367,835,1267,1669,1316,625,1318,1016,559,1233,251,1019,407,1001,
1649,866,1366,1477,449,991,1738,1686,994,917,1630,1337,1022,451,812,863,1454,1678,371,934,944,517,1495,1714,865,
479,1160,1196,264,1717,1566,523,1421,1070,484,1072,1450,488,213,573,1328,529,821,1423,924,1260,912,1373,1101,1173,
495,850,1671,578,1380,1486,1586,905,1568,726,120,1212,885,913,679,1592,504,1174,1680,716,1696,801,1398,591,512,
594,1045,1608,441,513,1633,1036,200,738,177,534,941,943,522,1225,524,182,874,1074,791,1358,1237,1369,1465,793,
1024,836,1488,1435,1534,585,1015,1434,1433,1429,1436,1621,1690,1119,846,1520,280,1443,1687,1751,1268,985,1228,555,1362,
728,775,797,1342,1632,1293,1197,1579,1754,1099,309,1719,1246,1699,1424,1004,1503,1587,1224,1564,1097,1017,1656,579,1602,
1264,1329,195,1575,1041,1683,1032,203,587,1519,1381,597,1428,1619,814,1491,1704,1209,1578,1348,1593,1528,1728,503,175,
1664,1060,1467,629,1054,902,1059,1294,626,800,1755,984,1193,1053,1085,883,1523,636,1485,1441,743,444,1517,641,1525,
681,1705,1497,1217,1530,1102,468,1533,1430,1743,659,333,690,1014,1127,1257,825,1543,1206,1146,956,947,899,1167,259,
1163,404,877,674,1731,1646,256,1642,1284,1091,1561,170,1151,1470,1262,1356,1218,1384,968,173,908,1309,1722,1574,1479,
1230,1169,1494,1458,1707,275,840,861,1661,837,1382,1468,907,229,839,1213,1391,1496,1647,186,1637,1282,1035,1734,1694,
1679,1475,425,293,842,400,335,1403,1752,853,614,1747,1205,423,635,1236,650,784,1489,239,1437,328,950,807,932,
1725,809,1695,1052,1336,1631,1455,1406,475,1096,221,1596,1278,1639,1117,1299,1558,1667,226,1645,1556,1594,1723,1326,241,
439,1261,855,1654,1673,1473,464,1170,515,1251,1584,640,1238,1501,1031,1168,1643,886,1315,528,1378,894,1655,1735,1008,
662,915,1343,1601,1394,471,1682,1481,1007,572,1333,1444,689,1740,1438,852,1713,1216,1600,1628,1396,616,1250,1464,1727,
653,304,533,1492,1527,1179,1580,832,1219,1285,637,1204,1692,1349,465,1148,1355,665,1462,1272,1150,1573,1648,1724,1626,
370,1700,1498,1729,1269,1555,1142,395,1599,1674,1736,1145,1332,1240,1689,1741,1742,1535,683,494,496,1612,786,736,623,
1445,1609,1753,1459,1511]
,\[
518,1118,1050,240,1041,1614,1649,1228,1171,470,262,1635,79,1114,1063,160,128,275,626,619,377,253,743,1313,426,
1235,790,633,1599,1375,187,255,553,837,677,391,1555,224,459,351,1421,38,37,612,135,1531,1040,1305,24,307,
27,1160,158,1354,1386,1517,507,759,1733,783,1475,121,168,1458,1523,556,452,1716,1066,288,434,1627,526,748,1466,
1366,102,227,1384,103,1270,364,1252,1351,616,1329,260,216,245,842,56,1038,1099,588,1506,1283,566,652,144,309,
599,1664,1407,1486,290,1199,921,843,19,1209,1544,301,1349,1465,430,1077,1031,708,983,259,1163,73,865,647,610,
1720,325,366,1495,458,298,84,738,750,851,91,171,1285,1587,754,203,1217,1058,516,706,1682,787,1145,438,412,
208,86,975,811,89,1188,1428,1453,1568,1229,958,460,429,731,1337,846,205,1107,55,933,1065,797,454,1393,113,
1295,1379,52,807,967,254,841,1666,515,822,196,1222,1196,1115,416,713,54,78,1518,232,866,608,1316,621,159,
552,881,1579,1500,417,189,395,1343,892,1381,622,732,1136,1173,1206,1312,1446,257,1300,49,1023,68,571,1200,1207,
1013,1503,1326,696,209,105,486,170,211,1256,1253,415,1437,848,801,1331,1590,1616,1037,827,1419,681,1454,1044,384,
306,1245,1541,1089,1158,998,35,1220,267,14,751,532,721,1450,264,605,1504,1238,1589,635,1729,870,447,1367,455,
467,1608,1646,858,1042,826,1684,510,1607,315,1404,449,94,941,1678,972,389,1687,1046,321,890,1681,1420,1413,252,
684,246,630,631,901,894,904,1426,886,580,473,1131,230,1264,668,1334,11,770,244,1081,1364,300,291,1461,609,
96,1606,817,375,1177,767,468,1301,1498,201,169,488,674,1288,1164,409,1667,968,1719,794,617,76,151,1637,284,
719,1175,410,1328,1600,269,362,1181,1397,365,1603,1580,7,1011,1247,1562,1092,966,982,334,760,899,1689,1263,528,
1314,1378,82,1143,959,557,1513,1278,1350,371,1731,1126,1296,1060,146,791,666,1652,785,1734,1488,1481,789,581,370,
810,1422,1174,1243,341,1645,623,830,1266,320,574,280,122,585,1566,932,893,1507,529,175,115,1686,1630,1493,1306,
823,1570,1338,1723,788,1663,994,820,1690,1584,558,1240,1155,1110,390,109,235,1333,176,536,178,304,1276,1467,1396,
871,495,701,573,1676,1448,1186,1294,1170,1214,1696,645,1447,535,1496,1279,565,8,519,525,63,718,496,1538,896,
568,1501,1249,1125,431,1548,1479,1485,874,98,1725,1127,678,107,319,198,1586,1436,1148,799,648,1702,1388,119,1441,
1755,1250,85,1712,1655,607,1665,207,1430,305,584,472,1376,502,1559,1468,194,1543,771,1335,1659,357,1612,1309,583,
413,793,878,534,1015,443,317,342,720,166,582,1201,498,1026,1204,577,1108,1165,1298,129,1368,1474,1730,974,1094,
372,1701,1258,93,1008,333,1020,214,916,1356,190,1558,540,162,1595,161,1073,861,1514,1536,1408,388,629,1162,839,
1605,1552,1194,13,408,1025,603,10,61,1429,346,664,70,909,1130,1168,538,1698,1345,1713,1708,1024,1564,1519,1469,
1427,1112,445,184,1342,734,1251,1737,653,927,326,402,1016,981,499,825,723,856,28,293,1096,1594,663,1113,287,
441,636,272,173,1633,273,597,20,50,1445,911,724,62,1752,594,197,1183,1540,1644,299,139,1749,311,149,1753,
662,1670,127,1034,847,4,51,852,1019,639,179,1028,1492,1318,65,1139,1169,1005,367,337,1740,917,32,1542,1221,
243,218,670,258,1739,435,308,1093,1746,363,929,1532,1304,679,960,143,1352,1232,752,403,829,661,1658,131,1411,
328,1,401,903,806,687,1700,1442,427,1291,1709,920,1561,281,1078,1604,1683,1048,990,419,318,1372,586,374,382,
34,1623,477,22,547,595,373,90,570,352,1323,1629,1639,1284,1452,1191,1000,1007,889,1029,919,1157,1508,600,1087,
746,946,1704,312,694,989,632,952,1510,1014,1596,141,1528,1535,572,1198,1560,1269,1180,263,1308,1100,624,154,957,
379,1327,658,1265,781,1502,575,148,943,907,386,880,421,185,657,1348,331,872,297,944,1324,314,108,67,1520,
656,1297,221,1472,191,1415,697,1069,768,867,914,1483,1153,726,1248,665,453,819,48,1302,869,398,1601,908,503,
876,155,956,1095,310,479,1609,1212,698,1344,295,814,1621,1473,527,692,1117,1679,643,985,464,521,466,354,248,
1281,1622,1385,1732,1341,1545,1129,1499,1234,406,1202,277,147,251,1377,1055,703,1176,898,1135,2,840,1557,1647,905,
714,1088,329,1292,863,500,132,1631,1357,936,1551,984,177,859,397,222,313,167,864,1189,1724,897,1010,1161,900,
283,484,942,634,1233,270,1648,1109,835,1374,1424,831,934,774,857,492,715,43,261,1571,1359,873,1054,1102,736,
249,1511,1660,425,725,77,561,1534,1402,1303,75,504,1718,411,1754,950,1662,1213,104,355,755,1289,1074,101,1211,
1097,1457,110,1137,1246,775,828,97,1735,1111,977,875,1370,1585,1336,1592,1346,157,1521,124,1391,1624,81,219,1070,
302,700,671,690,895,9,578,615,741,1079,483,1382,1193,282,40,1363,1539,548,812,1315,223,1432,716,969,404,
250,1745,1216,1116,285,935,1362,1339,74,821,378,1268,997,385,268,739,1071,215,1047,1470,1355,206,1657,757,1509,
1387,137,1224,1138,210,30,860,749,316,1494,1694,490,1546,31,142,1463,150,204,1340,1365,1257,1443,512,1280,965,
1482,1236,1572,711,186,199,517,1425,1219,1497,541,278,69,271,1027,15,39,448,26,1583,188,598,1035,995,1490,
1156,1455,672,1394,181,353,456,156,1101,350,1680,1286,924,1080,1072,174,1581,423,361,229,1056,1059,41,1576,487,
1150,877,773,338,1197,784,471,542,1159,779,979,1195,1103,87,1022,838,733,451,475,491,862,1184,478,888,912,
954,772,707,1619,1632,140,1602,735,163,628,358,387,1239,1271,834,1553,380,1675,1373,60,1275,1651,494,294,1231,
344,712,992,1287,649,29,855,673,824,446,551,939,638,111,601,279,562,509,1267,1067,614,1515,436,1416,1133,
72,1290,1578,753,804,213,1610,1182,520,1223,1414,676,1476,1237,849,887,1154,1330,369,1530,1017,138,766,815,42,
991,476,1064,1325,809,1728,1051,1640,1717,481,289,1418,1106,564,5,1012,47,514,951,689,987,1039,1311,651,844,
1636,360,332,1613,937,1084,376,962,744,808,183,980,530,745,796,505,1706,742,986,322,1132,1227,106,1668,1218,
1582,650,1075,237,999,1282,1149,1480,1210,58,1672,1320,637,172,439,405,1593,1003,1205,1736,392,1526,1321,833,461,
1529,1625,1021,239,1433,45,442,611,613,1105,134,1398,339,1410,1634,1399,396,620,1395,1693,765,802,1697,80,549,
66,1618,1669,688,818,686,513,469,1477,1464,1626,1478,220,693,948,1120,978,1360,1423,424,465,883,1685,437,563,
722,324,1190,1435,1567,349,347,1547,654,1122,3,217,938,1620,926,747,1438,348,589,1460,1573,740,36,420,1001,
882,182,1707,1401,383,727,884,544,489,587,524,23,537,836,1671,1332,1053,1516,523,963,1563,228,1144,238,117,
1705,1677,1554,1124,545,1742,675,1167,579,474,336,1641,592,1409,533,1565,493,1524,845,130,1319,482,1192,1406,57,
192,1588,705,1172,1062,710,1299,996,1628,1674,961,265,462,1695,1403,695,53,1274,976,699,1638,44,450,627,691,
1431,543,343,1484,591,682,226,1673,1471,152,1527,910,266,971,1751,202,1703,659,1141,906,165,832,1699,728,1412,
126,1750,1417,1642,1550,593,1710,1525,368,640,777,71,1215,1036,6,885,625,99,1033,381,393,769,782,1747,511,
1083,1361,88,359,33,296,225,432,414,1244,795,1179,879,1369,236,1151,407,1262,567,1380,1273,292,400,1166,1575,
1449,1748,193,120,64,1208,1371,1009,399,1260,125,786,930,59,286,1537,136,1057,949,1242,1255,1577,816,1091,1505,
327,1392,576,1068,602,854,145,922,233,1002,606,546,853,813,1225,729,1104,702,340,1654,1741,531,1259,1353,116,
100,1061,1744,21,918,1045,1533,1383,604,792,805,17,418,1090,1439,1254,988,1714,1451,1738,1152,274,180,1389,1043,
554,1226,1440,762,522,669,506,153,247,596,559,1692,913,1617,422,1549,1459,667,234,276,1726,133,1322,1076,1661,
25,955,550,256,763,1272,1085,1121,463,642,737,1489,16,114,1128,1187,356,433,915,555,1004,778,560,323,501,
1185,868,1574,1715,683,1598,1722,1727,330,1261,1522,241,1098,1597,95,539,850,1456,717,1032,1405,902,394,685,660,
1086,1434,1241,618,1653,761,803,1140,655,1721,945,704,1688,931,1400,1052,1390,1123,1006,485,1556,12,1049,947,776,
18,123,231,798,1147,345,440,644,756,925,242,1293,480,212,1462,993,646,444,1310,457,1146,1358,1643,1082,1615,
335,497,118,1487,1307,800,1591,964,923,758,928,1230,164,200,1611,891,953,428,1491,1569,1711,590,1134,1119,195,
1656,303,1018,1203,1691,1512,46,569,508,1142,973,641,709,680,1317,92,1030,1743,1444,764,112,730,780,970,1347,
1178,1650,83,940,1277]
>;

// Now we need a 248-dimensional module for H.

F:=GF(3);

m1:=CambridgeMatrix(1,F,248,[
"01221211212102120211202121210122102202121221202101121111122110100100020111222100210100022011000212222202101211210102101222102221210001001022020222002112122112110211021002120222201211002200101102112101120101021022002020222210200221112102001200002210",
"22012112010020002211220222222120101000211212022201110212100022102022222002020112002010220011021210220020002222101100212211101210110102112212100021122112221122202121010010120220112022222122101110021210111101012021112122110100102202100112102120000120",
"21100222120012200002010212201012200001220120101111010220010200211120101101102210111221200010212202101211210201000220000222021022200020102210222111120121010120101112002221000101021021002221120021200120012101112221001020120100212121202211002221011022",
"20212010211001002012222201220010120012022011010100122012010002200201212002102022122221022102111021110221222020221120110122001012102110111201200012221022212122000011221201100002212212011200212201121002221111101002211112101210211211122102211000222100",
"00021122011001110210102011112002212101022210111201111012221020111201010200222022201212101020200222111212012201002202000200112022211210122011221211200212102000120020220022020120002220120122011222100101021010202221010000020220221011022111200100021220",
"02220002021220201000220102011020122121210221212011210212210110002020010222212201211220211102102110020122200201212002210000111011112202220121112120212000101121111020220011201021120121120021112011022011002201220002022202002210201200111002000001202001",
"11201021012122022222112022021101200112201102221102012112112201201102220211111010022100112120021120200011002220000202022120202020202010122201221212002222012121221201102021000120112000210000102010211100201211021121102222111220120201211021012102000222",
"11010200121112222202211221000122100021000012200001120011201020102111100000201220121101122102120200212210220012000201201001221020110110220220021211111210221102211022000002221221100001120021110221001021020020122012221212020200010122220121202100221011",
"22221102002220221110222112211022121200212012001000001022102212112211200002202202101011211102212211112002110201010011012022101200100111001210001010100012122100220021222200210110212212201121210000210100010120202021210110202200100102120212010012100001",
"00200202002122210201200010222202101111210221111111221020222102012202001102022201010000211100122000022000020212101121202000112112021201220101010100211022211202011211022122110121102202010121201110200011200211220220202110020222201211021201011221212121",
"00020121221210102120200200210120002021110110200202110111011201000020000010012110000120201120120021111221101022000020000000220220000000221001120121002222201000212211120221111002120211212202002121111220201212102222002122012011212121221012110110100111",
"21101100122011221101102102201211020010110122200122000201001111211221202021012122001001012200100111220122222222112211210220221212210221120021201120122122020220200000222221022022000110011022200102110022201221021122002012011200020120212111200102000111",
"11022110120201112020110102200111020222000001122200202120221102000212122220201110121022210212120010120122102001200110100211011212112111020111020111200212022002020022121221210102021002022021212200021000202011202002212102021101002210200120112210110212",
"02201222000020222201120110201002111122121222120012002211112201121112022202212101101012111200200022210100200200101001012001001212200122121201102200220210022221001010122122212012022000202102121220002111211011022201221212011001221202012200121020022112",
"12010102022011210200121001100222112221110210212120200111211010011011202101122020022002100001210201120021020111022201200111010121210220000012202010122201010212100120112112221021100201222212112101000221101021020111022010201120102112011200221212012022",
"21010020211222022110122122120121122120210020002010110220100212200002111022210222121011011211201020200211001202221010002202211111010110010121120221110002202102122221011020220111202112100100222212210011001121210111220102010121200120202021020000221112",
"10100100221111001121122101211211111211110002122101011010002102201210202220212010112121102021020011011220010121120122220222110210001120102122111020011121221110012111000121101202000110020000022202102001111112210121010221121000111001200102200011021211",
"02110021202200102021122022000102021102201222010122122020022101222021101111000121202120100100211122221102200100022202100101001122000010221012002102201100201002001200021111001000210020110011100002000002002210121201122211001002102221211202200211210202",
"20002210100110012121102022022020112201020000020212101120212211110210211202211010120201002022120201001100120101010120120201022202222200101210010221010000111200010212001222211010201101122222000212201012222102120102010111202221122220221111221221100200",
"22112102010201212001102010110101022111221100022210220100000101222221202222110112010202010201102101221012211000002010111011012110110000022010202002221211200220020102000200111100121011111111101101011200000211210001100221011200212012120012220111120200",
"01021111002022121001201101000210202120122221120112222212101122120221200101112101111022001121021020111021020012010112202221000011110210102122000000121212002201112220100002110002201101200202011212101100002011202001200222111201021212200021222012120120",
"20210120010102020121201210020001022002001112121122001111201011211110202120020111221021220112020122122210221122101110120220212010001221210211111120100200000212220010212011222210120222202100012110222100011211010210001112120212221201021110201210220202",
"22211110221122202212202021021120011021101210101210022001021021110202111211001102201120020202022000111100010210122020022022221012012100020000222001121002220212010001221012202002102110011221022111010012011212112121021222200101002022001021220020112001",
"02222211100021001101201101022212002101001202212120222120211001201222020112210001112122110200112202020210200102202102101120002012211120122020122100011111201002220212210011011212101020121222120221121001201011121010010101202222220221222122102001200101",
"20102220012100002100221021020120122120220101101100222011201001020122002022202102122100201011211111201201121121200012220110200111112012012121020210221202101221221201122111000020101210210101001222102020110221220010000001222212100221011121012121120120",
"00210010220220221200000011221201022202220202122212010200012110120100021201000222002020020112220211020221110002011011010000100221022102020000201200220112022002021121222102121021121221110112110221200100200212110200102202112102021220010201222210010010",
"21202021210100221221002221121022101110001121200111222220002011122121121112202021201211000112222222001012101202002020002112020210202010000021000101221001102012212111010222211011221120112212111201022100001012112002202201121002121100201221222222120212",
"02021201200020221221000221001220000020101010222100121202110100210202100100010222122121202221210210120122021102210001010100212122011122222020022222102002020200101002102110221001111110100010001022200210002121110120120010022012212010021100212120111102",
"20021201221002002101012200012121112021222212201102111101110110222010121100012110020102000220120000220100211021021002110022020002200001111210101101121112222021010100211101220102202121021202212020212201202211001221111110010222000110221212112100201122",
"22211220212200000012200022102221001210010110002001212111012200122211021102222111001222002220001110222020002112202011020102120020201101121012221212210112100200010211101122012020211222122202010000110212122211011020101022112020000120001110111002112012",
"11020220222012001021200210210102100001021022110210210101122202000222220010200012201220020111211010122022021202022222221100201120220201100021221221111101021211220010021022220220102101000120111020111020021222110102210021122221112220101012011101021111",
"00202201110021000010021210010212221200120202220120221202022211222221012201200020110202010212101010102220011222020202211010021010100101212010022001101102011201202102220102222221100211111100010211010122202010001120110100002122101011200222210100121021",
"12001201100202202211200211222101000111100021100222120001021111111200222120002001211120112210122020022120012100010121122101102200122020111210212122210001221111111022200201012000212000020010102122202112021000101222112022210201222222201112010022111210",
"20222021000121101200111212222110121102222122110102122020121202020102221210001021212022221220121220222110111122102220020121211002011212001212121100222200201020111220100120000101122120011100022011202001220012110220221011210102021221020102011200212111",
"02100211220212222120110102211121221200210121220110210000022221222212221101020122111200100200120102200200010112202102201111200200221102110211001221222100101100000010001200210202200020111010012221022110002210220111001121111211102200010210000222121122",
"00001022211211022021102221011112222121010121011020200011200201212101000001122010211022212021100212211100201222011011212000100011110202220012220222021200001011022100122101222222210022001122212012022020210012211122221012222200020002010220000100221110",
"11121110101000210010211012122120001022201202110022222222212022210201110101120011101200202021221001220212121201221200101110020201202201200222200000120012012010121022110001102122122211222000222100102010100200120012200111022020211112222212110001112100",
"11122101201210221112202002022002201002002102200222000021012112000022201002222011021202011120102122120102101120121012101021101010001110212202212211022012120121000122100002000220212110100112121121211112102022012200100001022202100211220111210211200000",
"10221020002000020102011021120221100121121220112022012000120101010002112102101000000210010010200011101210021210011201102120111111222021202011202121222101021112100102112202021212110122221010210122011022210221201002101022001001002110201122011221002001",
"12022100110121121211201000211100121102202220000121110212120120201201211010021202001121202110201112200212001110020111212210121000020111112012002202201000120202021210011221110200012000222100201111002010222101022222021021110211222002102111101002000011",
"12000211020012210110211000122110020100211221020222010221102222220110010022112122021101121021222100202102022021112121102201222211202100222010012212221002012121000100121101020110121021100021101121201200202000110101111011010202201000211120121012002122",
"02000010011210222011022000010021012211100011120201002012011211110220121012112000211001211210002100122020202112111202122220011101102212022122010111110202010021120210110120021202000021121000021121022021001120001010110211112211222111201100220121200011",
"11220211202022201122100220122022120202222102001111111010200011101211200000120221112011212001200001110200202011121022101202000221021022100001012110221221111101212000022212200120210020010221212122211012222212022120210221201211101212000000000210202222",
"11000112110020211010220000220210121120100200220102201100112202111102122022112001011011001021200100112012001200222100202200222022210120012201111102120121201002102220020112122012012201110102020020220121222020100201012101112212102011202111201012101211",
"20210000111021012010212112212101022221101110011100200201012210102012010021111112221101112220212212011021011002200021110002111122120011200022001100212101010012001202200110000002101121002112222101001121010201121021120111212212121001221000011221200121",
"22102100011100020002122000212221210112011112220110010012000120010002222210200221222221210012120011102221122020012001221101202101121102012001112010022112210211112101120010101100102001210022200221211101121221220122102002112212121100122102201122201111",
"12200200022120122122022001221011012100220221021000011100100011122112012212111101002000002202001220220210022012211200201210102002020212212000200201112010012220210211012010111112101000222120001120120002220112000002101010210221111201101220120000221201",
"10111020120021102122010020002112011121101000021111102221200010102121022222110201112111122212202111222121111111120211122100211220221201212121202100200102200022212101012202002022102210201222212211102111100111011212221020220222001201121200122122201111",
"22001100021121011121220021020000121012202211122002122011001221021010220221110121212221111201121200200112001200222020211100221110022122122011110110211102101002101211211111112001000000102202010010001202010110210012211202220100002201010021210122212102",
"11120212001020202201210120100111021120211210000102102012100112121100001001012210011102102121022122102222011112000111110001121111200221020002211101021222000202000200222221000210200002210022202022002112110220220120200000222220020202202111122201001010",
"11001010120222101110110211210002111212212212002011121010211202211121100111211110020010222220110011212221012100021102112120211210111002200200210010112002222210111222002022101200020111112100012212221121220210100120002221220001020210120121011221021012",
"10002221202112012122220011021021111102001201102201010220110221110211011221012220102101120202010122002120120020101200101112001110121011212000022111122211210120102112202112010222021202200010121220122111110021011202220121022020202000202002122021020210",
"11111000012220121222110000211002210111100201222002211200212110021122120221012020012201020020221221102110110121111000211220222211101011121022210122110221200112201000211010112211010122221202001112022222212020011112002210210102122112002210222220101111",
"21001210200111212101102110220120022022211012010020022010102022212122122120202102121110210101210221010222111022201122021021212010121222000011210020120111221110112202222010101221000201022112001020001000120212020111011122212220001221010222220101011122",
"00201021111111212220000110121000102020211112221220012011100102212001001222100122201110010220002010211020102010202121212122221212201100210012212012002210102111001210101101122012102020200112100120020002002010202122021022012210221112020101102001211122",
"11000122211012211102000100120220001111122110201012222211200212020011102222200012001110000020102220021200010222011121111122111000212002211101011110222222221112110102002200112022101121210211012102012220001221110220002211020200110211212220102211020011",
"11020212221020121012212120020201002111001111122212022210110110211112201110021012221120020012120002202111020200001221110020101011212121020201002022120020002011120001011021201012212210220201101220201011120120212222221112011122100020210022021110111021",
"10220200222212211202221202102011221211112022120210211120010212012000102110110210122010101120112111220110211112020221100222210110122202102201222201111011210201011002121122200220000022202222112110022211111222022200212000001111222000100202210200102100",
"02012212021001111022022010221222011112121020101112112111101122012110100220012100220122101112122202021002122211122222102100010120222012022002121010100010201110102202200210211010120010121121000112002100100112111102122121000002002222212102012102212102",
"10010200010220110022110020220222010020000110220000211112112020221110101211110020101010112111102212201002200102211211221002101112211101102101200211102010202221200021101010001220012101022111000111200200110000102110201100101011111201221212210112201220",
"12102012121112001121121022200022111102222222112021202121200002200102212222212010222202222000000000200100100211110020001020212110001001022120111101122221112010101002220200000021222221002021122121022011112212001112200021112110202122202102201211120220",
"10212012110012022221001011111110101010120220112100011110021000022210010021010211011122020202211112100002012210210010222101201002221110211100212000010120010200220022120111112002122222020022210202001120002021102120212211001102220212002122102020001021",
"01100121202001011211122120222011222211102222012011110120201122011110102121011102120122011011120111200222221122202020120202211000222121220121221022111012201120101122100211021002012220112121200112120221210102000120110202011210012012000121222000122220",
"02220122111020010012000112120022221020220221020111002100120220010120101021001221120120101000210022211211220010111121220012010121112202112110212212120110200221222000211122110010011222200101211211111010222020202102012112101100000210220210220012002001",
"01112001110011211021220012010212220022201221020211011212210121200200120120110112000100100202211211101210222201200022111021220012210221020210120021112112112112201111020121110100012222220010201211112110122010122110022111202101121100121121222201102110",
"10112102201100220110022022202000121021201200000101222022121001011012002101011001102000012222001002211210110211102202210022221202102201210112012022021002000101000020110101001200100200212211101201022222010201201022022001102111202222102222002101011222",
"02202201210212001100011122212010120200122112102020121022210202010222211200111022112010010011001101221212112202211220021120222020101012110012120202200012022120220200010112220010012121100222110111212001102101202102220222220010202220220201211202211020",
"10020210011111012210102000011021012111112100211001000020100010102102110020101022010110202202021211102201000202020100120101220001211110120201010102020012020120012201020101110200121212210202011110201101112102121012010100201002020012202200212202010002",
"22021201112121221200102201202220222002200210101012000122120200222022200000001210221102220112100200100020102222102101212102102212011221112111001220102002212122011002121211202210120011221020211100112111221211100120200020211020120122212010112000011112",
"02101212101212122100220210122022021022121101222010211121222100111122021101210012221020010102000201100010110222010022222111212202011220002121220202101012002122020121010100211011221210122220022221112102101202002101102110022111021121202002121220101121",
"21211212000112101220221100121220020011000120002000202220201100021002000112221120120011111200121211202220011222012112000022121212011212100022121011211001110211121111210010000120102002221112111220122021101201100011120200000102211022212210211012020221",
"11222112210200221122102022210001210102222200222220202112220000022111110122211021200202101100211221012012111212001201222211120021120021202210101220212020112111011000212002220222011200201002001002210022101110211220210111210110122010200122101211210201",
"00012120211200201201100000122201101201020100121210200212111110201011122102112200012212100200000022000112110200022202222021020220122112210222002022210120221010020002212020000200220011212021102201120122220100100010212110100110110000112012001211222021",
"21202210011020210010021000011020021001222022021122002001112211210121122020001002210020121011221012001020201122121201220100022111210012021121122101022100100021111000112010111000012122002212010122110202101202212021001210122011021212021221012221211100",
"01111110212010110001001222002200012221112122212101212001202000110112020022110022101211202212200022110121121200210210120102002021002120212011020012011102201200222011122200121011011120002012102201101111120021012112202210200202120200102022011122022100",
"01002102111220221121002010001011201222221112021110021102202010002020111012221011012001120012102101022011101021001121200121202201200111102121221111222211020221011002111211212020101220111122211111120101102010201111012101220101202221022211212022211021",
"10002102212200100011120121001200001012110101211101211120000011211210220221200121200121001222112120100211011200120010010210100000221211110010110012000210022012000111202200200210012012101022002202100102012211022101002121210212110110220202222200111020",
"22101012202021110011010102012101200022201221000011010010112000111220101002001002221222020122022012111121121022101001021210200020211122020220122020011002022122022012211111012012001012212122200211001120000211210121112100211222002211100100002112210202",
"21111002001100102102110010021220112111011100110101122220020210001011000202222222220201011212012111011000010101222202110102202110000211012220002212011111012112220202001112222122010022021001202221121112210121100100020010002202101010222221111121220112",
"01200101222222102220112012222010212120010220010220000020110002001102101111200211202001002100201011010020001121012221110020202001010121010112110002100120221001111101000000210202200000202111112102020022210011120111220102101100011001102212002202212220",
"11122210110111220200222020220012111010200211201102120220202210222001010102110221001222211122222201101122120100022111001022212022022012110221011222220222122212112121220210002210202221102111020101220001121001012021010021210220210211202012100221110001",
"20201020021200110000212001121212021120221100200012001210201012100201012111112111110222210020011111000100012101100201120210202221122220000021121102000212000102102000200021002002200022101202100021210112111002212211020011220002010000200101121000111210",
"20022200012020001222011000121102021202021120110020010100112110101102121021021210001100210020020222212202012012022022121100200120200010210102000111211210220201200010222212102210200222211201000102001011100222110002220000110012220112111022001120220001",
"11210122102002102222010012100011011111021111211101021222212012212002201112102020022011022122201210210101000010110222210202120222101100010112220012011202010002122020211202211110001010212001001111002101222020100012221120212201222111020101101201102121",
"21002111200102021210210112021211101021210122021120002000101200212211020100000212102221112000110100021111010001100002202102210012102022011111122011200101121222011112122012221221212001120221201201212200020211001002010201011221001220222001110112022221",
"10220010011210010011210202000120121012120202122210011020210020100222002121010012222000222211020202000220011122022212211221100221002000012100011100110221112220001011120011202221210021112010111002200121110220211211001012012012021000100012211001010100",
"22122112110120020021001022020101200201220020022010200002100020001121121100121200221121210011020020000202000112121020121111212122001120110111121210202022202111101202010000011020101120220211111000220111010002112022111110000202020121100100220000012120",
"02110202221110121221011220120111201220000212121202200222201020211121120120101020010200120211220020021201002211212020001010121122220220102102100010121222212210200122010221200220212201212111012022221110221101212220021201012100221202020210000022101002",
"22221010202220001100111012210002101222012100222210020121100022012101211002012001202002222011202221210020012211112100102222112121120000210001122000010222102121110210112110221122011110221100122020022020002202200022010102010210011010221102022021002011",
"12021201220210112112002000221112101220210102110101221202010211020022222010212200200020010002111212102210010211110002222101221000222012111020200211111022211020102010011202102001121110011201002102021112112102222012020202011221022212000100120221112211",
"12212112000122101210120010210012212111111012001112122212211021101020210121202120102012210122222222210122022120010211100100102001211200010201012021120011021201200001220102020220201210221020011211001201022200122201000201021120221100120022222201201021",
"00212102000122202200022102212100100021020112200220112011000111002201010222200001220112022121102011111122202110011021111120120100100112110102210212211022120002212202100022110100221211210110002121011212101120221121120210022201021201021222022021011220",
"01121002220001210212112122221012000100022002200112010202001102112001110220110212102102000210222221112201100000111102122101010022202120011110121022020112012120011200201112010201201111111001020220122222111201121221121021221202111200100000011220021020",
"01211220222100112102112122122021121022122102201021201012211221101212100010001021100122012000002211101010121221200011120101002202221222212220020222011011001210201001012120112200220101222110011121021102221121201122021101021001110002101011201010201211",
"11120020111001020210212220200102120111211210110101120101222202101201102111100111021000201201211010000202221122100220122112001000210020000022002112222020221022101010102010022200100101021200000221201102121122222221110211101212020122101022220221000010",
"00112102221221211221121221122021222211210221222011001012122221220221011021201111200002001010201100010101020020021211012021212211221110220012121202212001112011221121121002011200222021110201020112012112010221221101100212201002022011001002002201120222",
"20101202202210021102100110001110211002122202221211202002002101101100212220222111002002200111000222200221022101210211010102121210020110101002221112001210122210201111012212000101201101021121000201001202020112001210011211002021022101221112012102112010",
"00110212021021020000020210221000200212101002220002020120221120010020200212200002220110110122011011110101110112001001021202112221212220001100210220000010012001101220110012021002001202000212201100022112201112212111021100011210020101011221221002120220",
"11101020011002000220101212102101212110020000212021120010020120022001112022002202120000202122000122021202000100120012101010220200210200211012002110100122222120010022221212002100211200000020101210110101102010020222020211011100012101222220000122100122",
"00011222120222021020112010210112102101112120212022121221212112221201211102102122212200100012220201101100112102021101222202100200221002210202002010000111000022020101001110200211121110202212200210220120212100211000100110110111122112222122010022220000",
"12000020001200221110020220011021120212222012111022202120221111202221101120222201120221222002221022210101221011000112211000121201100020000112111120200101211202011121122020110100221011120100001100022212102000122100110200210222120112001010000020120202",
"20221111002201011001200022012222011000111000122220000011220121220122210021222212112000012210002121221121101210110100012020112122200102221220020022022100021101022221012112222101011222021012000120102211210111110111221110122200201211200110210120011221",
"01122201221111000020221022010010111201200012011022110120121201222102121111101021110112212212221100012001102202110002101000022121100212000000222001222020111001220210202210022221100212121001002112120220202110120221120220021010120200120211200111202100",
"00011010110110021002101002021212012011111000101212222201212011010212220011011102122202210002201202211010221021122010202110011012112112011022222100120002222012000210221102000002101012112000022222112022222122201022120200202120102002122100120022002220",
"22200102000222120111210202010001002022011012212122022201000122022222221022010202021200022201202011211220210121211221202001211201220202202020222010110000002111012022110211201021220020112220102112102221010012221122201221102021021221011122121201002202",
"21101222220102022211012221010211120111020022122100002002001221212222022111111100000102220121110001000010022111202122221210212221200102021100120020200102020021020111120202022122222021101212222001210211022000220221020002200202220001201112011202201122",
"01100211220222111202202201122011100221120222211221000200102200121120211102222221120211100012000012110012220202111012122112022212012222002021212210122010112222122100112211111100022212120220112212202011010220020221202021120010201110102111220120222100",
"00211221011210122000010102100202122221111202120120201202120002011010202121012211111020100110001002002220202010001210011221221211112110221120110211112020101211120112012001100121200112000121221012120121002110121000201211002022022202012120100001101112",
"02121102202212122021212100120201122200012210000201012000120001212021100022122102100010001121010102001202222010012201210211200001021002021101111110010010122022102012122120100001001211020222220020110010222222201011222012101012100122200212001112110121",
"00000102022021222200122211112100021121210202102212200101200022012122211110202200202100020100212122022011022221121200000010111010100001001010120200112222112121002021212202102010112012000212121221111021002221211121001100011112221112100012221200210112",
"21221011202101100122221011121022211022210202221000200212122121101222211100101010012201112200111021010111001210102201102021211111202211000201022020110102212102102221210121220112010211211110210012212100012212001100200111120200001120211020002021001120",
"02000112121022012120201012202012010020101011222221000011010210221002110201120111201001111010121210022201001211200121200211000212212010020122121212012112200101100212202100120220211120011200012012222022222222021010202111020022010001111111022122220211",
"11212210102022001111222110021101011021111000012221010212002022201200120201012212021212101020022021102112122100101212212212201200111210110110210010210202221000001222020100002101200120220020100212122210102010222021210112202221101000102222001011022000",
"11002122022201221001202110021110001211222020100221220212221022001002222002121202201210011201202120200021110000012200000201200120112022222220002002020101001122111201001100122200102121222021012101201012020120220102020210001110102022101100201010112002",
"22002101222000112120122101211010111111002020211002100210122001012011022020121001202102112221121222010212021202222202120111200002002011122022100021222002201011112010022012211211112110100110021122111000102112111112212112122000021122001010200200011000",
"10221211210112221011020202101212122221110122111020110001200111011221212221200010021111211001112121200221221011212201021220112221012220102220211000012021011020202020121010021210100101011012212020202111221002111022200010221010021020222220010102011021",
"10210120000020212102210101002120222021002102111110102002010011200222212011200200220002200020011201202120111010200112000001121222122220011112100202222000201021020220000212021222222102122100011100220211211020121022011012010112102001100122021002011212",
"22121212111121212000200220200112000200112021120211000112011212221210021020010122120110002212022211021122011012101110110222211220010220112102101102011102220020220000212121220221221212011110102110002001221002102202101202010012000202122100212121011111",
"01120011120101210010201121221100021220021222000211101002022000020120111222110111001010112221202101000211111002020202122122100212011220112202002222200001022000002111222112102212202222211000100120212112121021200211211000000102220010021121101222120010",
"20102000112201020122122110121021020221222120120021222110211122020000021011200212002001102220200112201002002112012000111100002022121201121122222112102210020201002012201210211022102200101002011201220210021010200022021000220220100001021220201222112210",
"10020202020202001112101100200010011212001211220101001000112121221202002022112011000002120002201112111212001002222011202012012110021220212011121122120112211020022122120221212122102222202112221002110121211110022201111121021001202210222121001111100021",
"02002222112112022120112212220211010220021212122100100212101222122121100012221020202211102212020021012000000200100120102011012222000202210211010022221120222111010120201201001211002202222121022200201002011112000011220201220210001222120212102010112212",
"11102002200121110021020101100012010001222101111011120220221122111201010212010011120012212221201012221112201211201112120000100112121101001102011220001112012101012022201210002000020121212200102220101112112011000020111120200022022012012221001122112211",
"00101101020022010111200011220110202221201101202100110211221101210022210112222202000201202021112202221221100021101212221202101120211121100222222110010100000201110111002201022012122101022000200011111100121222202200020022212102112120002200011212021012",
"02022121100000011001201110012222210212122111110101120021002000101221112110011011221110202210101021120011100001010122022210021121001122201221210220000221001221001202100011012202011002002110101101210002200200110212112102011122100210202001101222211022",
"22221002101220102120221200222110022010111010001222110211212222001100022200011222100110211000102212120212000110012110212200102122020212100002212222121201121100102001120110201122022212022022220101111212102222212101102121001200102101221200200122110000",
"11012021001000221120101120201022202110222121022102012000111120012220222010112001110002111212100021000122120010210212100000122200022002221222121121220000022200110212002101012200020211021122211202220020002201010210121002222100211222212002102112111020",
"22221212111001111011100110201202121121200201000120001000210110001022100000110001202221100000122200110222112020022122122002120221211220121112111022212022100012100021121020111000002112220201111020122201112120112022221001200202011110001022121012011012",
"21021010101221002010010120202120211110121110010112102102020200021112000212012112011101000012000021002112002011012210220111002021111212201022000210210000210112012221220012102100022122111202120101021221201111022111201020120022112021121012210210020200",
"02021112122020100221010111201201211100110020000211111200102010102202210002102221022022222100212011100222010110122120010201001102111110022002112100011012121120020102012121212022121000000120012110021210002010211001212110022111101202100221120221001200",
"01211022011202000000222001210210101112222022220000201022200000201212020010110112012102100110000222121011011211100002001111020121001012211221121012021211220122111201011011120011112101221100021122120220200001011212011022220101011111100021121220121111",
"02102222010000021110121202201211222012212210222102212000102122011021101012000120202112112020101022121110201120202000020200212110102120120021010110001101021022222012200010122201100122102210210020221020020100100201121101020122011120002221022122010112",
"20010222102021101011210002210112102212200212221201220001021221111002022122210102101212011112101002121120011002210020001122201221122120202011210122000110202211121022122212112201020221000221210011100112100220000200212222201110212222202211010010210010",
"10021011100112212011122202200201211102112020110021011002200120220110002021121001221100121021212212200211012002121110102222002010001212100200211212000002201101012200221020111021111022222110022001002020002200112011121201200122211120020220220110000210",
"20021221000021001011112020201112011122100202121021001222202111121100010220202201201211122100020112002000022012202121100022010011121022112201012211100021020201002212101010010122201020212202010112011121221020121102200200011100011101102120201021210202",
"12000210102020222112001102201111111212010011101221120211020020111201020021110111110120211101010102000120020020000102111102020212221111002101202201120111222222021121210102011101211002002102020221100022210221211020001111222110100012201011012001012121",
"21112220201221110011212120021021100112000111202222020221200001111102121002002110202220011121221111110020102020201221020101220112111201210010211020221110120000102110212210220221022002220002120220112000000102210120001021222111220102100222101210101200",
"20020111001201022210011122112112001022011211002222210211011100012122210020022020221200012201110210120002112010101222122200222200200212211101000001100122002112202010200121111000002221220002122021000212102222201101001001011010122000111001110212111122",
"00200010000102021202120121000212220010100110012022022020210200100020121112122221200112221210211110022220112210022201002010220021000011120010200002210021200000000111212001101202200001022222110200012120221001002102202201101012020112022012120122110120",
"10222210220101221211021020102112112121110021210221110202121021122201011021222222020110020112122200211220120120111210221001100212221002120021200120221100220100022011000012012020022021120220000212201102021101022111010100122221102011202122012010201101",
"01121121021212122121101220112120102100010000220021021100110101012220022201022212210002110022221220121211100010202212010100220111112022120120201200220012222122122221202201020210112222021002200122201011210202102111001011000002201200100122022022221102",
"10200021002211010102011001110021122020102111201111211120211011220010122101112222121011121211100112110221111122011000021211001211021210011000122100112020210000111110220120211002202202002021121011020012021202211120110011011010211101201001111202210010",
"22110112221220202022210001220110201001100120122211101020022002011000111111200120210001011200220221222120212001210210001010002122202000222101021112011220210111010122222002012000001202201211021201120012112210222020102211222100121011120211120122100200",
"10002121110100021100102100010022212222211122201212200110002201211202022200220011202122102212111202100220100120110211102200022201011022021212210010211120102112012020000100122220122200201011010021001201201010020122110211120100012110002000000111111021",
"20011112022102022122102020221000220022211011110200002021202121222221211022121021000222201210002002211100202100121201101110021101010121001121111202110222211112222012220001100111002000101222110221212001002002220100211201110020222122001102002121111122",
"11221210112220110012212122012021020211011020121210020022022020221202101220110121000210221002221020222112012210221022200010221022220102012121211222102212210021120110121010022000211121122221202110100012110201222000211210000112211220012000122002111000",
"10222001110112212222221022222202010100220012202011012120102021121110112010100020220221110020211001222112001101122212002110001120211002002000221102122022210110001120112010202210000021211112000011001020001211112011120020201112010012120210100120000112",
"11201211110102022210220112101111012121120211201210001110022001020000100001002112221111000201200200010221022111220111202002010120001001211022121021021010221001202212002112010020221211210112000120002200201210122122000021111210210212101002201121000001",
"01010120010022221201111112021211211101201022112222021122011010112110222101112121121000110120111210021101001010100211120020101011102120222001110002010020122021102002110121110022000210201012210220120012212010220110200101021211201120111020021120220222",
"21210112220221001002102222001220001022110222120212200121121002202022111201221022010200221110000000121010011101201121021000200010222011120020202121102110011210111102211110001220202020110202102110201020200221022212020201211002000201210010100120200120",
"21211210011020121121002210210121111121111111100101220200200021010212220101222000110212110122212121112001010122101012100120011001000010000022100211112002001021121112200001200002121100221102122200101020201201221001000211110022010121122100220010101100",
"21020212201100120221220021122110102011201112011012000102002102202122100002112000101202000020111012012100102122100111200001012210120221110010101220112110200010210222101200021220122011101211012002011101100001020111011102211111120210020210201110100011",
"21222212010221100102100021202210110022001212001211112022100022100200202011020100222101001022212020010002120010011002110220011100110101002221010122121222120001110110210000010112102122011021211002001022200000221222211211212112012220222001110120010122",
"11102100020020211211220011221211010020212102200200220001201001202222020021000021021012200122021122112022021220020101022211222001120110012020022002110020100202112010002101020010210221222021200200211101220212101202021012202201012121221111210100020211",
"12021011020122101000010112110100020202010221112120112201021011122201100221200011112201100100200202222221121021021202100201200100200200211022212022212002221212211102000011021112001020011100100001012211021100200101200022002111121202002120002102220120",
"21110111112021222212022001200021000022210201111200221210211121112220111010201012001221102100121002201221102012201201221112200222000221211022210100112111100210011220012120010211100200222202011202121120120201012020020121001002210211010212021222202010",
"10120211220012220202011111010222211220002121220202120221001011212121200201102212100102122021000102211200000000020211001221202201202122120221001020201011210101201021101102201001120102002220121120212022102120200121220201101211000121212201111011220100",
"10001010010101202210201012012102222120012011202210222100211202021111202001211020011221101200002221212212111002020101101110202021101022212222111122002221020201020002211012111222202011212111121011202010111011012202100122012010211212212222100201110022",
"10221220001201122202202201111021122020120211002001101001010012020012001211221200121222120200221110001102120012121010201221121202001010012221101120100201210010100211010210111002221112212022102220201011212001212120100010211020101000201210011010112221",
"12001011111211010101020211202121211202010011102022211201211112000102020022201111121212012010021211001001022112112220200012221010201102011001112002020021202011011000020222220201212102200201222121112122111102222110122221010220002101222211112201122121",
"02212211102102022111121102120212120212222002222000121102120121021002210121120122112110111220202221110022020121220000210221012211202200122011000111120120211222002002122101101021112012222222110200101011200222110212101112002020110022002110010111012021",
"02022102201001201210110002022021021202110200101102002111211010211220112122212121220200021210220022222001000012022010120012202202112101210202202110020221001121122021200210212222002100100121201000212100111020000201101010111220000010220200000000220202",
"00201002210120120000000210222220211212122012100001202020222012212012222221100222010121210121200011222021120002012120002102212200101110120021121122211201011102020220000001001101122222221100111011212211010100022220002022020101210120020111002012110211",
"02221002121221101002101100121000111222102020211222011102210222000002120111122201011220001000101120121200002211212220000200112022100110211122022101010011220001221100202220021112000100011112111212022200000110201010222211010112002211000120010220210121",
"21111201012212112122010100122021222211210112022121022122200011111202022201221222202120210022020220011011201012022100010212220020002012111111100120110212111020112022020111021111211110011001112222110100202021101022120002210101000202201101222020101111",
"12002002122111202000011002120222011212211102022000022011022210020222102120011200000222101020022121110201100222212022122210212121002221012020220221210011111111111212001110002102201120120200112121021122121121210110220112210111110211022021111021121111",
"00110220000002021120101201100211111121220102212110001001022011220111110000010001010021012000010021222100112122111220102220112001110111021101020002200112201011220202010212101220221221010221212121121122001101212020002121001011020010111121010102122112",
"10210121121012211220220021222221022001102211120022020011012100201122012121110000111102212121010012101221212000010211122100022110120222011001100011220222221110201202202120111020112112122102002220111120002211102102210200211101120101201112120222122211",
"12211001020200111201222000110221000100111100200202012211022121210011100000200220111222200102100120102211011001102020111020111120020111211110112001120112022102220210112111020000111010202222120212122200212010210120021001222001012011122020011110100001",
"12222020002021010100011112222202021110102210201121220122100010110211200020000220211200210120122000212010212112001021011021200101221211102022022220012201211001121112110020211012101121120220121012211220020012102112220200101221212020201001020100212002",
"02000212111010001220111101100122000002020211100221100121010220212122122111022102020201222102212201010202200210100101202212210211021020112120120111021002000000022022120112221201220202210220021201011020102020000101020200210211200020200212101021221221",
"20010122012101201111201002200202101121210212102001202212222111221020021120112001022121011112102112201211100212002221102201202110221212111011011021101100222212022220200202211021200012122010202012112220121020121002120121201021100111221221102021212211",
"11101011111100101110121021011101210210201101202011000122220100110101101022201112202111021102010221220011212111020012121001112011112002211011102020222222001201112000120111122220120202022100201210212011222202221001201102122111121221201102012221000220",
"10120120221121200200200200221012111120000200002211211011010211111021010210202101021112021221202102120020100022100211202212112122120201202100221011222111012112020102022112222210111000122111221112212120101222011012012222000000211121011221112222202010",
"12121010100120111112121111200221121210200121200000102122120100201001100000211210212101220022112120202211122012021120220021101002220200102011200122012000011012100001002111120022200012100020221202200202022101202111222112110100200122022010102022022122",
"11001210220200002221100020011200010010212211021101202120220110001022102112101220201102121010201111222122021101212010121202121021101201112212212222121102222121120020022011001102001012122210111121021010000121102002212222000011212012221010101002220200",
"10210111211000022010222122010121120111021112221121011220202111122002001102222000221120200122220202012210112200021210100110011121111022220011112120201010101002122212021110212112101101110102220111011022020221121120022100201121202101001021220001222012",
"02101010120201112220211022022211211112120112121100020110012210200010220200001220210110002111200101120102211012201020220222202121122001101110200002211222220201122210100022000011221211220201110001201120101022211210121101211120210212120122222202222211",
"00211112121221022210111120111010102220221210020122012010020000021220102121221022110122012210120202201210211010010102202012002221011120100200022002000021202200021201202020202121101012120211022111121102102121212222020221001222000112111020010202002210",
"10001110010122212122200101201020111011202210011012212110100020010021002101002012002122020211212120111101221011110022002222010022201012220202121122210122001012211220110221120022100122022121122101210200212202001111100112111021201201210221112222222100",
"21211022111222121022112021112012202021210211211010222201010202112221010201111121010100010000121120010000110001101202202211011111110201122111210021211010021002101220000111011202221002111221110202112022100121120002202222220012011011111212021120002001",
"21100020221101012002220222111011021202211002110202111000100211021022200021201201012010112022020210102001100212210202120020200012020001112222200010120211121120202120222021120111201100010110020212021210200212212212210002101111110221201120002010112101",
"12021202212001022001010111002221212022010002220211101121121022112001022001211101221110221002110212221001012101210122022211101122111100200012211221201002201002201221211120121011120001120011100010211012120110111120001022101202020022210121112000012000",
"10022001022101011121102202000101100221220210112122212110010200002100221201012200112002201212111211012210020202212120210102022102021200022220020101212022212102220112012210202011021202200020012102220201022201020201202210000210222002201201220112121002",
"20101022002010112202211101222122022110011001012011011210210222221200121210222021021000200100020201022201002110201122211100022202110120001202222020112010012200110111210121212122211101022122101000100012210011100100222100111211122212122002002202210211",
"00021012112011202122202001110022220101021111000212100002202102102011210000010212020100220200121110111201212112201102011001212210220110201210222021222101201010201000102000111200010222120212212101210111010201010222212201222201220101200201112011111211",
"11210200101011202121001100122200100200110011101021210210202200200222122210002022202020002221121212022000122011011101202201211000100002221010210120212202002011211201112120001022111111002021021120202221011201101012200100221010002222000000102120112100",
"22112112010101111121012201220111210121001100121001102110020102212210121102010102021210020111101001021200220001222102011101021121000121200210001121221220122102101120120000121201012111002012221020121212210012101122020200211111121122022202212112220002",
"20022100022202201211012121011111010112010201000021022210000012111011001000212122010122001121112210011002201022120201122112110121100121120020210211220211100201022112000022122211010101201020012220012112012111101022112212002021122200101122020212211021",
"20221012110011011222120022122021112100010200111002001101121201202212201112122220221100110120010102201221011210000212002200010121020121210012001010010010021120210221020101020021011011101101121111011100012002200011002201111000021102122211220222212112",
"00101211022020101201101000010022011122021121011111010102010010011102110221210021021012001010200210122202020012020112011121222022112212000212020212211002002002100200220200120222100222112022010021201010202020102102221020022212012221200021001102120001",
"02022110010200211022102010010211201022012111120220122201221202022200121220120222000001021100121121112120012110112021010202212222020122122112220211001110212210021100100010110121210221201010102112022221121200220221022210002100212120221102011020101021",
"20120020111222210102210022220221021201210022101002211012222220002102101111222021102112012000112020011201002012111011021102022001212211111122011012110010020121201010111001110220101022212101000010022100220122111000020011200222020001020020201112222122",
"02212012201220101000202211212011001020000110200002110121120110012001121220102011202110111020202202101002220120000100102221012202100221212000022122211100012010011101111200021022001001020120000010220022202002200002121002010000210200110000001120222012",
"21110022120122101122000010201220201022210110110100012100011210101101000201200201122110000212022121111000000100010122121100001201121020012010002102111211012200220101012002001121211021211010000000210200102001011221020212002121121222122212002000101000",
"12201221222020101100112120222200111010101002002110022220200111122002101220000112210221211011222002010022120202100020020010201212002020221100222010210212011121001021221222001022212222102211100022222011220020021012121020020020101212221112120200021200",
"01022001100120020110010022100012201121021211000001111010212122101001111220120002212022102011020022101121212100121212012100012120112011110011002012102222110102002221220001212202020201201200112010011210111200021210211221001111120201012100200120202012",
"20000011200011120111201002112001200020000210101101112001200222211120012002200111210101111022200110002201220011122010222211222021122120101101111220221022122012220201211020022000012001022000200222111001221210201011212110002121100220120220002202020100",
"21012120111001111220221000210220021102122012011101001211021000210021012201110202001201122111101002022010200102112011221012102220221001011111101111011012010222101020021022100011122200111021000000101001002100110210222010211101021020012220002212120221",
"11200121112222021020221210121020200121222201100111001210022222111020200021100110221210011002012112110001102021211012011200102002002110010210012021210221012002022021022210201201122112102001111002211022120100101120112212011211000212212021111102210212",
"11201020120200210211011110022220221010110120122110202200210221202011002000011201121221022201101011020001000102101011002111201202121100020210002122000221221101210101222201010010012220220120121122222100112100212022220021110010200112012121212100022221",
"20222221211202211012012100020012111121222100102121212201222022202022221120202202121012222211220100010210122110222202012200201122221001211112022222100020211221221200221011110001022021011001101212121110000022000001022112212200020210012200200110010022",
"22220222211121012200200212220220200200202102020010211022111120021211102012020121200000211000111110220122020022102111111000010011202012001202111011120022221122122022021111000122020101212002211020221100021100111102102012100102200002020110211010012202",
"22200000100020002202112010011220002022222222121102022222122101100200022220122220002202212100002110210022210222222121112002101020100010202002210210001212110010120100200212122121012101220111111000112012222110221211011002020112011002022200222200120212",
"01100111212012212010111102211111222211010001210201002220001020021201201112110121201222120211121022011112212011022101201120102221000120122110202010110210010012011121012220002100010200122010200020202200122000211120101101112010120211220022121101122202",
"11122201122222200010102021212002102022102221220110200120120101001210110221110201100010122111200211222011012021102222220222101121020200211201222022102001100112210220011021122021202221110200002222101202001010011012012020012212122022210210110210122201",
"10010010222020110210122220210111000112001012202120021101200021010100221221122010220110101021212220021012111120010121111210011121100200021121211112001011100122022111211021001002021212210222102202220012200212120202122020100201001222222112212112122020",
"00102200000210001212212201010222210221002222120200221220002100101211201111221110110011101221011012200222111220120020100011102200010212202101002112121021020211001111222002000220102112011220002100002002100222221201221000020102000101020220221202222222",
"11211011001201121112211120122200110002012211012122102022202122002002221112001111000012022222010001202211220200220220022001012022000012100200022002120210021011011011021000002021212122022110211022001220102101022221120002221101111120002221122001202101",
"22201120012211000001101210121121020112221021220101021020211021112121011221200022010112120012202020101210101120000210201101112211122111001200221010221220101022120102111200111220121122000222210211212220202101211101120200201120200221022000211002221121",
"01110010200210102022211220021201121100112201202220102120020200100221010122200220000120201200000221010022121121220020122012120110210022022121101120111101120110020121120122000001122102020211000000111220112102101002101200001012011000221221010112201221",
"22202220110112211001021010121210100120111221012110121200222122111101202111122112111210122012010211220022000120122211010121121000002021010111011211121120201010202201201001110100201011200222010102101020112011000002101200121010020000010012120210200210",
"10002021221110110202212121211201222002112021011112100002022110011102120200002001220221121201220122102111110122210210002001100022202011002001122101110010001112102010012212110211110022201022002121212100021222110201220012212220220110201000002011000121",
"21020100121212021200102221112022220211212210110011110021200020112201201002121001220112000210112121200120220120101012022021121002200222122020111210221211112222200201001110102220011210222210021000220021211111010222220001011101121001221202111201210100",
"22211122122122100211221111122210111001101110221122112200022222212112021221020021111112012012202101201000211220222012011122002111202000112221221022112020111112122202100101122110122201011212202010101111120121010210120101002212212220200000121020222010",
"22001100201210222211000100121010012012201200121022020112022221211220220001210200000012212121100102110110012101121212212102100201010020111210010201022220202211011101021111122210202200111000102120111221100222200000011010021102000021212210220101000112",
"20212200100220222122201220012222111101002222111021010102011111011200021002200200120200100010112100101222110200020211010002011200212112202112221022001102020210202210011200220210001020102200221100222212110110220200101221022112121010122110101100212120",
"21122011001011112020011221021222202122200220210212002121211120001002222021121202001101010002110002101022222112011202112020022111222222221102001102100101000011210210112211110212011110022120211111122202101212121010012200000211202010022202201100101111",
"20120010201222121012220122121121100202221020010101100202110010110101010200100120022222212202120022002221021000211111220020211122202200121201201200111211101112000122221120122010002222200022121001122010110121221010121112221201202202112020110022102022",
"21101220200121222121121000110121221112122012020012010212010111200202200210102100212121110121001020201112120112101022011001020211222221200022210002111210210220012112112000022012211222002221002020211000200022102221111012001211220000110122200121211201",
"02201002210020101112112022122022120022112221122200122112220221010211201111122212210012201121222201020120000011110222112220002022110022021122111000122220101120110210101020021112210120110010002212201112122101010110021101022021002222102022022121202002",
"21102001002020221221010000022002020122121021121001001011001122212120120220012110002011120221202122212020110202112222010200211100222211210202012012110212121022002022220021210200211001112000101212210211101121120102001111012122122001110010212212121021",
"10112200002002122210120212210000002212111011211102011221120121121111222111020202020121101000122221222010102102011000102000122002221120222220220012110110210020100212011102002122221100112201120202021021002001101010010221200112001022010020100012020010",
"10120102121201221222012000000011011210101200001021011220221101000022021021100210212110102222120120102001001122110202010110200002100122000012201100220101100011201001000020220102101201100021122012122211222111010012011121201021012202202101220000121220",
"01221202211202200010122111111001200211210101110001110201011211221100210201001002120002112111202222010110212011202120212102212211211201211101000122210100022010112002102110012000002221212022000011111021020221112001012122022120122002010122100122022120",
"10022211211122220210011021102001010000010220002210202021210012222010002101102220121021212202002020212201021021002212100210222001100012022002002001211222101210101121021021020201010121111012202112012001210020122010200222000110112111002010121011210011",
"10100112011122220001002100100202112201102121222010100102222212102212201101121022110100112101200221212122102211221202011111221200222210202220112211102000122110122221101102022220121202211010002012202101000112022020012001200121002022122020110102021012",
"12002220212100211120011211020011111101111222111102022100020121221210111200201121121012212200101021120221021122220112210201101010101102102011002101220210211111111202222212211011012211222222112002000210222011200010121021200110100100110201202121221011",
"11101110100102212000220011210100000222221201002200222121112201200111111011020011212120120110212200122122221021221120110021210001020121102202122201221202201210111101102201112021220222110201222210101122122102022102122121222221120001110002200020111210",
"12122120201220212212201010122000201111221102110011200210120020202201110210000222121200100120111022100111112000212201001201111112121002120011202002000002222200000101120012022000212021012122010201212121002110222220210212101221210222012100222222122111",
"22121020011120202110112020222101001000100122002012220220210110212002011102112000121112011022110021221200002201110011111010121212111110211201000202002022022010102202011211101000211100101112102001001012221111120020202120021002110022010202122211112202",
"20022211121102002210002000211010100111202021011112102221212110100102021210100112021202121201121102010220100002002110202022011102000111002112220120021122221011210212212201102010212002122120102221201212010210201202000101212002222011120222202100021200",
"20111122220112200000212221111012201010200220200212220211021120011020021101012020022021102102011212022201022021201022011120101010211211102122212111111221121101212110222112122012210200020201102020201000012120202011021211020210122202221220111102120121",
"10101112212121200010120001120220210102000122211021012200120120000112202002221220002211210121101221022011201211001022111111210000202020212000001010012011210111000122202201120201020022222010122001101000021201200020210120011000221220011022112211010112",
"22112011020211011101120010110201201111201121202221020020120010121120221021200102212010200200101212010000222002100200221000202020112212022020122110012022201101122111202221001022222220212002122101100002212011012220200020112011001221010101001011112022",
"10012112212002012100011210210211001020111011121011220202000221021200210002122110021101211210022210111001121012201022122000201210111210210020211110000122200011022102110201122112222020011111021120222100011100120010121122000122110002020201222100101210",
"12122100200220210012212110221011121121022211112102102111022200200201122011010010222021022000202200121202001202110010002202221012221001220122221220102022212112102011112111112111020201110012201200000201200102111002100100212202212202111002011121011200",
"22000221000222101112101100100211121011111102101101110022122112000121111110111121201212200220112220000000022120120022211212100011120010200022222100212001120202011102102002220122001001200020111111220100102110021220202002020220221200201202201102212001",
"02212112002010212011222121202102011020202010000102121120020100010000110101210022100102122020100012000111021012211001121011022222010212011212212212020121220010121012221121122121102110202121201020210201112020001202011101122222110121112011122212110110",
"01010011120111222120020100021202211122221120111002100002111222010111222202220020202001022020120101102121110201222120201012022202112222201200002002012022120202122211102101110011022210010221121201200120101121022022121121220112122020112022111021101121",
"22122122002102000202200022122112110211102000100021020001102210211220112120112000112000220121101002111011212202201010202102121010101120210110102021010011101011112001211211002110221000112112222222202212200010222200121110111202000122221022001020221120",
"10110010121021010111111021112101002011000122121211000101021112220100012110202201121111020001002111000222120102220102010001110012211001111122122210121010220202120120010101120202222012200110101210020210220222202120212221010020202121100201110222012222",
"02112222010212022212012011012101210110021202012202210122021221120120021122102121210102111201021100000022100012202101112010020011012210000002022102112022022001012000121022111212202220120010211010210011020211101000221010002101021220002200101211222012",
"20121212112220102122210121201112001111120012121021121102102102002212121020202212002001120201212122210002101201101210022122210221220110001000210120200010202122100201121200201002111212011112122102221211221002110111210221011100121021000100121100102101",
"21211211102020002021021001100210212200201210010022202022122200011112012010011021011011201210212111202011010112110220101200010012220220100000120212100011221211112200221122201201221120202102100012201220000100112102121111020111110012221201212100122020",
"22212101121000012201022002002001000112111020002010112202022201212210010200202010022122101022201011022202220000201012111212110111121212111002012000021001111211210120101222020000020101001022102100120022222120202220112210221220012222011201202212021010",
"10210102222110001022200102102201202221021011212211112000110100012100011120212221200100201002011222201111110100022121212001002010200011221112112122120220112100222110202002012022200001202110202002201200212200002202002200121210101212101122210100120022",
"20102211010101221211000120220001120211101222000221110021010120202112012020200221112101101110002202010021011010201102211022112110122221220020010100002012102012011011111122200122111210110200220122111101100112210000212122211002010012001012221202111210"]);

m2:=CambridgeMatrix(1,F,248,[
"00122112221120112100101022100202202122222101101220020200210002022121021110021211000002110111102112121220112100021002010110020012202101222001112110200100021211020000120122221222012111110220010022021010112120010010020021020102202001001011011222202001",
"20200220120010100200212210112021020112021122012022011012000001111210210102002200012120120201022121200120111120002100020200020112102120202211110021211012012102201222011201221100122200010010101011212211111122000011110101001110022000020200121101020022",
"20011201120101122210200201212202020211120001201111021220211202010002020222000202112122020202100200011102222011121201100112000221110201211200011000122101012121122012200021210222012002112220101210102020022011210111101222221011000220110010222112112102",
"01012210022120221012211200011201201200000002212200222010210101002100210010201100202021102121100002010100111000101110200000212121202012211110012021100212221010212211011112210221000100200122120201110101100000001012112000022121001202221200220221211111",
"10000201121011211021012200121022002002020222202200201102221200100201021000012000210121202211020210102210222001102011120120022002112001121201100100001021111120200221220112022011000120200000210121110120112100002220212012111101010211020012011121110102",
"10222111110111011212022202012112211202221210112201002021211121211210211122210020220002201021111112221101110121001202020222022011001120010211122120111200221012000020112012220022201202002212020211200210121020122221002002121021200022201212210222100102",
"02110200111000221122201101001110100112210211010011002100201101120022110101222121012110121002210022200202021002210020111101111012210101000200011010100102221210110100010222101100111221100000122011112220102211221011221102211111122212012220010022200012",
"11222200122012111201112000200020002121021112211012211101112201200112211211010222110021002120011202001011021220102220100010210112020122021111200010121201211000201000020210220022220012212022102020011120122220211100102001100102212120021201102101121110",
"20222122110020220100122210220212222202020122022100022002212210212201110020020020212010112121010110012012022200102112200022112022200020112001122021120011022220002110011011202222220220102221110222202022201210020221210210020122011122002121222200202122",
"11011222202121022021111211210120102101002100012110021102002210221211212101111001000121110010011120200001220220022212202200110020202120111012212002122221010012000201100002101110100221010202011110120021021000102122120022210011000100202111021200001101",
"02202012221220112012202201021001011000102212010011000012212101002020110021000122212122001222202221212112221000021112011100210002002200021000201220000222011100021002110102220010212100221202111020021001011112012200010222110120101012210002212200112121",
"02100002202111002210110102112020110222200120120212000202111200222102001100112102201122021101002021101222122200100010112001202122000102221120122021120212100021200110200211200212112000110120221212021121020021021110112011122012122221112021102211210020",
"22011201100001102000211222121202021221100011201022000000012102021121010102210020021200100212022012111002201100021210112111012020102221200100101210121002002120011002110110122101212121020022202202211222211110020122101012221002212112202002011012020010",
"21111112000010010011100201101211100020200221121100020101120211012100002101122100020100212222022212200202011001210010210021011210110111010210210122200110100220010120001000110020022200012012210221212111012202111221201022101200020220121001111011202022",
"21221022110021021101110000200120202010102111010120120011100120202111012002120001002200001011211120010210020112001120002002121010212021201120220101111020010022022111111120211121100212000101221221112001100102112112211110110210211012101101020120100002",
"20101211201222000011120220022021202111212012111000221102220212022021102012221001121121001220111110020120212001020110120222211020111122010112010012021020112222201202101200211001001022200110220011210002020012222001101000121202101210022222212210222000",
"00201122010121120022022200221200011100100211010102221110021010122011200000011122112101000020120111011101010200202100101002201221221000211220222012221200020101001122202121011211220000102222000211010010212002011011222200001222222101210020101221200010",
"10120112021102121120211221121121212010020222010212121210022102202221222211202222021001220010000210110102122210210201102211111121001002121101201112200210022212001201202111101001020002001002122220102122110011110102220001211210211002012101102202120211",
"22021122202010022000000220110120121211122102101211102222111110100201221011101110020021210221022100212222222020201220011111002020201121122102122022211121102022111202210002221201201110122022221210001022020220020100201012121011121222101010120210020212",
"11001202110121200101001222211120002012101000220010212122110120101201020221100020001201222101201112012120011000221211222100021201222120201000010111111020012021110121101021021201211101201211001121210210211201201112221222112200120000002220020111221120",
"01002122120121022010212022001121102200012022111012212200020122122000100200110102111121110212001000212222210111222000212012222222002111121022220111020212122100120110112000120001121000001201001002010010112202220020220211121222110112022021211220101002",
"21220101212000112212220002022011020200102221211001222012200200120101111122101010101221100011010202210021011122021220020100122101121021010222220101222001112110011011221222120221001010012111002222111021002110211000121101010011000110122122122221111020",
"00012120112010121011212011221001011110202000011201210111010100202122222020121122122001021022201102002100110221222000102111221211210210000210221121000101202210200001220021221001002101122012201200002012121010210011222101110212210202220011102022011000",
"10201100222102110110111201110221210121101202012200100202021210101122120210011212011011012110000002100200000210201201101120100220100012212122110100210110211002221012212221121200011001120001120021111000222011101011020220211021221111100120222021122112",
"20101112222120212101120202212210112112111010022212221211020212221102000211110210220102202120112120000010200120210122111010020020010200212212112210011102101212120021010112121022120210020010220212012012012102002012201110021011001110122202112022121100",
"12122012001110021102202200201012000101120220101210212100211212221111112110001100102002102122100110001110120002111202111122121001200100022202212122111121120220012120102020001002212220001202201101100200100020101000012221021201212022021221112102121011",
"20000112021212002112201211220200001102100112000022201010222120022012120012112111202010211020111010022221001002221220201012100011120002102201021022020021120022212002101010011022120211021110121221200112200222020202211112122210100100012112202101110200",
"21210100112101002111212022002020022122122012122121101211012120212200002121121221111121201101102221001021110101112020002201021021022222010121202210112022000021010011001022211211100210112211001110021022021022011112021222101210111211012011202101000002",
"22122212212220000221220010010120211002120102021110112100121102122211102221022221112210012102012112002222202210020012220222100220002122020210001112122001211111120010021000121100100221020021201101121100122221102110200022101212001001221110020000211011",
"22200210200201002210002201010021201111120110020011210100000001211021122020002001120021021002000210110200012110020122112010222102002202001210111102021120011122111200221210222101111000222202120200202201021201120002221220120112202011211121001211002202",
"01012100000211210010111222210212122212001112120110222002101121212002112110000220020011200210010210012020111011210011202002020120220022222100110100120001210220020120101210121200110002002110200202211222120210110212121102120210022200211222122002120011",
"20000101011210120111211200020220120200202002102222200002001021201010211112002111200221001201211002200111101122200001012011010222201202112021001120121220010100211000100000011221110022111102110102000020201021011122200001212001011021111220200101210201",
"12000102211110221021000110100121012212102011022022121021021021010212221120222202022020120200100100212011020012002000110120100210022022210202122010110200211121221221201221000210101112222211210210221220112121100111200012102120121111002202011020110101",
"21121121020212001110101002020211100101221011012010011101202020122111021200211120021212000012220201020222111202202100120121102120012112200202200101021002212101001000102111112212100102011002012100111101212221021001222100011122122100012210222200100102",
"12102121002002010121220222021021121110111121112012012001102002110011221200001102001011202011120002000112120201222221121011221121001121122012022010021120020220202022010202120100221111101112220010210021111200100211122211221110100101210201111121221022",
"11222110120020012122010222122200002022011121012210222002200111102211221102120221101222100020000021102012001010201022020222002011211101110022211102210210210200021122000112110111100121111102111020210112101002201200202020210202011022020000002212020101",
"20010012022010210121121101110011200010121112121112012002102000221111221020101110000111001222011011022100222101210122012002121102220212202010221200120222211210201111000022112000211111212221200211102221002021020202111100202102121020111012220220200122",
"21220101220001200001000110200102112001212220122102120102022012021001222021010200201000202010020201000101202121200220001002121201122200200020102221101102001110220001010222012200110200100111212012021202211222212002022121111222000210121021101221222020",
"10112000000112211211012120021210100000112200020021221001211201111200022002010012000021201021012101112011100010101012102110111200011201220202212021221101020010222210210022222011022002012001012201211222202112201001221000021122012121101102202121000111",
"02022210220202022110102202022010221112121100012022120200100222112011110201202112202200120120002102221120001110122220000100221000110010010221210000111210011200011201121120022201001022211012101122202121121202202012101020222201110001022202011211020222",
"21122112022201111222211011112120020021200121100010211211120011210110220212112221001102002220222012111211111212102002221002100212011220202202022000022210201212220102100001212021221120001021122010011110000121001020111122011101102220011010201021121221",
"10101100120220200112011212011220122020001010011201020021011020002220010120021112010202122110212012200202110201002202112201020100022220122122201021220021022010202022122220200220110211212210011121111102120120011000011211202210120222220221111002212221",
"01000121000002000210020010102110100010222211012011221100021111100201000022100122221002012110011112202101010221200100102212220121001222111020211101100100002012200110110010111001022221000000221101001121101201122002002012120110020220022112201011011120",
"01021001000221010102102201110000111112001222221112100122212000210102111101001000021120122212222120211022220012022002100101212001122102222212011202021002111112211020010211020120001012020201112001021210201022010101100002022110100102121011101012001122",
"10100100001000010010102221121021102010220110001021001220001221101110201022211012120212202122101021020022122221020002200001120112011111201022202120120022011101121210102222002021102201100220200210022002112110212211221212001012221200001020021101100200",
"11022110210001111112021222120121111022001122220222000010202222120021222020010110021220222021000002112202121021022100220121200002010100222200022001212210122122022121102000201201020100100000101112022010111222120000002002020220122010000122010100222212",
"10012111101220221220021202201020020211201101011121020200110012101021021210110111011202022022101000212201112012200011012221110000000020001020121120210111012200002102222212222011012200122210210212002111010020200220002020022110001221102222020002000200",
"10001021201110000110102022112222201011102012101212011021101112110202101212022101012001002012202112011010110201002202000220011022012202102011220020221111202012101111110000201122121211012111101220221120211101102020212022101211001021110220222211021200",
"12001210211000021112110000120012012201112212222110221110011021021121102200210101100221012022222121210110001201100111200220021212000110012211010011120212122222101111001201000211200012220010101200000201121120201010222100200201011202101121202020010221",
"20210211221000022101012221220222222010021212011121202221020222121121022011220001220222111101220122222000200011220000221002221101000102101200110000000122112211011212010022212102000222000011220220201022010220012021011021222200121201102202120211201000",
"22112100112212220210201222102220120220012201021012221112112121211002211121122220210120112111102201201000200120221200020000122102021220120210210200111012100000220000011222002211201200122022120012002000102102211000002212111112010101101002012022111221",
"12210220010211002101121111112200000010112002202211122220221112212111000200222220010011002221000221002012222202100210210122220022020010011122101022010021121201222012211121121101122020002202022011121212201211212202122121201001221010100211100222100010",
"22021222100012022112022211211120200111121221002210102000001020022102101120221210111202110021011000212010212110022112100000100101202000120222020111101111102202011212012012001012210010022022020222122121020010220210120222220221201000101101112021022021",
"01222212110121201010101120221202110210001212121012222121202000012200010010010012222220122121100122220200121210120020011000210111002102110102211110002100002112020011220112210102100110211021211211012010220011120101101200001110010100102102202012100021",
"10012022211211110100120022001121122221120012022000202112101210112210111100201010202000210011101200021111121201102122002111110210002202111222210212120110010212110112111201221222220101201222100200011100021110012212110122120200220202201110021210221011",
"12221212120011021221121122221201200220010211022220001120220212021212022200201002201012011221201001020211220022200010100112021212022011122002120012102021202101021112221210022110001122122112100002222110100011112021210100022211221101201101110010221210",
"00111022201111122211011121001121111222220211210120011001122110201212222122220120021220001210112121202002110210120010211121121011222102212200012212201110121110121022120212112100122100100212012020201021200020102222211102110201011222222110111221012110",
"11102120201112011222020000111121121111021002201020221101122221122011202001121000201202120202110000010201110102102211021202102220000101211220002112210111112011020211210000211211101002221202102201222101012210121020102000200111100111100121211010100002",
"00122222111202221001120211020002200102021111220022210122000212010111012010111122202221000010001222122201001012112210201211022110100222011101222212122011210122110121200120201220222001212221111011001202011010220202021001112110211112001121201102100112",
"02101202012220210010002011001002021222212220020211222222011001201022102011210120222220001200202020110101202002021221020102212211000100202020222010220200122201210100200102000001012102220111000121022112102000120012021010012210222010222200201021122111",
"02221002021001220122112001021222210012010111222110110222220111111110210211201112111002221212010212211221122211002210011120202112220101120222211010222222021001022111011222001221222101210210211021200101110012221221210010101100221012211011112102221101",
"10221021121100002212111222211020021101202012010110112221001121021010000201021210221202021211011000120022110120211212110022221211101212012011012100200000121201102220011200100011221211110021012100020100120012202101222021110000020121121001211202102010",
"11010001210010010222022002000202021001201110101021121001002022222021011111200212211020201122200201121020211202211000221000202020112222211010212020101122112220200101102020201211201020222211210112002122122020102220212212010020020000200222120220110010",
"22010212012200021201102021121010011102212202111201211022100110021012212110100220011220001120010201002022000122111010122010000200101202000002012212120002010021010211001012111122202221101022202000020100000120120122122221021022021210222202221120000112",
"12202212222012111110202010211002201001110222011222001110210101211202010121211020022222020011021222112220011001122011222212010022102202101201221020012012201211111110100110022102110001212012020101112101221102112220221112112202122222012210221122202112",
"22210221212010200212211110002211002021221222022110020221201201010222122012210002020011112222012010010111120102012200222102021110210210122210222010222122001111110122122102221221201220212120120001012211110020121000022000221001110002100100211221000012",
"01100100200000002120020000122012210020012210212221021122000201211121202022020001210020112020112120201212210012210010010121120122100220000020012202201002111201021111122121210202120100120121011010010021202000202210202220212211110212222120222202000000",
"20111010211211021000200100000210122001020212012022222112021002202222021101121010021210210210221001102121010101202212222010111111022101220201200002102010212221212022102122210002010111100121022202122220000111020122102222012020202101120011120021011012",
"02012120111201222220012222012011221222000121011101102102001211211102011021022002120012010120121110221222212002220220122021110100102000111111000122220001210002001212202000022222012210022021020101212100020212210200110110011021022000000121002212100210",
"12100000001122020010000121102220202211011112120112202102220122200022011102220021112101201012210020220200110020012110021110010200021000010211120011001011010121020112102201212020122202112100222010020010121011211101220211101220020200002021221220101202",
"01020011000000201112000000110100022202221011000211120012201002020022211111112211100022000001121001102101120222122122010201210200010120220011010121101002001002012122121011110122201220002100001220222012122112112022121102000202022212210222102122212012",
"10221210120011121201122221021110122221201020202001001000002200210220002020022000011000111012102201022000221020012122200102121202222122202100110122100201010011021112212212120012120000202001011100220212210002211122110022202221101021221101121020110210",
"12200212001202200012121001021021002021000122212110200120021122012022212112002012020011011222100102111012201210000100222000001220202222221202001011202121222200210221000122021211210112111112221221201121022220000201122101010221212200111210201021122020",
"12112101021101121101010020102200112110001221220202200221102110012111111000101002112210112211100000222111200201021002220111002121200201000002201011202220002000002122012222011210001110022011111021011210002221020000201201122110010121100012001000112022",
"11021212102200121112210220011220101021110212210000221220011200100211101211001010201101211221221011012201221011221220012120011002122020020122210221201100120220020112200020200221100022212012001200210120220111202220110110220201012112200222021012220120",
"21000221120221200210222122021102101112000122121120120201020120012120120110212101020101110001202121101020212002000210221100211201200020212202012000110201012020122222222110201011202222022121100221202111000212012100211202212022211222201001001111110102",
"12121120101122201122202202002202121222010202201110112210010100122110221210110220021011102120202102110000121110220202221200020121211122112212101011010102221012110222101000102011022100202200021012010002010222000101102101102012020011001121100012211021",
"01111111202021002111102210110010210220111101202110200020110121211200022200021000111112211001012210121112210211010110220100202011001201000221001010000110102001020102002222112012021120210210022110022211112022122000021020100121112222110100202011021020",
"00210021212122222201202110210122002100020001001120020112212221110011000000022220111022110011222212200121111221111012210220111010220110112010212210220121102202212101011120010000022000111222220111111020012002122102112101101021211110012001221220110221",
"11221212002202210021120012201111111000201201210202002102101101200201011222202102201202020111021012112221222011112220012212010202022020102012112112022200120210012201002211022022110111111121211112110002100210120102200121221221022112211111110020020001",
"20210020102211220020210112102121220020011100221110110002200021001122001200121201101012111112201202120101202222001102102001001222202202021122120200101012202012021111002122212102010012101022011011000112001110200021021002101202200202201110021010212210",
"10212102222120100002120212012211110011100220222221221212020122202120020220100212020222002121011111112222122001022011200101111201200002221202120110010022120200221102202210210122012022121221221200021200021101222100012011100022000220012210100021001202",
"00011120111012011002211120211211100220102120200000011020112220021121101110100100011202110110011101102001122220110122110010112011121011010021221012112111222100101201022210120121010221011120201102122121112001200222120200200210101111111112211202000102",
"20200021200222001220101210121111120112221222021111100011020112121201200212020200021200102121121112010200211110211120221220210222020121020020110002012221011202002211211210211210020102001100000102012110000020202120000221010001122110122112021111220220",
"20212100210120001201022101120020221001000010020011002002101111001122021212202110121011000211002112022122000020212021201220010021100020001110100021211121001211201021121012101022011110220110020002022122000200112021202200102210212201100212101201211000",
"10222101112002212222120201010100122210022100022200021201001102022100012202102200101100100021021000102210021120122201012021000112012100210001122002011001101210111011110210200100010012120000220221120111120011021022101012000000101000022010211121100212",
"01222101021001212120121100111010001002102211210012201120202201201020221011012222210200001200121120110210221021110110200112012121001110120012001221112121020011010202022020012012220120220100101000100210200011101120201212012001120221200200112220011220",
"02020212101220022211011100011110121211122112022010002000211022211020011012202022102021022011001000102002222010201011202012121021101021020121012210122021100020022201202200010221011120021211100100021201120210020201000101111202102212222200222220022021",
"22122200220201111122210211221011022011100022102201222121010011210020100220012001101102001012111100212022222022120221201101001000212201222211222001101220201221122212010201011011101202210110221101111010011102212210110021000102011201210101221011000112",
"01121122121201200021122211122011001120102100102101000121120011012221001201212110120111122102221101110211120211212001000101021010102102011100012021102111001101100012010012120200221210002001000202002112101022110022222222221020202211000100011112210112",
"00022211111220200101210022100102201222110010121222001210211022121212222112100110122121010021100201000122011221120212212100011111022011221220211001220221201200110110122210210010012221212110222111101000010102012221112000111122112000100011121002210222",
"00100112202220122201010211011221001222220021010021212201211012212201011100101120202210000220220222020100012212010122222120102001001121021202012001011221012000212102222100100122001100222000021110102021210122200212201110002222112001011221122002201101",
"01112111011002220221200001110020221212021210110110001210001122122110102012001222212202110202011000112021011120000001021002021021101012202120122200021002212020121002110112221201110102200011222010202121022011100022002202001211020220211012221202002220",
"20012220122001122112211001020202120021111210221010120001111101101202110110102012022222212212022002002222110212111211012220222202210020122200001001122010120112010201211000201102101010220011100002001112021122200010120021000011122010210102102020000110",
"02112112200221102011112221001020201212110122202211200002002102021021211222212100000120001022002112010120102122202220102120201102002221121022001000020001022222010221012120212222022220011211101001020202221110122020211002202010212100202122110021112220",
"11112102100002220102000101101101112211110120211012220200212101001020220211220021022012221000200010210202021021021102000002110021012020102221202111112110112002111112201200121221020200200122111120022110122100101000212201120001112012122021021202101011",
"00112012221202210110012212012100120022121101000221120202222021200111221121220221220020212110120012111120012211012021221011011100112120222210120102200202001201111001011200220012121112122122112001102201120111011111202010110100010100020112001211111102",
"12110111011210110122100002211001101220201200102121212002020220222100021101122010222200011010102222200011122010201112110212200222012000121101021120202101222100221011011221210001021220200201001211120122100021010122222000210121021012222020002212012000",
"21002211111210112001200221101022112100101100120202020210211100201011101100202210021120221100011211222011100001022001102110202202101001210221202011122201012101122000110001122020121100210010220210010102020210011121221111000022220212221001210220201012",
"22222211210201102011002202100110002101011110122110000220001202110110122102011011000212002201001202110102011101201100100001220022002220112222222020000220001122211101222000112120112101220111112121201120001020210111222112110012011012011110112111020020",
"01112022000022211001122112011200220211021122211121202022211022000202200201122010201120211110010220122110120201212100002211210211101122022221101100122212000110020202200100100022222110200011021021200111010122121221111101210111002201212012212002011011",
"20211211222201121102221110211102122210112220222201021121010012200010020221021012012011201101102011200212100122022211021002020110022201010002000211012221012000002212220000111220102120101211010100102020000220201022110110211211120001020101021112201020",
"02221002202202010211222101101222211202221002210212001200220100122212102221201122021122110022021202110021110211220221222210211011101221111012210001110121022022211111120212112221001112110110100112120020221211201010111101210112002201112022110102012120",
"20200012001212111122021222002210122012000012022012111221220121022222110212000012120022120202121002011111001112010201220111210101220212200222120211221021221110111022221111002012200022211101222100201112121101012100021121002001102111111100211012202120",
"10122000221001022000020202210111020010210221021012022010121102021221211011001002220012110111120211020012021221002021110100110022022022222210110011200212222222011002002110202022200222021112022221222002102110000021011100212202001020001022111102111200",
"12010021020112100001121101010100110120021222002202112102122100210121120221021202210220022100012020121122001220112112110011202011010221010000120210110022022011020021200111211002000121200200212010101122121210212021011222100100221200111122211120210122",
"10100120021100020002100002010000002022112001012212222100211000100021200020201002012200101220011122211102122222122200211212000000212022022002202011101201100122122222012101110122200211222011002222212211222210220110200202000002202111120121222201111010",
"01222202011110201211201101120100011102002221202222221021011200011011010212012122020001010112002210110112221000211110201000002220001122122011201020011001220212200020201221220120201210200212111222001222200221112110111200222021102112211000222211120001",
"02121210110220022012121222012102201000202021120000120122000201001200012210222222201012102101220010011212212211020212120000012000000010022011112012222001100210110202012200210222121001102220201010201012102010021210002212010112221211000222010201102112",
"01200111220101012002102121202022112120210212102111110100000121020111100221102121002210221102101112000000112102121022011211101020222020212111002222111211102022001020100012102100102220012120222021011020000012120002210202021100221122102222022211012101",
"00221120000010110000201020221022101002010221011000222110110110210212210211022120002022012011011220212211222101210221101202222100110101011110110220221122022010000122012120121100000200022220012002001101112112110201110101112221211200121210110012202200",
"20022202011112002012010212000122202122101210000012120121211120121010111002220012110121020121220200111102121202022122102110200110001112122200000211211220201022101221210202201100002022120201202122021002002122122012002022220000010121002000012221110222",
"10100202002002021100122110111021012102002220012220221220121102201221000022200101210122120100022222010200010121102121121101220201220121210000120102202200012120211220201022020122022222102000202221221111111022101022220121011111212022021001202100121022",
"12120001112112212220120110222220112211021012110021000002101202002111202120122212220102210220102101112001101021211022001221011211002210121221211021111021020001020100111100121101221110110012212202012222010002211110021100012211102022022012021102010102",
"21011111010201210222020210002022201001211001201110212101021212211101012110122202102002212102102102010000102011120200202122020121221001200102100111120221112200202122112010200102202010001001211202101021021201222221002011021212002102111022022101010201",
"22120121101002100000012120120120221202200102211002211202010012021201202222221000222210000121002021012220121102010111100110011220121210020202202111120102012111220120211210000110121022222121110011000120002022022201110022112002112022012021210212002101",
"21101010121120021102201011020202202202012110211010100110120210101212122212020220021000020001122110020121021112120222220001210121110011222002021001200021122022220021201022020121011111011020010211102122221002212102112100121101000111121212212010110201",
"01002102000010000001221122102202221110210010002101202211021002012220220220220000002001212020111102011120112000001020002120121111220211001101202222212212111212020020210220112122202112201012102102212102211111002221021221221102122020001021112001000000",
"02100002101022112122201110212211111100012012120210120220220210111001001120221002110102001021201002120022002222001100011120100002122121002122211222002000110012011212101111212212221100100210212221200001200022101212021210221100221211010220012211200110",
"22222121121211112022010202101210222200100021012011112201022010002110222021200212102120022022220210111000202210002022112022100210121121212021112111010110201101000110120011110000121100102021220021000202100021122110110211022222000220022012112011112122",
"20201001111211220120021101221210221121110010102101220012201210211220021112202220200010010002022101020211201102202200011120210221200201211112102210200010112002211220010122110211211110010112121222110122011111102002102000120120021012210012110102211220",
"22120210200100010010010120200111210201120022110222101002221021012202212002022111110001102201020201222111221221101101100102102011201010112000100021000220022020002111002000110022021122222211012121110100012002012010110111112211010022112100020112121000",
"02102021001210012111200202110222020111102000102021200120122010201100121221022201001112102012100002021000221012220102201022122111101100210021020011111212111022121200010010120122202211212121001002210202010210001210200010101011210011211012201020221100",
"22111111001212112210100110001100001011102012112001212201000222220022221010211002020122001201110022110120122102012100201220220021001000110110101000000201100110221121112222102120210120102021000101201112221100112022112020002012202211211210210011012100",
"12220002010022200100022221002000002210011012222202202021010022012020100120000102200110101200020221102212110121221021201011020202011200010200211121021111121120212121200101121220212201201222101020202122221222022120110120112122010012021120121210122222",
"10221020100020101012211011211200021100120001222010000022111201012220012102220002022211120101112120011020222220100110210202102022210012021210102222010010002100011012110012210201012011220211212000210110002101101100012120121002020022102110112110010111",
"00211021221222202101221120000110002212211211121222010001112220201120112121200202221220111000200001002021101222110201001010002110200211211120002111200200122200000111112220210112210101100212122101101010202002110022210220002122110120121212000112222000",
"20202001110110001000112112101021120120101222222002100110212110212211110220012220210200001111011002100022011101110121021000202210212121122211112000002020010110000020111112222202202111001210110220200021011222210011212011110111201002000210022010001222",
"00211200222102110000202022222120221102110010021222000221000002220002211000222102212121221202202001212111201111221201002102021120000010120101202100210212112212011000222101211110011020221121022201011112021111201201110121011012000122122002001202002121",
"01112210202201111020202220101002011010120111221102010010221102121101021201211010122211111120102120211120022211120200020220212121110220021112121100210211102200122221222220121202012012112021220222110102122000002022120121121122012121021020101100120001",
"11211210202120110110210021110022120111011212021110020220210102102210020112001001120110010122211012012200022022012210020201220202122001221210221122001120001000221020012112022120001011200102121100220211201001010101201220022200021211122111121211222112",
"12202100122112211101010012211020010110202221120100202100200222102212212011222022101101111000002202121110122201100000112112211220020012002210011011201120120200122100212211122102122211222101100201211102101211110220220111222112102121011122112201200102",
"02202002020120221002222110201112121222202020201221021020020102102100212211101000022100112002021100120201202021201021022210012211010211110211222121222110011012111112010002110202100021021201000022120111202002201200211011101211220012110212010012101002",
"10122200020220110012120200110120011021222021121012220000011010001110122012111000120120201010100021200201101212021022102111010101220220002011222020010022211120121102200011001221100212110000222220200200010121122021021022111010111210100110110202211221",
"11222222121220022112020002211001012001200100100221001101202222011221200102200122202211211102111101200202222212012222111121001222100020021001020010202220212000002112001012120212100010122101122211200201111001202010110002001022201221102200021201122011",
"21200212122122022111221201202000002000102122001201212100111111021100100211211120011022121010202212102101012020110010120110021220111222221110110111000011220010022012211100202022022100200022201211010000001111222201012011011120221100120222121011001100",
"22001202100201110200202121020100100222111020111101221011022002020111110201012100202202020011221211100112211021111110012200112100201112121021122000221011202220012101010121020120101120012022010212011210110021201220001102002210011200200122002102200011",
"02010010222021122021202210110021000200000211122100210100001010002201000121102112110000121211220111021212221021221201002002200012100111220101022122102212010220202101212110222111121202002012212222200120001202002220011211021022012212112002100021110022",
"02012112120002101201111012101102020022212011101021102102120202200201102002220011220112020112200211211221020200212121022202022120202022102220122112212010111010121022102221200100101200112210012220120021201011122212022210212002011021210012101200102100",
"00220200211110011111202100121220220000000212202221201202011200001121121001211212220020201121111022011210000221011112110000010210011012002011222001111111201210102102012001001122022201212100001101110002020120101221111000020002021111100121012210022110",
"02120200111001001222022222220210201002212002210022200221011221110010222201102220011022211201001111100222012000001211001220010102001201022210210020210122102210110211102200011220202201020100210120111021120100121002121022020100101212221012211101020021",
"11112002211210201210002000020011021210210011022111001220010002200200111210202110001020122211200100010211112212221121010210112022102100212020201010022001011121102220201000011220010112201210101101221122210102002001100112210011120202002010210122122100",
"10201011102011200112010200220001111222101001122012201211000021121022200210022212210221002202022212021100111210112001000111211021211221001000200211212000122120210020101012011210222100112101011022211002212101122201001012000020110000121100221122010011",
"22111100211121000211101210212210001222022221221210120000101120221200100210110020122100012201012111102201011211121212200021021122001112002110002010000200021012220022102121100120112021012001022000100010012002110020202000011111100122101200212112120210",
"22200221200212211001111220011102212121000021120000111120211222120201002212222212220220022100102012010201100120111020100022222100100022011222022022120212220210002111120001222200112001201011111220211220100122122020201220200020200221220012221121002201",
"20121201221011010000122021120022102112000220100002011100100101012020210220000001211110210221201211121012022221021200000012210020121202121101121212220122022212220211102102112200220120122010022210010002222022202222211001122021002221011200112102102002",
"10200011200200122120110121200020012011121202211102212212011021121002100112002112202120000100220022122222202002002021102012201102222022212012010010110201212201110001222020101010010010002210200011210221120000122002222012201001200010210011120102010121",
"10011120002102111021001101212111000201210122122021220111112222211211111112202202122110111220110120022011111020221211111210212022010011000022222002201111022210002112002012121221110212010112211022001101221010112020121202122011111201222012002200220210",
"21222210220222101212110001200001020021222100110121002221110001022112110210212221220001101112101020000012102221212122212201222012101200101021010112112212211100201010020011122212102110100212212111010002212221202100111011200020101221202211111011112122",
"02000101212021121210001200102010021121202120012212220110001112020121100202121010221222102001221122112102011221121000110202210100000110200221011222121201002112121110201121011001102111002200021020102222102012201122002122020202122210120012111122222220",
"10112110201220012010212220112012220020101011202111102122112011002212002001111000212200011202011210211202120001220012220100010211121020100020122120221002110010222201021112221111121102210012101220211121001000211102220121200101111221122012211011212110",
"01021021022211021220011121222110220122102110110200102200002222010102121021122220222221200112012111221001120102002002012221111102010210200010000001012110222121220121221012120102211022221100200120120000010212120102120102012122202121022001022121100200",
"22000112210022222110212010001110020121101211212001021122111002120001110022022200021020012120211011002120022121020210120011221122021121111201020121220112111121222002112210001212222201100100100001112021212222221102021112011110102220222210220121102201",
"00002121112121002201211110001000110002111200201001212200002100100210000121112200110212220210211201010102011000002210111101102111112222112212121100101201101120202022000212212122221211022110021122212122010210020000112202202001112021012121222222222000",
"22111211012122122200202100001122110102110021102211011021021211211000111122211120021121002200222101112010102221021120121012210010001011210210210121020120201001022021000212011122102020102100101120120201212010011010120110121211211000001202011102202022",
"02001211210201002021000021001122112222021202000110110101212210211211221221222222011222122011012202010201002012122201100100120002202201200121120221110102012222000002011222022220021111002110011120201021000210121000221121120110111120212011102211112212",
"10112112101220110101121200202211112021110010002022220011012122100022011000110121012011120022221220220221011200100112000200222022011212002112002111020221221022001012110212100222220021022001101200022021211121001101221022012212022002100000110200020200",
"20100121212020202110201120210011212200002201201102102001122111211122100222210211220022210111011022020120102012200100122222010112000002021110201110120021101120101102110102122002110221000020022100002011202002101002201002101111120221100212220112220212",
"22010012122220020101011222220022122202010120212012212200102102020110110212210001220020010010001210222121112120001021110200021221002001222112102121000110202012010020221002101102201202212102011212220211101020122221121211221002002202201200210202202001",
"00201021110202221212011020121211021200212020200122110012211201120221210000200102110001011222221200111110120202110012220221212022210022201011001210001022112001010212100201212000020001222221210220200021202121001122211202021122110021212222201011110021",
"20101101010020211000221202000000010012102210002101220011120102221021110220120211202012201011102122011220112020111100121101101102112211100001020112112212200201010012202021220202220021112200100001002110001000112211220201120002022122021210101022102101",
"11212121102122122001212121201212101202210121210020011000022000002211110210102102220201202210110100210112022000120011010101012110122021210211021010101111212021011120221002111110012222110221222211210210122221001112121121121220022001011201021112222021",
"00122211010101200212121021112011110122012001202100201000020102001201202210020220220122202201121021202010021211210112122112111012120100001202120012121101120100110111121212001001121202111220020010120112120020212022211111211110100220120202021210121022",
"02112122222222000121022110100121100120210112122222211211122112200022012212220222012000120221122101022222112220102002212011000102021011111012012102020120020101122222001220100101010212111122222122120100022100211021201111100201220121202020200022000222",
"21110121112221200002002100102112021020022202012012120012111122121101111221020001212101101102201011022112012100202011002022212212101220112011121111211200200112111222010021010112112020110122000012220012101000020201020110122121212001101102222222001101",
"12222012202000010212222212020012022220210112000020120200000102112212220010101022202120201212101020021100212001000122120200012210001111020011000200211021102220100100210212002121112122221010111021211012211201100221110201120111000220000010021121211002",
"00210121011020200110210010002001221201102120200210221221112102112220020021021202211021200110221021202101012201220000201212122122212111021000212211000220000111202010112120102001110121112002200202020122111112221111111022002111012020220000012022201220",
"02101122111211210100122200001222112102220200012121122200122121220112020220021101210112020221221021222201101221121111220102120111012212202102122120022101022101122002211000010120111012112120201111121001010211022121101201212000121001211211110122221200",
"22112122021022122121000212022112001020020202202201120211000211111010220122021221211000210121200002100111212111211201111112212021111101012012011111210122222110100202221022211200001121202122202211102202100202002010222102110222200101221100020122102111",
"11002022202120000120210111222101001011101211001221122200221210112200121201211020221211120201212202110101202200100220222121000021112201020020000002101222102210000100001002211100101120110022202100211201101102020102112002111020221112001111201112010121",
"11011202222101201102021202002210121110220202120210012201120010102210112211121221120102020211002221010111200212202021122012200022120021200100001222022001110202211010111010000020102200010000020021122221021202021110201021201021100121221101200010102110",
"20102100001101022200201101210020221122201120001122122212121002120202122002021222222020220012101101221202001011000102020212211102021101211021100011012112111011022010002012211212202221111200012211120022222110212012201022200010021210021111211111122200",
"20212002011222000122110012121110010000220201112000010220200112101222012012200202002202021101210020001012010011112111111222221121101022022102112001210200221210112102011110022102222102000111200220012220211100022110021222222010020120100011120120121212",
"11212201021012101002101120201211110122001201012010222201100212100221002212200211002100002210122202121010102122212012221000102020222011122210200012010200220212120101001020111022101002202021220020200011202101110021200002212112022122210110100102222111",
"22121111200001211022101121121111111122110120210100101202210020202021112200212022000221112102110012012122220211211002100101221100111221002121211211101010200120021210100001212000211210020010022122020000210202202212111221010000111222210122000101101112",
"12220000021120011111220220222000221000102121121112221201110102111101001202102121210012011102021221222012122122111122222101021112100212201222020210012210000102220010211221001021111100001001212221110110120201111110110220111211200222101202110221021210",
"02121112021201120211201212212012122000202211022122011000122201122011102101211112020200101211010201022111101020201200101020210110100000110202110100212200021210102112222002011021020001201000002212000212011102022022220221201112002211201120111221100100",
"10010022020020000221110121121201101021211001220101020202001222111110021221212001220212221002220110002100020100102021100110200202022001001210011111222211110102221210111212011100010110012110212200002002000001000211021212021001110011221110002022220212",
"22002101102122011221001121112100000222202010022012002022102210022010121211010021212122002100002111112110112020222002210202101210200012100012212220102000200121102112010201110022110110110121010202211112000122020012201010001122021011210122112000101102",
"22011222201102012110020010010101220110012210000001211220121110002000010220110212210020211222102221221101110202001110111200212202211120210101112211012020200200012202100122121121001200011212020110022010120211002021011200202111101002112120220010000012",
"20212122112120000120212212201100001120202221000211221112202210222202102100110111111212221100121101100101121001001001200022021121201220121122001102000121200000021120101022221120112120102010210111222211200200111010102221210120202110220021222012002000",
"11011021020120110101200222202112110101120000121021120022120100212121102122012102010012010212020002221210000201201021112112012211200112111022212201102200012110021212111220000101211101022021020121220112002010021012111221221101000112202112000021022002",
"01012021220012010022120010122021111221021222021122222010101111102021022120210121021022020121112012220110001202022201202201220110001020201120220220202202211222022020200111121221201121002022222011122111202210120002000100000121200222212011200000222221",
"22012021011121222010200102012101110201211020111001102200101212000011121022021111221102022201121010220202011101011111111100011001112011222010021000011020102011011221000221121221110102200100122100012022021210022101021000122110200200100010120022102102",
"10012011222021021212120201112002110112022012002012100211210021211202212012100002100021122112200002021110012201002202001122020120202120210111021122200010022011111111120001001122222222010202012211022202121122000222212120210212100022011120110022210022",
"21210120202220100011021221121210121002211120122100202010200112121112200000101210221202111220110021212020112221110111111121201222010221202220222022121111012220200202110000212020012000222111121101001000121120021212000112122122211021111211120112100020",
"20202100200002122222222100002220020022210222111211221122222000101002121002002002210012000110020201111012012020001100011102002020010012010202121122101121121100020010112111021210012120002211120221022001021022222202121212021222101121201200220010120121",
"01202120211110022101220001210120112002000102211012012201101012011020122110121002220222112222200022102100000020011220121102011120100022110000012110211120122002101021111220010212020121011011220110121010210201102122022210222112022020022201220210122200",
"12012021010210120001211211210122110001201220202001001011121212222021222120110222012000212200211001001101002200022101200201021211000202010202212101021022010211100010100022211211121011102210101122202222220021120211220000011110101102122110200002201122",
"20000120011000222101201100122000100202002011212200100020122200111102211120120211101111220102022021122221010220021201010111211020120120221121100021211110202101210222012211201201221102201001000112020212102212200101100110000010000221022012000201221012",
"10220020212012121021201222001210200022210111000102112121002012000110112122012021121222000011202020212100012202000012002221220110000110121220200120021201201120102210122021010211012001101201100011222020101012111010220021202111102012221002010022021000",
"20011102211122101122201100222022021012202210002101112000101012212121002001221212211210111201222201121002212122022021121100022222112001000211220012221011121211122220212002220221110122201112210222110112102001210010020010200100222000221210220220102001",
"21201220101000022012002010201202012011120021020001220102000212022212111010022020022110101110011002012120121212120011020100112012202110202201110011120220200112111210200021211101101110012012222101102202001211220121211221120020022012222110112201101100",
"01012212201221210012211221021210222220001020202121112010121122101111000212120121200000022201112100212220011112102020202102000210120211010120011211220120212121012020020202112220121112221111120200010221021022120010010200012020120112200110210022110120",
"01111220101010120101021120012021202000022022121022121101200202021100100201022020210101002112202112201221022011112012022212222021201022120212111010120111112011011102220000002012202120120012021211202102111021102100012121100211101020002212201121011011",
"21002112111011200122221121002001001201221100002101200121222202000200001020112200210201120210202100001122211202110012112120212200120121010211200102220011122200021002022020102221100001000220102120012212202020222122000020112121020211221102000100200010",
"22210020202201101210201211220001201021020220111011010001111201101000111222001101002110201110110110202220201212201100122221021000112220210122100021121112111122100012111122201210202210120020002110120200010020220122101111202112122111220111100100122110",
"22202202220010122001112212022200210210211112012210010022021201112001120021002001002110000102220002212102221100021220012222012221000112020102201111122000021022102202200012011210021121120000002202011012110211102221210000012011012111002110221220211221",
"20012201010122110102202101101111120202012221010212221021010210201101101110221200202100012012210200201211100200012210011012220112022201001221210101122222212021010021101211000202021212102221010011020002222110000020001220111200021220202022121000010212",
"22112020020221020100202110012202111120121120210111122011211201211121120122120022122121102022122000010021122011021000102112220102021101001002100202200221210212212220001200202021210220011210101201100121121000111101020002100120021002100210120002100000",
"21211220002122200022201112100020012212001212100112212000202002112100011112001020221122220211201122200022110011020001111102002111210221000202112200201222111201102100020022121102012021121001200121012012120121221100100011110220110211100220201221110222",
"11010020112210221201202110010112012210001002201221010102100011200022012121122101011100110000212022111112122112222011211110220212020112001111211112012112120020212100002222221011201220121001001012220101202010101211021210212211210102000010002120001210",
"01101011002121000201101012002120000102000201120122121120100112100101220210201221220110211001011120101122010012000000101122220222221000111201012200002121121100220022111011101220220200221200202001120100000101121101022212201202212220012200112012202121",
"22222002122000121222111122111002200222010122020210222120120121210211201211200110220002202022011010101200212122222201111110012112220021111010020222201011200210120101001201221200200010011022011100100000022212112120220002110110020011012201122110221022",
"11100001001202221201020011111002101020001220100222022100001110121020000220001102100002221000011101220121000110020021021021200112000021121000202022220001100202121201212012120001121202221021100000221022102101011010121002210021010021111001122120101100",
"01210010102211001120221110120222210100110001012000211112212001020011122220101000021011022020202001000221001102212021001222101121110220112011011222211122120021010021201121220122121102112102122220112111101210211011212211212112101011212100121212111012",
"01110200111212001222011021202120121221212210212211001201000121202200222022001110221212001210011102012002200201111112112111102210112112021222020002000101102102122012100102121000221222000011000001202122002122100211011200212012100001211102120020222211",
"02022022020011101100200102210010012222012121110000011222102202211221200110120210010100222112102021221212101012001201220211022012022222012201021211222121200110020011111220011120220201011112122202021202110020101220200021210201221110201112111202000011",
"21220002010101120022100112212112220221112021002022222200221120111001112112220100011002012121122200221012220110211000211100120120022110011020110220121212100102101121021100102001000201012111020212010112112002101220101120020212102012101210121012201020",
"22111121200022111020020212000210102222010110011200210122012212221102022212221221102100111122021122110102120202012110011100100021220111212202122121022101220111111022010000222010220120122200201021121122101010022120112021211200021210001100212210100110",
"02022212101221102001222000122102122100201202021021201112001112020021200000001002111222021222222111012221002010110021220102011220201011102000020122001001212200020212100110020222101222112111101022011001021111122121000002102110120202220010120221101220",
"21212210002210200121211021011012202022120121012002220100001201021101012011012211212220010121002211220211020200222102202210111110021012112001022022100010100102100120112000102022202202201020221220002020012121021202221112021211122000021002101001020001",
"20110210110120011010220010220121110002212001120122221100121220221010200222100022102011210100111221102212010101211212200200201211021122021101021100101021201210020202220022211221202012210220020012210022011001120201122211211101002121221212202101002012",
"01220221110201102120202020000120202121020210012111102201022011220111011121102200022210220101100111121010200121112020100121101110101022010210220222101000020120121212210101010010112011121002102210112001002010201020201122122200021000202120120200011012",
"12120100010100120212021220120112120112202201011011111010012110212221100001022100021121102211210021102200220100111202110202002021201210010220211001221112110002120101212020201010121020022202200220020110222222110220021012120021200220001020000102110112",
"10110201022210202020002010221211120110120010200201112212212200220212212001102110210002222022021221121011220022120021002210020012122202200111021022002212010211202111020122000210102201222100220021121102122020002020010111012212012110122021220020210112",
"22122100022110010112012220221101101112112202201212222000201122222101120210111221221200000010020201210202100111212000011122212112200112222001122022111222200012021222122222012012020011122212211222001201010000000202011111012211222222012210212212221222",
"01201101021010222122012220210112111022022202100211102221211001112100020110020211110200211220121001122002101010120220200221122010022101202200200221112020101221022211121022221112102010120011220221222120111121102201022200010211000022022220021122020120",
"10210121022011210221110001010112100101000122111100021222002021100200100021222101220201100221111121200110102012202111001011011021111110202002200220220012102002212012012111022120000120110220222221102011022211012110102102101011101200122021001020112000",
"21011020200120211222021222012211221011202010122021120222210000122222000020111002022021220102122002201012112010121222012220001220200002100012202102222021102101201010012210100220002002020211111001100010211201200121001011112110020021122120210012002221",
"11022020220102222100000222101011100120210211102000202201200001111022220011120202110201010001111022120222120102201122200000000221112000212221010200120002212111002220202221021111111111122210212110120021110100222211001001020220111010011110002200110222",
"22011121111121021120020111120121222011220021011120101020102220202011021200020220102022220222120001010210211010012222002102022220000011112211121001201202222001021112002122112101101112002221101100111221022220122122221011022010010001001122010011012222",
"21202220201001221011112002201211102000110221201011211102110212202112001211010210020202110010012020111200201022110201202001110011020101012110210212102001121222220101101222200120202202122010002122000000120120011122001200011012212002100122020200211021",
"21111112121121020220010000220202021120112202211001120212012100000202111202222001020102121121022202100002120021110010001102210110101221101210102112211201111110111101222211211111111021021002020110202011202221222122202111222011202002011212021100102021",
"22100100002222002222211202012021221021202100101122212200101222111110100121111020222110012112210122111201010002020011122112111211200002122102101100120111110011112100120102212221212111000210110011220101112211101012210122210122221110221120121000212222",
"00022010102100022120201122220011022002121202211202001111112221110102000100000022022212000201102200022110220120011010210210220122220220022120112220212012120222120001021010122121122112010022121011121000201211102000001010022122010211210101021010012100",
"02211111011221121010122200211102210112121202111012201201020220002101101022021010022122212102121222220020002221102201202021022102022020211001001220001201001021000012101202002211212011220122010211202012000021201020221200210202210222211201222111201112",
"21120112022112101111112212120021122201211021120121021001001112221112121102222221022010001222210202111000011200122202010102122201012220201122002000122102101220002022202022011102221012200020110000201101112020221022011020020011121102121202022210102011",
"11101011012012120112201222011101220022100002121222022020220020100020110201110222111201211012202001200210011020001001101211202122210010012122100220000201222101020010001212021222222110102021101021121102020211112220021200000221121122222210201012200211",
"11012222121211222002010011002021200102000202210111012211002101222121000211120010100100222212202000120100210020011012101010211211002021221221100012201210110001001200012211020100020211110220211110011012122122102201122102111202022122122011202112022022",
"00020011112222112211000220222102020100011210210212111021221212010210212002120021121011120102222112002211120200011012220012200020112000120211112101000020110022021212022210002212222110111102122200110002111102022212012112021112220210012202011110211021",
"21220210100121220221222212120020010010121102212211201012012000022021202000010111221212022122200202100021001122221120112210002222111002110002222010220211220120011021210020211011220222001022011002110112012021102022210122001020210010122000012100022002",
"01121212102121121201121110102122000102102121000012102120012010012102022010112022120022222012002120121001010121122000121102112212210120120220002020212110122220001001021021000011110001022212002102110202221000102011222201201002111022012010021102012011",
"10122020210210200211102112202101000200001212221210121210011000200200021022110120101110202002021200020210120210112122221022202002212100002222112011122002222012211000222022121012210210122000121012212220011211210000010100000122120222010120211021210011",
"22011012201122201111210011112021001110011210011110112020001102110111120020011211211000121010121202112100122211111110212221220110012101201221222000010222001102122220102122002112112100001220021021022201111101200000122120002211202200210021221101020021",
"02110002101121112002121012120200221200000222212022200221010022001000110021102121102200010100002120102022000012222112101122022222012120002211001021012211000201200110111000010100202122212221002200012002110211122220011120112102000110122021212110001102",
"10121120210102200201210020100212112011100011011210122002000121001220110202012122212110201002011100100110220212122202121021211021010212020222221100211200122111001112111110210202022102100222101011002220202011120121211010122010001000221202101011000220",
"11212201000100120102202200210222002220201100011000210222101122200012000010120110221210122010110112120010220021110212122001022200120120011202212212100102110110021110221010110221222211012110221212101022210120100001121210200202122222202220112221121212",
"11212022120120100222001000012012022021022020122222101112201102000010011010122211011202120011100111020221112201121110220221122020000112021002001100111101112212010120120111221020221120212102112002211220010102210002022101100000122120011020011220110212",
"11220210101210111011011120220100220010002210120111112112222022012110112202201122100110111220100002100111010021121212212100202120012001010102010200222220012212200022121211101002212112101200011210010221222221012022221002121110101110101200202020021202",
"02102000222010201101201212220011221200022111112002220210201111222000212211021201112011101012101120100120011000101120010021012001101111120102122101100011202210220000121002101111001212112101211210220022122111002102001021101212111120112121110110011212",
"00012011212201202222021210112010120201002201011001001220112112212020002000120220200001112201221011200002220122210111002221112112110201002001012011120012202011011021201220211111100211010222221211211100110002211212122110201121120120100110000122020111",
"11101221012000111021210221210012020121012200001021022001110120220021200220211222202021100100002012000012111211102210102112210222220210021201102220002211010010021000210220202010222220010021020002021221212100120201002200201221111010221211120012122120",
"11020121201201111012100211022212012021020001101202112010111001222120112120110102212122021112111201211221011010220221100001200200022011112122221000112201222022110010101001020222022122122221101122011212112021011102200111002000200002201110221022201011",
"12012202201112011221022100011110100210102110112211100112011202001020222120001001220122101221222020210120222200220120021001211112112210211122220122222200021122001100222100101101011000022221220001202210121222120222101110201002101220002222110222101100",
"21021202101001002211211101202011102120002210010021100100212002021121110121212002211112202021002021001001112101202011002021202222022112201122112120111221200100210210022002111200000002221210211222021110210021102121020111220210120002101012221010122221",
"11102110100220112122122101102010200022101200120011221000211000101000001112101000100012221211211010012021220022220120102221201010210000210220211002002021021120220120222021122011000011202022011112011201101220121010202020122012021001000202121110221010",
"10121111102121112021000210000101111222001221201221120212120112101000010102021222021201210202101112010001022022210100101002110220002122111020202020120011012022121110210012222022221112021012021210122002011112111221020100202100210121120000020210111021"]);

M:=GModule(H,[m1,m2]);

EM:=ExteriorSquare(M);

homs:=AHom(EM,M);

f1:=homs.1;
f2:=homs.2;
f3:=homs.3;

f1:=[[f1[i,j]:j in [1..NumberOfColumns(f1)]]:i in [1..NumberOfRows(f1)]];

f2:=[[f2[i,j]:j in [1..NumberOfColumns(f2)]]:i in [1..NumberOfRows(f2)]];

f3:=[[f3[i,j]:j in [1..NumberOfColumns(f3)]]:i in [1..NumberOfRows(f3)]];

R<a,b,c>:=PolynomialRing(GF(3),3);

ff:=[[a*f1[i,j]+b*f2[i,j]+c*f3[i,j]:j in [1..#f1[1]]]:i in [1..#f1]];


function ScalMult(l,X)
return [l*i:i in X];
end function;

function AddSeqs(X)
return [&+[i[j]:i in X]:j in [1..#X[1]]];
end function;

seqs:=&cat[[[i,j]:i in [1..j-1]]:j in [2..Dimension(M)]];

function ProdElts(u,v,f)
return AddSeqs([ScalMult(u[seqs[i,1]]*v[seqs[i,2]]-u[seqs[i,2]]*v[seqs[i,1]],f[i]):i in [1..#seqs]]);
end function;

function TestJacobi(u,v,w,f)
uv:=ProdElts(u,v,f);
vw:=ProdElts(v,w,f);
wu:=ProdElts(w,u,f);
uvw:=ProdElts(uv,w,f);
vwu:=ProdElts(vw,u,f);
wuv:=ProdElts(wu,v,f);
return AddSeqs([uvw,vwu,wuv]);
end function;

u:=M.1; v:=M.2; w:=M.3;
p:=TestJacobi(u,v,w,ff);
p[246] eq a^2;
p[45] eq (b+c)^2;


==> anc/E8/J3p=2.txt <==
// Start with a permutation representation of the subgroup H. This is taken from the ATLAS.

H<x,y>:=PermutationGroup<6156|\[
2787,2486,3616,3977,2766,3954,1919,2905,4774,1830,5026,1616,4348,4786,4610,264,446,2767,5058,1813,4395,3190,5027,1220,3195,
2542,3740,2103,5666,2838,1152,3891,4962,540,1446,1008,3401,3148,5773,5904,2264,2265,1718,3370,263,2562,3198,1890,937,2543,
2934,2935,1057,5994,1140,2839,3903,435,732,605,995,3204,894,1219,1447,2143,1256,597,1848,3250,950,1529,1053,1339,4674,
2697,3875,1777,1719,703,1829,3890,1821,2774,4028,4029,4405,2299,3402,938,3682,613,3938,4975,4125,1058,2112,4919,4956,2967,
1823,2682,3961,5864,6138,3678,3398,1199,2932,2364,1600,1726,576,1451,1666,3132,1685,2257,2365,1940,967,3910,2857,598,1007,
2760,828,1350,3805,2895,1990,1143,1144,640,4675,696,5512,3953,872,2721,2636,434,6043,5909,899,604,2494,1629,911,912,
3960,2799,3991,5132,4861,955,3285,4482,4584,1512,1372,2566,1592,3637,4797,3483,3484,4724,5204,2185,1690,575,3670,4829,3753,
1074,1108,4211,2564,895,1394,1763,4411,4746,5979,2876,2877,1845,1889,418,3551,3552,1508,3413,1727,1092,1739,2262,3278,4525,
5219,5220,821,1535,1478,1269,1750,858,968,5543,5540,2100,804,363,472,2752,4108,2393,2447,2448,2110,5458,4940,1526,2992,
1351,4709,4780,293,3807,5605,1970,1804,1805,1550,2398,2370,873,2674,3846,3799,3677,4380,2668,1169,1852,5829,417,1939,1365,
653,1630,2345,2346,3784,1217,1134,1802,5103,1039,4862,3767,45,16,3895,3509,3407,5547,2348,1245,893,1450,2567,3909,1290,
2020,2171,3232,5227,6098,5606,2459,4725,1809,5330,827,5853,5987,2593,2641,2074,2039,229,386,5624,2111,2263,5705,6103,1109,
3867,3742,1324,896,517,669,751,345,5193,5194,5166,1781,3985,3986,4069,908,936,2865,5659,648,595,1301,2037,4720,730,
2493,5351,3702,2648,1532,5907,4682,2667,2342,2798,2178,3244,4526,3513,4696,378,578,745,2210,308,521,6114,5390,5128,5129,
397,1558,1025,4582,4583,3992,2101,1591,1311,3636,3745,2106,214,5173,2726,1424,5025,2394,2172,3233,3574,3094,1400,4181,4182,
4941,1527,341,4191,3349,5964,5307,1456,700,3024,294,1073,5379,5984,5428,4518,4658,5147,2737,3877,2755,351,591,1212,1106,
1331,3203,4863,4864,4984,2720,4171,845,660,2349,1200,1388,3809,3810,2819,4528,248,190,5229,5949,4806,534,884,654,1142,
2308,4110,4953,3319,2127,666,2985,1950,142,58,2750,5848,2205,439,440,4200,4697,3862,5082,5083,17,3748,4458,3510,1853,
913,5541,2460,2289,1194,4994,4995,1596,1597,2261,2968,4831,1052,1684,4046,4021,3031,3710,4281,4434,5228,215,3084,3085,1268,
2579,3858,820,1335,5697,4176,3696,2651,3524,1941,6149,3100,4451,1621,2495,5693,5929,1021,4730,2969,651,5371,829,1061,4708,
2104,2105,1999,3001,5990,1766,2643,4132,4695,3743,1107,1255,779,3331,3023,4218,305,964,4130,2409,346,848,900,5906,3474,
2673,2303,2430,3970,2669,3251,4113,3927,422,4379,2431,1736,1911,714,34,1832,2791,596,2884,2655,3055,5230,1236,731,1765,
1932,963,5899,6034,3703,3412,4062,4063,3221,1035,1660,3838,3837,935,1195,693,567,568,2151,2152,4239,5509,672,3766,172,
113,3014,342,2714,4744,4987,1812,2764,863,2184,1100,3761,3188,4394,5862,398,761,2406,892,321,543,68,124,3945,2285,
3399,2272,791,146,60,2053,2170,5886,5887,3365,4548,2107,92,5686,5823,6132,686,2988,1595,3508,1808,6077,6078,4435,4739,
1693,4301,5709,1293,2026,4173,3128,2926,5232,1906,1567,2287,1981,987,134,1866,1867,2734,3917,5308,4044,4045,320,3025,2758,
496,5704,251,424,5778,4409,6111,3806,2691,409,690,5325,5283,5870,930,431,2722,3941,306,1912,972,573,1547,983,1582,
864,4684,2282,3381,4413,5435,4099,1120,1419,3211,617,1015,2428,2429,661,4119,5198,566,1378,1888,136,4960,4779,4529,384,
3844,3845,80,1300,4436,5865,5788,3044,3170,1706,1434,1075,3946,539,5378,5298,3641,4449,2684,3197,1797,1531,2128,6083,4731,
5632,4475,2710,971,325,549,59,3936,3481,5727,2177,4521,4993,4897,5559,741,5683,4243,5840,343,6007,5333,4459,1418,914,
307,3045,6086,3974,4722,1160,5648,5032,4001,1247,592,5794,2930,2683,2458,3354,1024,1581,3119,4319,5322,5925,2586,1019,1634,
2309,4226,2209,513,852,5287,5447,3730,5920,4979,4043,5009,5452,3850,4292,603,4051,5661,5662,3859,5024,5346,5974,2092,4266,
1391,5112,5113,213,2652,4664,2909,1942,5713,861,1665,5028,3107,4163,823,3624,2440,3562,4754,478,203,2970,815,3348,5372,
5963,286,127,498,2782,4854,4240,3772,4922,3139,5233,3932,5689,2136,2702,4344,4740,2981,881,408,2941,3333,522,4657,4625,
5568,780,1793,1176,2679,3853,5278,208,5464,5465,810,1238,584,676,2960,4156,901,5678,2149,1908,4566,139,238,1542,4201,
4655,2670,1755,4939,4114,844,1491,2207,423,4066,2625,3185,5275,3617,1737,2993,594,271,63,180,304,3230,981,145,523,
867,2656,4254,5231,6025,1403,1198,316,4810,3183,149,150,451,750,1226,5037,2410,1487,1860,4109,5477,5866,2598,2599,3222,
3006,3007,2553,3839,665,4978,1983,1125,1786,564,317,49,90,1779,2718,941,5245,4166,3208,2989,1413,4131,4846,4847,71,
5869,2575,2576,4212,156,2597,1810,1811,4988,4970,4971,3951,552,518,3762,2290,121,209,5420,5406,729,671,4492,4619,5565,
3523,2813,2094,2095,4819,898,1404,674,2323,4830,1157,639,2943,4135,3367,2852,1420,6008,6124,61,3074,3709,1258,1975,4499,
4412,4736,3016,4082,4763,2826,125,36,4142,1229,1930,5772,6084,6109,687,1679,5183,3494,774,3229,493,6081,6082,767,353,
6144,5448,3563,3695,5646,6091,5347,5205,1186,560,5126,5127,3039,260,3129,2927,3249,1620,4557,2788,1568,5156,4341,5377,3477,
2008,463,73,5635,5168,2840,53,96,5039,5468,499,4431,4357,4100,4662,4220,3741,1068,1069,1998,2479,3610,387,176,712,
2509,2510,2644,6097,1724,2145,4702,4703,1129,2573,3718,3625,5599,1254,5383,3754,196,4699,5054,2014,2438,2439,2765,1565,586,
5613,6122,5569,2305,1346,400,511,177,300,2583,3126,4322,5991,5992,4471,2385,1481,5018,5019,683,3614,1953,2950,3694,933,
4338,2594,3553,1084,3926,3843,3504,5154,257,5760,1379,1575,2391,1227,55,5389,425,132,133,4184,1831,1513,1514,1580,2436,
4983,31,2883,2815,4004,3580,986,1587,4432,756,5033,5034,1707,2234,3266,1716,1875,2164,245,5182,2108,3142,5895,5896,3642,
854,1389,1506,1722,4493,1798,4061,4551,2784,2622,1034,1756,5442,5546,4927,3870,4643,2711,455,565,4578,2809,907,108,411,
5050,1202,5381,4317,2584,2880,2881,2574,1330,3555,1211,399,1213,1214,4244,5988,256,2165,64,24,5334,3795,1776,6061,5159,
915,1139,2017,1010,4242,4914,4508,2779,2780,2959,548,2139,862,1401,2925,1971,4002,3906,2216,270,5980,760,5264,3606,1395,
3043,1816,2685,1089,512,67,1997,998,4880,4656,5589,6088,3731,2295,4421,5440,2516,475,206,5682,6009,3374,1386,4519,3842,
5315,3070,4275,5877,3364,3076,2230,1412,1946,1537,1538,2174,5340,4814,275,5081,1320,629,1864,2834,5881,3355,4750,5425,704,
322,5317,3125,2044,2527,1842,1843,2762,3949,4691,359,2701,3145,6029,5845,2910,2936,4844,4751,1292,4456,5463,4172,303,5109,
3391,3106,1340,4781,1209,401,4729,2996,2286,479,3579,4646,5012,74,1328,3426,3257,3840,5745,1790,1105,1762,4942,3933,128,
226,3849,2258,2259,4241,5091,5092,5751,2757,1872,3911,3764,5312,5690,250,4126,2407,3261,5950,1374,1375,161,1589,1370,1371,
1771,2690,694,1136,5225,1425,1426,3093,1661,5939,1273,1879,412,1177,1644,801,4989,4560,181,1250,1962,1966,2355,5851,373,
1239,2921,906,982,5786,4855,1461,3521,5679,2281,2483,1283,946,5071,5831,2995,1601,749,684,992,1598,3841,3210,366,1381,
1382,4083,4153,4067,4068,5118,5391,3282,711,2929,2319,3430,3771,3458,3186,2125,3169,2011,2664,1749,35,65,4990,3801,272,
114,4778,1453,1454,3231,383,4189,1686,2045,1675,1407,3827,2519,4497,4120,5133,5867,5806,2190,1539,1887,2863,4087,4088,3184,
6139,5868,205,6142,6155,1117,5038,4342,2191,5658,5548,918,4536,5453,1794,882,6030,4776,3751,4427,3075,4204,5983,3173,3567,
4154,3978,5476,6042,5337,1178,2727,193,3796,4893,5201,160,1147,1148,3899,2377,4165,4572,3388,4415,3856,2990,3335,4524,4103,
224,377,5711,72,5854,722,330,4164,2879,204,5770,1285,1286,1470,2763,5793,874,2421,3322,5784,5065,673,2071,2072,235,
6085,4913,3973,5063,3342,1773,2712,352,6004,5558,5407,4408,5995,5945,1099,2425,636,1046,5860,5167,4443,4686,1938,2250,1137,
3675,4438,4115,4116,1149,768,675,2324,3118,5139,5140,1158,5321,1373,2144,358,163,4787,4549,619,458,459,1421,5723,111,
1417,2088,3120,5914,5514,2973,4796,5093,4737,3729,5639,4263,4404,3571,2846,12,5095,2362,2116,1043,489,2920,5835,5825,5226,
5369,3836,5608,148,252,1964,2961,1922,775,1740,4300,3479,3480,3952,2253,5595,2696,5902,1390,5817,5304,5996,4920,6110,5756,
3255,3937,5707,5710,4591,3350,4533,4081,2367,561,1384,2159,5555,4235,811,115,4092,4118,2080,3242,3243,5919,5373,5982,1460,
4883,4884,1818,1016,4716,1769,2357,2009,464,117,1458,4035,2611,2382,171,5288,5466,626,5833,5834,4907,3283,4358,5186,4229,
4791,3134,3500,2754,3534,710,1163,1708,3329,1803,3017,2314,4770,2997,2413,1166,3791,43,79,4343,4771,1179,1865,1080,1792,
112,195,5618,3332,4876,5892,5074,4531,3271,1767,537,890,3755,197,1635,2518,5645,2678,5651,4356,4811,4812,3561,1445,207,
1884,5115,3683,4835,878,1187,3864,4833,4053,5614,5557,1347,182,2663,550,506,1735,2661,1681,4323,1376,2933,1556,4472,3384,
1223,78,1894,939,3434,312,3005,2231,4145,4853,934,5492,1856,1857,1345,4721,1725,853,1490,4185,2454,721,1181,3505,4535,
4792,258,1710,233,234,2153,5408,621,284,957,958,582,20,1992,3760,1252,2029,1678,4374,4375,83,2452,101,4899,5445,
2352,3256,5718,81,10,1146,541,2336,2337,4504,4448,3871,3872,2446,5363,5364,1306,1307,2620,188,3318,3649,69,2631,6014,
6015,246,450,3102,4308,1788,1789,3773,4010,919,5698,4270,2168,1294,1723,641,642,2744,3527,1943,3018,1360,6064,5748,1167,
4653,5585,4868,1387,5137,5630,5582,2843,1751,1969,2966,1471,695,189,48,3525,4689,5747,1778,2915,4102,5382,5758,5158,3541,
5324,5603,4072,4465,5469,635,3556,870,1909,3892,538,670,4315,1914,5305,5989,4673,3224,7,5010,2596,1633,2514,5805,6107,
3457,6127,5966,2728,1011,5302,551,5954,5878,2746,3648,2814,1573,249,120,485,808,1870,2845,2186,1284,2010,1972,3969,433,
5837,4546,1122,4491,5981,3435,5120,5857,2496,3626,3607,1396,4581,1631,2626,1397,3658,2013,1885,232,1241,1948,4353,4208,999,
4881,5633,2482,5634,5248,638,4889,932,5553,4362,6016,2851,3389,4569,131,3351,1814,5905,2162,3777,4520,1257,1070,503,5316,
4609,3931,5047,2688,4638,3015,5119,1051,1683,1947,1443,2249,1968,1095,4141,3707,1228,4049,4050,276,4955,4991,5482,5529,3980,
630,4026,5882,1817,5374,5936,4783,4894,5733,6154,6071,323,5318,292,4326,5873,5725,4809,1304,1459,2275,2807,3207,3127,5062,
2937,2441,606,5300,3878,4755,3576,4047,2824,2825,5846,4098,5594,2326,4821,3922,3811,5574,4948,5454,1548,1549,4677,291,2759,
2528,4074,4219,2869,1669,2499,5169,5236,2274,3368,4752,4065,1602,3141,2855,2856,799,2368,978,979,4607,4428,5587,4867,212,
357,4360,28,501,502,362,612,1171,3934,221,296,97,3444,2769,3957,1619,2492,5301,3492,5479,5480,5843,5341,4715,1441,
2126,430,723,2221,2660,3765,2478,3432,3433,5955,839,5762,6005,1237,3262,3750,2148,66,1590,1081,4287,5336,2142,869,5912,
569,570,1806,6018,6056,2223,2255,2256,1662,5940,2437,1994,6113,1168,1218,2619,3780,1863,4486,607,277,369,5141,1287,2792,
4009,736,336,4576,5545,2823,4788,6049,585,170,1945,5767,4022,2490,1469,1484,2733,6128,6044,4856,2278,6065,5164,5470,2582,
2484,2485,4335,4336,438,5498,883,4455,778,344,4803,5354,5976,2292,2293,1244,5044,4036,3421,4018,2129,3175,2156,4084,4530,
4268,4269,3091,4297,1282,1783,5392,4478,1164,4012,3944,2246,4031,4032,4614,4908,3150,3459,4391,5426,2237,3323,4373,2012,1574,
2867,4106,1640,2525,2157,2158,118,1353,1354,2873,460,198,297,41,42,5003,4815,2268,4433,2945,4138,602,3591,2084,2046,
2334,3440,2196,3038,4634,1410,678,4885,2400,600,1334,637,3258,454,966,4667,2214,2215,4059,1264,5171,4390,5444,88,5898,
5841,6057,527,4850,1104,5195,4005,426,776,3666,3667,3628,3629,1712,2627,5266,3298,2747,1436,4903,3490,5629,984,1583,3546,
2064,4351,5386,3174,4424,3487,4659,4155,2276,2693,1833,1834,3466,3467,3687,3746,334,4355,3155,253,254,5254,269,410,5802,
5674,1826,5023,2354,1398,4573,1682,3287,2886,6130,6121,1618,2451,110,119,2388,1659,2093,6106,237,2371,5839,5144,5918,2796,
2797,1516,3793,3794,2889,4075,1689,2592,3950,1116,6045,6105,2366,3473,5768,1138,5395,218,368,3851,3852,2803,236,4992,2284,
5744,3000,3343,2457,3584,593,1367,5814,520,917,4944,2924,1715,2630,2919,4107,4798,4314,3416,3417,1543,3216,3975,4711,1566,
4149,5263,688,689,528,536,2432,2433,2675,5780,1150,2161,1096,1097,817,2052,3595,5819,4505,4396,1839,219,220,3768,4916,
2363,1822,2775,1796,3213,4122,2404,765,282,453,4808,5861,4629,5481,3897,3452,5002,5797,5515,5446,4553,3901,5518,5636,2917,
2972,3286,2132,1071,4264,5427,1978,1411,2201,2202,2,2908,2488,2489,2189,2561,2117,326,147,490,1959,3653,3302,2081,4517,
3549,3967,3728,2559,2638,3802,5152,5875,1076,1077,5293,5943,4157,1923,4982,1267,4909,1741,1463,5223,3543,3857,3415,4598,2254,
4095,1305,2076,3012,4950,2831,4307,4579,6126,2761,4726,2962,5930,4921,3215,4376,26,50,3248,5708,3689,4289,5483,5791,5792,
4858,5513,928,4843,3300,3301,3217,4023,2504,5294,2491,46,4093,179,5196,162,273,4296,4447,2951,2952,6150,1085,1208,952,
953,5415,5292,476,4717,3993,2200,1110,1205,5251,773,4645,5847,5921,4034,5136,2383,289,1127,5252,1921,956,923,924,5924,
4494,5489,3284,2633,2677,5901,3133,5145,4178,3034,1688,5903,4735,3410,4078,5041,3535,2676,2166,1844,2621,1185,5497,5329,886,
1965,2315,5655,4147,2414,1849,5609,2604,3759,5206,141,4236,2505,5538,5539,290,2836,507,1078,3004,5681,5855,329,6080,4453,
483,805,5722,4150,545,902,5075,5131,5863,2130,1768,3265,1764,1444,2829,3373,333,244,530,877,6090,3069,526,239,2434,
2618,2605,1743,855,4532,4728,102,764,719,1253,5280,5703,2004,3009,1377,659,5647,2335,5352,5353,1642,76,5785,3396,3655,
1312,840,3472,2942,4133,3159,3984,4651,4213,728,1193,1557,3959,579,3962,5719,5649,940,3088,406,140,667,3315,5222,4430,
365,1507,1929,4633,5575,4670,5601,2192,643,5200,5239,394,4011,3528,4693,4597,3453,3454,1868,3603,1935,2318,4825,4826,436,
5399,216,3166,1704,396,3209,1359,650,2075,126,2535,1308,1540,583,1098,5,18,4943,2114,3854,6019,6074,4479,84,2453,
2776,2949,4143,1233,1234,3456,830,4188,1184,5290,5668,1,1045,3630,4789,542,2175,3238,4216,4253,2375,2376,335,152,5004,
3570,4030,2397,5237,5691,4259,2047,3781,1197,4064,3779,5586,977,1937,1154,5891,4765,5653,415,5915,5499,3930,2181,2059,2060,
1006,2827,2828,2665,3834,2531,3228,5070,1295,4615,2642,3317,30,56,1056,3929,4775,1883,2860,1944,1615,3672,3378,5749,5375,
1987,991,3101,3566,2090,2091,123,6035,5475,2844,5874,2862,1472,3393,318,3736,2251,3341,2079,3105,3722,5871,2260,3010,4209,
186,187,5189,1534,1206,1207,3542,1153,544,5604,2359,4359,3449,2380,3334,4370,3026,3027,2894,130,3886,5016,4316,2899,6055,
5531,5457,3310,2904,8,4949,5011,2487,807,1316,3646,4966,5413,6156,1895,4206,2475,4832,2415,1622,1402,5494,3705,2412,1240,
633,1041,5879,1435,763,4079,109,1772,51,52,1317,2051,3072,4041,3252,846,2704,988,3200,2270,5398,5335,5968,2777,1123,
2570,2571,3424,3090,6073,4600,4121,3152,1235,865,1632,2537,4000,4437,3491,1886,100,461,495,822,4734,2476,1606,4879,5810,
3295,3112,5638,4817,5249,843,6038,5059,4898,432,4363,5490,618,945,1522,5105,225,891,4747,1416,1333,1714,4516,5913,2402,
504,5956,4795,2645,1782,926,927,4139,2689,2874,4741,2529,3668,577,2006,1003,1711,1871,5210,5211,3338,3983,515,385,649,
2892,2893,4574,4575,4767,467,5644,5800,2610,3769,5917,5813,2279,1038,3835,5313,5621,1251,708,752,3064,4265,4784,5339,5970,
5998,3659,3660,6072,546,4039,4635,5370,5443,6020,5214,3321,4506,3046,4460,3706,3369,3996,2672,1277,5303,2938,3671,996,1496,
1281,5008,3254,5830,5926,5432,3808,4048,473,474,4014,3408,2719,3375,2954,2228,3812,1383,372,3940,5053,4169,5242,5486,487,
2853,1854,5663,5652,2870,1327,813,5975,5161,5170,4329,2977,4174,4476,4477,4753,4915,1584,769,1603,4640,3382,4564,3979,1303,
1111,2049,632,1040,4429,5888,116,2607,1702,3883,5013,4381,5414,835,3725,2089,1172,4604,5048,1313,3865,3866,38,3757,2242,
3328,2958,4152,4060,2344,3622,5948,4228,2706,6101,5615,5549,6104,3499,3690,2753,5712,5790,1442,709,6125,6053,1499,2329,2222,
5052,3274,4470,4224,5284,5673,6096,910,1475,887,1440,4946,588,3569,22,4392,5260,3202,3669,25,3611,720,47,4701,2944,
5640,3193,402,62,5394,5993,2048,944,2756,1423,685,6002,2455,5257,2540,2422,2557,3347,5959,5533,559,925,4350,1918,4761,
4762,4926,2832,1020,897,1455,278,370,4442,4679,3442,4626,2793,4637,3848,4985,1670,1671,337,5567,3383,5279,2544,1042,70,
531,2940,3863,3078,1651,1827,1342,2288,4694,3916,1368,2140,5365,3311,2662,1165,5400,5401,3469,3879,1734,4386,4802,3177,4340,
4969,3612,199,4685,5729,5724,1433,1697,2603,157,2477,2358,3462,5285,3627,6115,4250,4251,4328,2976,4273,4274,2317,4019,2555,
2556,2498,4498,5036,3409,4681,5535,6135,5556,2903,3264,4462,4488,4723,2723,5931,2837,1846,429,4403,3062,1544,2247,3908,5564,
3485,3486,3151,1709,5417,514,1729,847,2890,1523,3596,4422,3021,3824,3825,2868,1555,2403,3520,3884,3885,3218,824,380,1656,
1991,5631,6048,766,1297,5753,4452,5459,4369,5402,4816,3362,3651,1280,610,5217,990,2085,3067,44,4924,5560,2666,1272,3089,
4295,3723,2848,3665,4827,679,3122,3246,1775,4252,5358,5359,1519,1988,4648,1326,4632,2864,5116,5117,2699,5153,107,601,3881,
37,89,6022,5799,4552,5150,267,3087,3305,2614,4006,556,194,5821,2523,2419,2420,4828,5750,4901,2219,6119,6120,2953,3601,
1341,5720,4310,5328,1437,4605,2133,2134,1780,1956,4352,3482,5592,5234,2277,4986,3236,3758,2113,3688,3747,5314,5387,2888,4680,
3582,2466,2742,2743,5694,2781,1926,1439,2243,5542,5757,3288,5323,5268,3604,2338,2339,5826,3269,3578,4466,2703,2389,525,4620,
4621,1050,5610,1637,1638,734,3437,166,167,3326,3327,2331,3502,4042,2321,2965,2119,5064,1018,5202,3997,5096,5804,3164,1703,
5177,3488,5769,1132,1799,4496,5554,620,266,449,4194,3994,339,5953,6094,5752,5255,5544,5969,3344,1408,4749,976,484,1891,
4958,1869,2739,5671,4234,4945,5078,5675,1705,2617,3790,6093,5289,5191,4799,1900,2882,2521,4834,4712,2325,4522,3778,2501,3632,
191,192,1128,4318,1210,1907,3557,4416,4177,5221,1748,818,1028,5396,5001,2854,1500,4202,3189,2801,1614,5187,5571,371,3686,
2057,5511,3470,1336,1156,6148,3451,4683,2405,4398,5422,5844,4123,5527,4630,2273,5165,3684,5977,2442,3336,5455,3855,3902,5519,
3425,4402,2745,3465,4642,1249,1961,5941,5942,1072,3196,3277,4555,1121,6036,3,889,4608,3619,4450,5456,3156,4347,816,1087,
1960,3290,2312,2313,2789,4954,3550,3928,3661,4882,360,164,4965,4848,5680,717,1175,5883,3831,4748,2911,6076,1936,1847,3739,
3363,4547,2497,6131,2700,5100,5199,1967,3052,3053,3634,4793,5099,5836,3379,2310,2311,3013,3194,173,3073,2847,4279,3785,1576,
6117,242,106,4377,5742,6037,91,1753,3593,5893,3575,2340,3445,2546,3165,3966,5107,4661,1124,1029,482,6100,6059,4495,5573,
4947,328,555,5944,2923,3066,2016,4073,997,468,3995,5108,4928,4623,4146,6151,4162,1086,5732,5419,3786,2871,3377,4559,3140,
5625,4207,2503,1610,783,1263,4606,6123,6152,4446,2866,4727,5590,3650,27,1067,302,510,5066,361,2341,3446,447,3800,2141,
1494,4929,175,1091,1738,6031,3149,3443,2634,1815,587,965,5588,1362,2131,574,262,2449,3035,5000,1438,833,1858,4097,5089,
5042,1995,3548,2811,2167,2808,3782,3783,255,3674,3721,4195,6092,5142,3536,1717,4934,2378,2379,1222,1509,4910,5908,241,3749,
1449,2506,5496,5500,129,658,230,3082,413,414,2067,3092,4192,5259,5856,5999,6032,4542,4668,4298,5138,6023,6017,3339,3340,
5952,1462,5779,4058,6137,3644,4805,6147,2830,3040,1627,563,562,929,1343,1422,1275,1131,701,702,240,4818,3240,1352,789,
2395,2396,856,2770,3598,1521,2522,477,795,4090,5174,443,3253,1757,3146,3147,301,4193,5766,1191,1837,1838,3918,4523,77,
5272,395,2055,3270,4467,3400,4507,3135,3345,3346,2896,4666,5911,4957,82,32,1910,5967,4837,265,5798,2465,5650,1515,4305,
2472,3599,57,3998,4502,1243,5916,3324,274,122,1361,5162,4866,5433,5434,3260,644,3873,5736,5660,5240,2066,4111,4951,5612,
1130,533,3633,2841,2822,2002,837,1349,2109,4337,733,1652,93,4020,3095,668,5056,4417,2236,599,713,5384,4249,1309,2384,
962,1639,138,6,5157,4890,2115,5685,2713,151,103,2715,6024,4996,4997,3691,2502,5246,1949,529,6129,6108,1553,754,2423,
4231,4,1502,3124,2025,5737,5738,3022,2707,313,314,4444,4445,5759,5838,153,356,2581,3512,3711,3068,3496,3904,6116,2963,
759,1242,4678,1155,2307,3411,6010,5181,2176,1859,2738,2235,4096,3086,4706,4707,4017,2220,3299,3939,466,2188,2558,4418,4419,
2027,5286,85,86,2802,2238,2239,4334,2590,1687,2218,4509,4820,3056,4128,2939,3489,786,646,647,465,2058,3083,2018,2019,
792,5849,1759,4071,4738,5637,5130,3829,2294,3154,1182,557,558,2810,2087,885,1429,1430,315,4070,4054,1903,3708,2077,2381,
5424,4371,2615,2931,4223,1658,1004,1427,2224,5362,4086,1473,1474,4540,3860,4565,1667,2563,4094,2526,4013,3774,2062,682,1064,
5244,1896,1525,4719,5628,2252,2416,217,920,427,3923,4217,532,880,1578,1579,5552,1668,691,1465,2957,2456,3588,5439,95,
1366,4650,4040,4278,519,947,508,2705,4599,989,4365,5397,2271,3008,4205,2015,1009,2778,5654,1784,3715,2629,5620,2426,2654,
5734,3153,1428,1501,2333,866,2513,4158,4159,4160,4304,3717,814,1533,1517,943,4527,5261,3097,4303,407,1323,631,3113,5273,
481,3559,2609,4616,4617,374,375,4772,1145,1795,4886,5491,2783,1457,5106,379,3813,3868,3511,3787,5262,5532,4225,4905,441,
875,3568,4732,1497,4140,2916,3727,1974,2875,5423,178,954,2709,4692,5510,2794,4112,516,2078,1066,4594,5357,4080,3179,4198,
777,5410,3158,1700,4918,3976,5088,4489,3530,1664,2637,5505,5178,571,832,1355,1230,743,1215,6112,5938,5572,6052,3948,3292,
3293,3385,2795,903,5947,4801,4636,5299,2806,4260,4261,5215,1612,2480,3047,800,4977,2226,2227,1862,5110,4306,3296,3297,1278,
4872,4669,4129,3673,5619,469,5827,6134,5775,4290,4291,2146,5146,2547,4285,4286,790,4592,5282,3376,2568,2229,3820,4900,1636,
627,5824,4170,4161,3900,4272,2532,1855,4891,3428,5238,4937,4938,2418,1913,2898,1204,3554,770,5350,5579,1112,1770,5536,4611,
2040,5030,3294,3111,5281,5098,6026,6012,4033,2203,2204,3935,1126,5017,3275,1048,1483,1720,841,5822,5706,3623,13,5522,3223,
2327,3436,1973,4534,2343,1745,1063,1698,2887,2102,5735,1985,2986,4562,4136,4705,5923,5073,3359,2891,4077,5876,2248,1819,1820,
2541,3679,5910,535,243,3137,4474,5474,5937,5014,3272,5593,4511,4512,2297,2244,3191,5777,589,21,2445,4758,3585,5462,6000,
6070,3602,3320,1613,87,5049,5761,1562,656,4760,183,1001,680,5932,1520,3558,3943,4024,4025,5367,1265,3337,5031,2330,5450,
4824,1495,2097,3130,2725,1062,1159,2269,470,624,705,2964,1577,4973,4974,5269,3234,1571,3987,3988,3735,2569,1836,718,3620,
488,3357,2650,4561,2208,1321,4641,448,748,3065,4733,3312,5203,5180,1904,3471,3880,5642,6089,3178,1115,1774,5781,4382,727,
3114,3115,2233,2773,5006,5007,158,4571,4998,4999,2169,5731,3313,4233,5291,1954,973,1180,2601,3699,3506,1464,3303,1000,4823,
5692,3905,5484,1835,2444,3063,3882,1232,4037,5114,4388,4389,6051,5962,6003,2998,2500,391,1274,1996,737,3547,3874,1524,200,
338,4167,416,699,2225,1733,2680,1657,4354,1800,1488,5741,5934,5717,4089,5172,3818,5687,4544,4545,1952,3652,611,1594,5643,
1183,3405,2471,5274,3613,5561,1044,5344,3724,1393,4454,4364,5695,3123,4091,871,5069,5338,1989,5809,4483,1518,2356,3028,3029,
2179,5015,1196,2533,5755,1963,354,355,159,4764,5900,5151,5267,4963,4964,1655,4293,4923,4221,4595,5393,2741,2524,4134,2956,
5696,6039,5327,3143,3431,3732,2096,3618,2001,15,4325,5368,5965,2240,2835,4179,4180,4665,974,3475,3476,4840,3714,5051,850,
3237,4845,4628,2463,3590,5388,3392,2729,2280,3057,4257,3239,2005,5076,3121,4457,3605,1192,5057,2587,1337,4782,3390,5566,4127,
2708,4912,1876,6068,876,1260,849,392,2332,4700,3693,1065,5828,806,4618,3887,2291,3819,4277,2731,5247,5811,1917,75,135,
5097,2073,4003,3235,3450,3306,332,3583,677,3279,1572,4888,4768,1892,4959,1310,4214,2740,3259,509,340,442,5676,1093,4660,
3199,1082,1083,5702,4366,4015,4016,500,227,6033,2424,3545,4972,5256,2124,1680,2580,4790,4104,324,1791,755,3314,168,283,
2536,3737,2681,1332,494,725,4203,4461,2971,2613,1002,1609,4055,625,842,3011,4742,4743,580,5803,184,2994,3645,3522,1298,
1319,2086,3116,819,2056,5927,5928,4397,5526,4410,3225,3226,1005,4585,2817,5581,3030,4688,5607,1713,1721,4183,5250,9,2842,
1493,4777,1452,698,228,1329,4647,2032,3048,5104,14,1593,2182,2790,4718,1701,1801,3662,5224,3003,1607,165,2417,3540,4849,
4256,3273,2211,5884,3832,421,5121,2461,2043,909,1746,1747,5029,1289,2267,3361,2979,3847,980,4038,2065,5667,4500,4426,2748,
2749,3380,3418,174,985,462,2918,1758,3544,1754,5502,3894,5020,5656,4622,5361,5774,2554,1318,4627,948,949,3639,4800,2304,
5730,6063,1785,831,1406,2195,6060,2551,5591,6028,155,261,403,404,4932,3913,2099,1878,5684,4877,4892,4276,5850,6050,5763,
1730,4870,5207,2974,1259,1976,3635,1676,1677,2283,4186,4961,4687,1982,3956,4309,4871,1510,2033,5421,5801,739,2984,1824,4299,
3420,6102,2320,4930,4199,5832,1696,2241,2517,3797,5978,4652,1552,1231,3117,2450,5451,4230,98,1648,2539,834,4593,3371,5504,
3227,1190,3713,3752,4904,4931,4865,5418,3792,5449,5672,4312,4313,879,223,376,1348,2768,2411,3531,3187,3701,2069,2906,2530,
3924,5501,428,3631,2021,99,3889,3526,4690,697,4887,33,4589,4590,3638,2912,5355,5460,3276,960,961,4713,4439,4440,94,
5102,4267,931,785,5812,5623,2515,1151,405,3241,3441,581,959,1392,1448,2022,2399,738,456,457,3964,3965,4484,4485,3770,
3565,2467,2266,2800,5507,4480,4481,3077,787,1920,2907,1338,3136,4385,4577,2897,4339,1118,1119,4838,5212,5669,2353,796,367,
11,23,812,4813,4327,4423,758,1161,1162,5880,3304,916,1482,1059,6145,2616,3776,5523,2217,5885,5124,2003,3144,4406,1201,
4624,3176,3096,1094,5243,3942,4644,19,2983,5209,5493,2050,1554,3493,1546,3744,5922,6143,4567,2833,1414,5765,4368,1732,2657,
4639,5578,3532,6046,5320,1291,444,445,5754,5617,5960,5360,4232,3775,5580,1356,1357,1608,5715,1617,3497,4676,4331,3663,3656,
5135,4976,259,4785,2991,4190,3692,3712,1325,4271,5155,802,803,4510,1752,3394,3395,1431,2007,1957,4807,5577,5123,5046,5160,
1036,1037,349,350,4057,2658,154,1466,5626,5101,2591,1880,3821,1585,1586,2173,3789,5563,2373,2608,4288,393,5746,6062,3406,
4587,2507,3397,1133,5111,1047,3955,1899,1225,5125,3109,3912,5216,2198,3592,311,1570,1055,2082,3110,2296,4541,364,3861,5795,
5176,3501,4238,5297,4464,4008,1170,1017,5471,5472,1699,3572,6001,2878,5946,3539,5816,309,310,2306,2565,5985,692,3657,2735,
1511,3495,4463,169,1033,2635,4878,5726,5060,3019,3020,5021,5345,3061,4262,5163,3366,6141,201,202,3560,2724,2520,4794,1380,
1625,279,471,419,547,904,634,836,3439,5235,2083,2804,4311,2736,3921,5241,3098,5055,4101,942,3968,4671,1980,2980,4773,
2585,2595,5616,2347,3517,4714,3214,5714,3814,3192,4168,4196,2427,1248,5740,2316,4588,3464,4441,5570,5467,3876,4175,4554,888,
5306,5597,857,3247,2686,4330,4294,663,3180,3289,4027,781,1691,3538,2785,4490,2578,2511,2560,5796,5664,5179,716,4258,2054,
2118,1931,3071,1646,1915,5276,382,645,5815,5503,5521,1363,3041,3447,1276,2000,1302,2038,5319,5080,1588,771,3463,1901,662,
5852,4603,3429,2624,285,5356,5776,747,1221,2947,2147,1505,4568,3049,1288,2123,5520,5935,4558,5213,797,1032,6133,6006,4320,
327,2694,2695,2212,4967,5331,4222,3386,3387,5087,4841,4085,1840,1841,3263,5600,4420,4612,1626,3058,497,825,1673,2030,2850,
5699,1049,715,388,6047,1203,1897,1090,3947,5602,2328,3448,4631,1141,348,1432,2232,4596,3205,2392,3564,4137,2946,2751,3267,
3268,3360,5403,5807,5461,970,1561,1807,5506,4227,5437,5412,2913,3138,2577,5598,3330,4933,3720,969,4895,3586,4210,4076,1299,
2245,2481,390,5429,5430,6095,3081,3914,3915,681,5933,5411,5438,4124,1266,5951,1188,3059,2298,1825,2470,782,1027,4935,4425,
4917,788,1489,2070,3597,3621,2902,222,3358,4968,5405,4399,1322,859,860,1692,5271,1060,1905,2199,5184,5185,6153,4383,2859,
1503,921,5957,2120,2121,2464,2023,2548,4503,5495,3099,6066,5627,2602,2987,4187,1787,5061,2922,5485,3803,2623,2206,2821,3804,
4952,4836,5310,4925,4237,5409,5005,6021,572,4215,3577,137,2552,1605,2469,5890,6099,2473,3600,5342,5311,4349,5043,5961,5657,
4759,3589,5973,2024,5665,2901,4197,3220,5551,3307,4324,5537,2639,2640,211,452,3460,210,3518,2180,1189,268,1486,3162,5596,
5534,4117,1984,3507,1663,3309,1761,1560,740,3372,4556,5716,5143,3325,975,4649,3245,851,1103,5270,3573,4247,3700,2068,2730,
5576,5122,5077,4321,5090,4766,1882,6054,5743,1877,2812,2098,3763,1261,3738,4859,3438,4387,2063,1641,5550,5277,5416,1088,5366,
2732,5385,1902,2885,231,281,4769,1628,2632,3478,5622,3925,1101,1760,3161,5253,5085,1728,4280,4148,3042,5611,4981,295,3726,
5134,5488,4105,2322,1881,3352,726,1977,1979,1054,2474,4056,2978,1611,3201,5641,4468,4550,3032,1742,1030,2692,757,2717,3898,
1744,3104,2818,4144,2628,4839,5525,1485,319,3920,793,794,3103,5296,5530,29,4822,2786,5022,5808,3529,4936,3181,2351,3533,
4698,6079,868,1409,3640,2646,1270,742,4869,3958,614,4543,5897,838,1364,2805,4501,491,3455,4563,4601,480,1861,5376,5958,
5986,4704,2687,652,298,4346,1653,2545,628,1654,1528,3167,809,5258,5094,5562,4539,1828,2716,3427,5764,2653,1599,3281,2042,
5208,735,5859,3280,4851,4487,3719,2034,4151,4361,3919,3981,3982,5783,5265,4537,3680,5584,2401,1344,5148,1893,1874,2849,3419,
1358,3516,3356,5084,4580,1650,3461,1898,3989,1135,4407,2137,4875,5721,5072,3869,2187,2390,3503,1536,6069,1012,39,4842,4284,
5332,4393,655,3828,2435,4473,6027,5739,1545,2698,1405,6058,707,5820,3168,2549,2550,1541,762,5175,5295,2468,3896,3404,3033,
4896,2350,4745,3498,1924,1468,5404,5670,4570,2975,4672,4980,3037,2408,5309,5192,1645,6146,2443,5789,3414,4345,615,4302,1624,
3468,4282,4663,247,3079,1415,4906,1694,1695,1623,3664,1951,3990,2372,744,2301,6075,2122,3587,1315,2061,2588,437,4052,4873,
1399,5326,287,1530,2647,3815,1958,6040,5728,1569,2462,590,2659,104,706,922,1467,1477,951,664,2872,6140,2041,2861,2508,
4372,1279,1934,2928,5035,1296,2028,3643,4804,5045,608,609,3131,6067,5516,2816,1731,3685,5894,1173,1174,5688,2300,553,4586,
2606,1643,2612,40,1993,524,331,3798,144,4378,3888,2150,2999,1604,2820,3907,3036,2374,1672,784,2589,5067,4367,2600,772,
3080,4756,4757,492,2538,3316,4414,5436,4538,5343,2031,4384,4246,1385,2160,3608,3609,2512,3704,1564,5190,4255,3157,420,1369,
5441,3826,3514,1933,2135,3002,5478,5700,3219,5086,5524,4514,826,381,4613,1928,3893,2948,3519,3050,5971,5972,5528,798,3108,
2213,3594,4911,185,1246,1955,1674,1498,389,5197,5701,288,1216,1916,505,1113,1114,3206,54,1563,1647,5997,3051,3816,4400,
5188,3212,4515,1559,2138,5349,746,993,1271,4007,6011,4333,6013,1850,1851,1986,3823,2154,2771,3060,5508,3403,3822,3963,905,
4332,5782,4860,1314,1492,3756,3817,4710,554,2858,3615,3681,2982,4602,5858,6136,1504,143,2194,2386,5079,5380,3353,2183,4874,
4513,4248,3172,5583,2900,2155,2302,5787,3698,4857,1224,5149,4852,1873,2197,5487,5889,4654,5771,4401,2036,3054,2955,2772,5842,
3647,622,623,5677,2649,1022,1023,724,1013,1551,753,6087,1262,4469,2671,1031,3788,3537,3515,5431,3182,1079,280,5517,3697,
3160,4902,299,3163,2387,2369,1925,3972,1014,1649,657,4245,2163,347,3291,3999,3676,6118,3422,3423,2361,1102,3733,994,3171,
2534,1927,2193,3971,2360,3654,616,5348,4283,3308,6041,3830,105,1476,5872,5218,1479,5068,1026,5040,5818,3833,3581,486,2572,
3716,3734,5473,2035,1480,2914]
,\[
133,153,187,211,223,89,254,77,302,310,339,350,370,33,414,423,28,469,495,504,21,52,561,57,586,
61,619,42,666,681,692,25,49,743,764,775,807,818,197,94,861,17,896,915,177,943,110,961,14,1004,
1013,74,1058,1077,1086,105,740,1127,138,1158,86,1192,660,262,148,1244,1261,158,1301,461,503,167,1357,22,1391,
261,107,1417,1442,1218,574,1477,1485,192,1514,26,1144,419,123,1579,1019,1608,479,130,1662,1682,1686,719,1715,439,
228,1761,398,1768,236,724,8,1149,1553,150,1859,647,1877,1905,866,116,258,1841,1937,1947,266,1974,6,2009,1194,
366,2049,281,2078,40,2051,353,179,800,2158,1989,2182,184,117,109,2231,2242,2259,314,1549,448,2295,323,2315,47,
2181,2346,202,2368,1232,2376,936,208,545,2423,2433,2453,1741,2468,355,2494,220,2524,2543,2135,2571,2511,326,375,2619,
2094,384,2647,1,2679,442,2691,2701,59,2717,1005,246,2762,2773,2780,2793,251,2818,2825,1476,2220,428,260,2884,435,
413,2,424,2913,2919,2927,2938,68,1921,2422,278,1887,3007,560,1632,3037,3050,474,2099,72,3099,3102,294,3129,2334,
3141,2888,299,3186,841,513,751,3226,509,2344,56,1677,3276,1179,523,3301,3312,2080,530,3349,3,3285,528,556,3395,
84,558,3420,332,422,3444,1235,139,3472,1578,443,347,3484,181,3160,348,3510,3519,3538,1236,1854,589,1718,3576,1164,
598,2661,4,325,3621,364,3642,1286,3660,3515,3678,1481,623,3712,951,3720,632,1934,5,2068,3767,3775,2219,101,1523,
1379,395,3832,3840,3848,1668,3864,670,222,404,2797,521,2448,411,3647,3940,2493,2816,34,1603,696,3941,65,1664,3048,
822,1574,710,4034,3279,4045,7,4058,2804,3569,1268,731,4084,445,712,2372,321,4097,3988,4105,747,64,121,3339,459,
784,352,2609,4165,466,3861,1128,3480,1089,1415,2300,780,4224,128,4229,789,4244,4264,3803,485,4286,4031,4265,2145,492,
4316,4323,1071,379,1666,2851,585,4208,45,4380,4386,2198,290,836,4382,1083,4419,845,4429,9,3957,1449,520,2965,715,
3875,1519,1278,10,3230,4492,1709,4412,876,2951,144,4529,1398,542,3529,3853,824,3492,1925,3563,901,4050,554,3298,425,
249,4599,39,1306,1387,2303,1186,927,4630,570,4162,3460,4404,1092,240,308,264,76,1917,11,1784,3350,583,4672,2426,
60,3838,344,3960,3331,4709,968,4719,12,2268,1652,3882,4737,983,4748,165,4242,1148,611,4767,4490,1767,1195,616,4799,
1733,1213,4818,1018,4831,1595,622,1025,1601,13,862,1109,3397,1712,1039,102,174,4892,494,644,227,3300,4874,225,1516,
2914,1063,1674,656,4945,4948,3077,4190,663,4410,4971,4974,3821,605,4750,1091,4993,594,2076,103,1522,3313,440,3533,452,
1085,988,1114,508,689,1594,2201,5042,5049,4884,5058,1132,954,700,397,5080,15,2657,3211,707,1773,1486,48,3167,2357,
263,1162,4368,16,5121,426,3499,4016,1177,3295,728,5147,5151,3217,2905,4632,4042,1197,5162,200,2760,85,2952,1234,640,
3466,1214,2662,268,421,1220,2363,146,3846,1055,32,1923,573,761,3752,2236,2763,1090,1706,1959,1249,1137,772,3565,5249,
354,2029,516,4246,1266,5206,932,2926,1146,5055,18,1633,3468,4585,5287,218,318,5300,798,374,2159,2970,804,2312,5330,
4073,1495,638,1499,1315,1758,815,1550,1371,5359,3219,4514,1377,864,1183,3670,340,1355,19,4267,5385,834,5001,2810,5410,
2137,1956,5176,489,3291,20,1839,2355,2307,1527,1375,4555,234,2119,1890,856,790,4619,5454,441,1012,745,5462,454,631,
4307,1367,5472,1406,5340,873,737,5485,4086,5488,726,1421,3908,244,4494,5497,889,5505,1941,5471,342,282,536,2715,820,
1687,1454,2170,1464,1555,1763,159,4730,5540,912,124,642,307,850,2487,882,1480,1161,924,4557,4129,4008,2692,2222,3147,
1281,3953,23,1462,3384,940,5576,1702,301,4879,2359,1928,1518,3200,24,890,3760,319,3448,4006,3490,903,1600,2713,1742,
3463,1544,1647,2282,293,2943,1182,5047,1557,4794,272,5623,5624,831,161,502,2515,1983,2210,1305,1123,276,1242,3813,994,
5344,4361,2644,4111,1001,4359,3891,4891,4714,1807,1490,1612,5466,126,3754,806,1901,517,1624,2077,3923,4278,27,3414,2641,
1446,723,982,288,4613,5402,1037,4255,5101,4194,284,4220,1802,519,292,3932,1119,1051,4917,539,5419,173,5690,5086,1806,
2446,4103,1689,3956,4447,35,1697,5749,112,835,1074,1988,1084,5646,1166,2873,2249,1719,2902,947,3899,4357,3744,974,3089,
1152,3822,2400,1737,5790,29,3043,1289,5031,1447,1105,1876,3925,1679,4581,1111,5706,5548,2008,3598,4014,320,30,4554,3574,
1124,3306,4958,1327,2969,386,3651,1789,5095,2632,2326,1798,4918,31,3441,5830,2531,1396,527,5835,1150,2709,4745,2756,1190,
580,3122,346,1302,3073,1838,113,5311,2726,1843,4449,328,87,1607,1174,194,253,2724,5262,2829,2065,1862,5866,98,1021,
624,1189,2350,5777,2992,2452,2252,3944,1881,4091,2910,1131,1534,4400,337,1336,4658,1209,3079,2005,566,393,1283,658,5281,
388,5893,1913,3551,1692,5222,938,1219,2960,237,548,2168,2627,239,4500,5665,1438,1241,2192,4295,4760,5194,1912,5604,1952,
5418,449,2962,1960,3252,5727,2046,1258,5232,2630,4504,2011,894,1121,5386,1410,1985,2512,36,1797,3360,1330,3390,1776,5375,
362,567,5933,1284,3297,4934,1433,5152,602,1450,2012,5795,1295,955,1726,3027,5512,93,1992,3695,1343,5958,2036,3146,1309,
2157,3235,3750,4675,1669,210,5726,2659,3696,2060,1868,37,4621,1326,3262,981,4392,4761,3277,1710,2695,941,3857,1117,1050,
38,3234,155,3354,382,4358,5255,1349,3259,5132,2332,5989,766,1191,4528,2821,5165,5998,2121,2151,1141,1369,1335,389,2542,
1405,1372,5333,4519,1909,1587,2226,2147,5468,1834,1384,3452,3418,2746,3904,603,100,4341,4667,3839,4040,2171,2508,4375,886,
1334,2594,2039,3066,41,986,1756,4814,2194,1673,115,5437,2409,248,5608,415,2576,5455,1272,2459,2450,1874,2215,409,3854,
1298,1432,3811,4177,4746,5808,1439,2120,3831,2466,2265,4904,4684,2247,5351,378,2767,6041,913,1852,1605,5451,2267,2274,43,
4594,1546,3436,5793,2277,4048,6048,451,1691,3238,5536,1474,5785,3643,3317,4656,2197,2298,2672,1156,3409,2301,1260,44,5078,
2069,1491,906,964,857,111,5829,575,2319,787,1824,2324,2831,433,3427,3972,1294,4707,2510,5277,3486,1511,2496,2893,2618,
470,2923,2351,1520,242,4422,1216,1968,46,5493,1942,2225,1271,1517,3088,1792,6072,1820,2383,1539,2669,3245,5685,5874,311,
1353,3250,5697,1331,1263,4739,1053,333,81,4061,3931,4280,4850,2405,238,457,5775,5873,1570,3176,2894,5009,4893,1577,4741,
1754,3556,6063,265,2435,584,273,464,2978,5173,1592,4841,3919,1251,1126,514,3025,2813,3481,5574,477,817,4137,2953,4513,
3483,2424,2472,1287,2759,686,2479,4677,50,4099,1621,2102,5907,2886,1024,4052,5657,2499,62,51,3247,5818,1265,5899,2694,
1640,4955,3215,680,1650,2038,2529,1755,483,785,2306,5688,4742,4308,1659,6107,3819,2584,5970,4427,5449,2556,420,3699,3708,
490,6033,1585,3847,4517,2917,3722,5703,1835,2066,1047,3669,2583,1168,3143,1023,1738,925,1583,5813,5225,2591,127,53,1356,
1810,5887,3256,2602,2972,4511,1707,2981,5615,4510,3969,5879,3326,3844,679,6120,1658,1584,2624,843,2635,54,3701,3909,1727,
4542,628,2663,734,3727,752,544,1563,55,2573,6127,1801,3237,5987,2517,1747,4790,1889,3856,1536,2256,162,201,5417,5117,
2183,1826,2264,5120,2139,1365,2553,821,683,3876,5965,2705,3667,4607,2711,1062,1779,678,3534,4240,1783,3704,4855,2184,3617,
2328,868,3835,3991,2732,625,58,4003,5487,376,2968,2743,4576,537,3012,4157,1811,3949,4113,3139,4716,2180,3700,540,4803,
4214,1167,3497,1825,1818,3602,3442,2302,701,2776,4935,4538,6129,1819,2033,3993,2830,2799,4373,5870,3886,2806,2224,552,3016,
2530,1851,4167,4473,1857,2846,1046,3774,3842,1871,2826,3987,5534,5927,2129,559,2837,5442,5577,4751,2617,2537,2753,4334,965,
2852,4886,5867,3155,2100,1198,5515,3658,744,3274,568,1291,3753,572,5571,1566,577,1902,4339,5936,4121,312,2074,4331,2889,
4830,63,4792,3731,4258,776,1269,2385,957,2865,2867,5747,746,581,3911,5997,3396,3284,1381,1277,851,3131,1743,2803,5491,
3557,5093,140,4074,2342,4108,1944,2577,5840,809,4663,606,4553,1771,3283,500,2891,2340,1993,66,2593,4863,4153,1732,2956,
1704,596,198,1969,4723,914,2269,3674,5408,4397,1977,3293,5516,5409,2977,3850,67,6039,3656,4985,690,2233,1043,4620,4775,
3474,2103,872,6061,609,5844,1581,2003,6056,4911,998,1185,160,1070,2364,1129,2666,1932,3020,6004,283,304,3910,2025,3773,
4151,2124,5464,4290,564,2348,2034,5043,2714,4263,880,1157,3053,4293,69,5800,5827,4898,2737,1401,4107,2728,3070,1163,770,
4352,70,4209,365,1297,1926,3085,677,630,1765,5096,2072,1403,4573,3469,3922,3577,2020,5056,4552,3104,953,3800,71,4704,
6139,960,4558,639,5712,5293,2097,2271,3880,4525,2101,1459,4197,2107,4605,1793,1014,2016,2070,1028,4597,2117,5020,3725,1052,
1255,5837,5711,4606,3161,518,73,385,4001,1915,436,654,4564,4505,2138,3733,1904,1257,1370,2875,2603,1525,369,4354,3091,
5518,661,5636,808,966,3465,327,3203,3400,3216,1848,2167,1785,4539,897,1899,2474,4866,2588,3231,3010,75,3428,1521,1142,
911,4725,2437,1264,4755,2802,4479,675,221,4973,491,3959,3649,2148,4518,1766,2130,2204,688,1948,3535,2149,2207,5797,4117,
2465,1147,4521,78,5996,2035,4407,687,4534,1342,6141,3892,1027,2229,4256,5416,1207,1159,3225,2814,3314,4000,2239,5394,5921,
430,3249,2091,5990,3327,5864,1310,1016,3335,5610,79,338,4633,877,1866,5083,1215,3353,704,80,1582,4801,6151,432,702,
4109,3686,1961,4140,3503,5959,3372,5362,526,1101,4120,4088,1178,5348,5353,2396,2608,2293,2399,4227,1456,5903,4872,859,4857,
82,3106,4356,2162,3404,5865,717,4470,1181,6154,3896,2313,2658,5868,1535,2516,3423,5986,3281,3429,83,5072,6055,3337,2545,
486,907,3324,3003,878,2339,6000,1999,4848,5494,1098,2549,2163,4483,5562,5855,3450,6017,2418,1364,3455,3119,1554,163,576,
5626,738,5750,2166,2365,2544,5649,2251,5003,975,2223,3476,1672,2704,1045,1340,5170,245,475,5846,3560,2276,2179,5890,88,
2283,4853,682,3076,2144,4885,5127,4743,755,557,1136,2403,848,2807,4640,5509,3521,1939,759,4815,1946,2416,3834,1853,4847,
3316,1910,4717,2946,2656,3457,3609,2053,5178,2430,3936,5142,767,5250,4148,3373,1568,6094,90,488,5851,842,5105,2445,1678,
3787,3567,4659,522,5023,4681,1543,3580,141,2296,4112,4302,4501,2670,217,341,91,2294,5937,349,4076,1794,135,3593,4063,
4507,5367,92,5306,4284,676,3002,3536,711,5764,5923,2491,2999,1017,4366,4936,1661,5517,3338,306,5166,2022,3629,4638,794,
4344,4559,1642,1009,5984,4778,2088,3392,215,2541,1341,5935,429,2689,4823,1863,1079,3662,615,952,803,5565,2587,1348,2741,
2330,6153,3179,4274,3334,3992,6044,3681,2454,2551,5447,4825,3878,4768,2725,1073,5692,4141,4916,3698,635,95,5263,300,3074,
814,4583,2238,5538,2850,827,1498,685,5457,3714,2260,1847,4241,1805,1911,3724,2064,3781,3182,3730,3410,96,4363,3672,2325,
97,1279,5107,4598,3738,6100,828,6111,1950,2104,2059,779,3664,2352,3755,4395,832,5981,4192,3193,2616,2650,4942,5594,4215,
1245,853,2963,786,472,1338,695,5478,2879,2629,2056,4763,99,1076,1075,5008,2386,2712,6075,620,4185,391,3680,3275,3361,
1614,3814,387,5276,1832,5203,5806,1998,4972,164,5450,271,5354,1044,2966,1717,854,3805,2931,5842,2676,2310,4556,5596,4933,
3310,1508,3852,587,860,2488,2686,1645,4699,902,2161,3376,578,3866,3763,4128,3872,1684,487,3401,1479,1452,2153,5586,5780,
3586,2484,5484,104,5143,3041,546,2628,4381,2688,3691,4248,2273,5425,771,4664,6021,471,3018,2665,4303,106,2090,2729,3928,
5016,3915,4782,883,4816,1984,788,2536,2868,3786,3207,3927,129,887,1720,6089,2754,5579,5659,2187,1804,2528,1507,1972,2955,
2941,607,1591,3948,2585,893,5812,4992,2772,3180,933,1489,4520,1663,1936,5171,468,3711,1821,4083,2859,2272,4485,108,3191,
5947,2790,5360,4787,4482,3543,3982,1656,823,3721,1588,3990,3867,3258,2311,5832,3042,910,1569,2815,992,1496,1339,2209,3548,
2823,4299,4178,2613,4486,2699,5779,3158,777,2440,4019,926,922,3715,2839,1987,2048,3524,2844,2191,5459,1411,1809,2336,1505,
1100,1378,3175,5559,131,959,3100,662,499,5285,1187,4051,4922,934,1967,1619,705,4230,3859,4615,2870,5495,5843,4535,4287,
2877,3439,4641,6117,949,5902,2990,6125,5882,4304,3636,5995,2606,5833,114,5631,4669,2897,2234,5511,5920,1991,2805,5811,5901,
2904,4125,5204,193,5051,2381,534,958,3623,5434,5881,1171,4235,4100,1497,5342,4405,456,1955,4387,118,3766,2794,3947,2127,
4430,2169,119,3924,2935,2949,277,3501,4443,1360,4472,1399,3333,4132,6131,120,356,5514,2015,1193,4930,1031,1613,1545,1087,
3841,5441,4873,1953,979,2554,3958,765,3581,1701,2872,4871,5122,3870,2172,4396,5892,4313,3388,122,3315,3196,4173,2203,989,
4370,5839,1397,2111,4647,4098,1130,4540,2651,5005,4093,4502,935,4724,999,3628,3470,2160,5781,410,1319,403,3154,750,5751,
5650,4203,3112,3014,1057,3599,1940,5403,4469,3888,4584,400,151,4179,5523,1011,610,3523,3029,4764,1506,5397,2490,3035,2947,
732,3751,4544,3126,4161,4232,1735,1886,4043,125,3123,3047,4294,3307,1963,1815,5131,6038,2811,4991,4251,1713,4766,3063,5757,
3690,4954,1139,2640,195,3425,4568,4269,2998,4439,1597,2390,908,1451,2866,1781,2140,3082,4949,5672,5383,5771,5209,212,4291,
1035,4929,4389,5679,4257,3096,2820,2765,2428,4330,3717,1973,4411,1957,4950,6025,3648,5891,2730,5477,3115,5943,2997,1437,2055,
1049,5803,1965,2625,1478,4877,4875,2131,3184,3242,3685,2317,3304,4328,2863,3138,5819,4096,3159,4183,5184,4340,3575,2847,3789,
3996,3153,5971,2761,4489,582,884,5963,132,2105,645,3748,5480,2907,3493,1069,2297,4733,3174,5082,3097,5413,3900,1072,5421,
2021,2896,5256,170,4639,4495,5849,1104,3177,634,3780,2974,2638,5028,1307,134,5625,4689,5185,4136,2526,3127,5063,2095,5315,
1120,233,3478,5317,4947,2394,5527,2041,4273,2684,2407,2188,2327,5905,196,6058,2560,4060,5884,136,3419,5714,990,3375,5932,
1097,5533,3446,3243,6108,1799,2558,3212,4924,5369,137,5215,769,1103,5295,3257,802,5445,6112,1482,2489,3192,4041,1311,3267,
3268,5756,4800,5169,2882,6030,6015,2063,1740,1696,360,5310,5401,6043,4481,3624,3290,5064,2374,1151,3513,1040,5592,5140,921,
2781,4551,753,1473,4342,2061,3309,5275,2572,5928,4353,4687,5710,3943,4462,5817,2540,2574,4829,5361,359,5329,5911,1042,1567,
673,4512,2082,142,1725,3553,3255,1165,5265,3087,5682,3346,4649,5823,2682,2533,1750,2770,5183,4536,4698,143,3358,3130,3547,
2860,6142,4541,5384,3365,909,3197,2783,2432,4908,1778,1504,4090,316,1155,5707,4596,3380,5236,3825,2555,1225,2500,3389,5853,
5581,1107,145,4636,4652,2856,1943,2854,2521,3019,4311,6042,336,5304,147,617,3140,2379,1108,5789,4415,2007,1172,5915,916,
547,4986,1870,5376,3417,6138,2832,4374,1143,3815,2485,5647,4861,149,4275,5111,3009,1931,1184,4610,287,4578,5841,1227,243,
3336,3383,5125,4180,4668,1472,2154,4421,1683,1460,5081,4322,4914,891,1865,2742,1395,2369,810,152,2335,5179,230,721,2240,
2697,1203,5885,3545,4252,1196,1412,4569,3467,569,858,5664,496,1722,6115,2750,4688,4646,2918,3228,963,154,3671,3702,2636,
3693,5508,3734,156,3518,5229,4921,5296,5088,157,3157,4989,3502,4587,4409,6109,1229,1246,3507,4806,2595,5155,5880,2911,4480,
5172,3517,289,1573,4642,2402,2455,4919,5791,1239,6104,3195,3530,4468,5227,1908,2217,4319,5637,2062,4451,2798,4703,5674,3117,
2470,588,5613,1029,5214,3552,5158,1551,1425,2331,5458,4565,4377,5391,3137,3451,4199,4015,1636,482,3962,643,655,4254,3584,
742,3573,5106,4962,2643,4004,1420,4577,5068,4549,241,1648,3485,3121,550,6068,4575,343,1657,2995,5977,1385,3320,3364,3776,
2677,2822,3759,5475,4757,2840,3607,2118,6133,5746,5270,3202,4769,1282,416,3270,2093,298,649,2341,4680,5602,5861,4810,4779,
3961,1808,1222,166,2693,3817,5053,4788,3951,1293,3036,3639,5164,4094,1813,5062,5938,1180,3209,1048,4685,993,279,4838,1990,
5279,5398,3657,3437,5108,6147,5237,4561,4059,5786,3124,5639,168,5653,2899,2633,2495,3296,4188,2987,5193,1775,3890,4457,3064,
3590,5426,4279,5223,3903,5949,169,4628,3421,2994,5288,571,1817,714,720,2755,4784,5017,4856,368,1322,4007,1428,1759,1061,
2001,309,2439,3710,3080,1145,2221,3004,4728,3273,970,5716,3394,3199,171,2568,5000,4530,3630,984,4064,2185,172,5318,1731,
5730,178,3156,3736,3190,5948,1540,3083,1223,4752,2769,399,1347,3329,4927,3747,447,1916,5704,3208,1290,4860,5435,796,1363,
4905,3093,1354,4484,2787,5271,2924,4081,1102,1254,3772,335,3881,1243,4160,5601,4868,3408,1252,3873,4393,4634,2447,175,1426,
2126,3933,3031,1958,2086,4461,176,5633,1318,3566,3796,4951,2173,3554,2774,3905,2876,1133,2467,5774,3173,3615,4077,5341,3812,
5545,1440,476,4987,4310,4961,591,5759,5677,3920,1382,5825,1681,1099,5912,2507,1630,1628,4880,296,1892,1580,2483,1457,1997,
2652,5739,4312,2451,5027,3845,345,4114,1700,1788,3239,4305,4364,5018,4882,3619,2255,180,5039,3028,2380,4533,4937,813,2849,
2653,4611,2263,6027,4999,1226,182,5542,6097,5686,1400,2722,2287,3189,5635,3771,5007,183,867,1475,2598,5432,5012,3424,1772,
1240,2164,5114,4617,1324,4018,3539,5177,1982,3975,5097,3571,5021,322,185,2973,505,1081,4198,214,4828,186,203,852,4268,
2986,3302,1790,1744,5778,1814,5038,3833,1430,4651,3054,1205,1979,3443,826,3950,2758,467,669,2534,3926,2687,1394,5982,3836,
3150,2089,2567,1445,3973,5216,5985,4428,2575,2323,381,1122,4222,1995,4772,646,1787,5609,5061,5828,188,4679,1299,1918,3142,
5230,2037,1455,4618,4722,4288,2748,189,1833,3967,5507,2367,2535,2013,190,1665,3981,2241,6079,5396,3716,2155,5500,2189,4589,
2245,5834,781,1513,191,3661,5788,1501,4388,4623,3403,5102,3898,1468,1611,2397,1465,1599,4701,3709,5389,1970,4870,2002,4881,
4471,5632,3797,4011,541,971,4259,5405,2387,5922,5150,3946,5940,5964,4028,5094,1467,4826,4024,917,4966,4133,3894,1510,892,
2258,900,5135,2828,3094,2835,4498,5141,4009,5356,6023,3311,4890,2114,6121,741,3224,1796,4056,5744,5091,5555,1509,3705,3221,
2165,2425,5693,1469,4068,5618,652,1537,1976,4835,3461,2506,232,2361,3125,1900,199,3739,3366,3194,1703,4079,4695,484,833,
973,3198,3251,3762,4753,1532,4221,4913,551,4446,2881,5736,3683,5136,1538,5673,3823,5595,4210,434,5181,5224,1325,1935,3435,
4637,204,6047,2212,4329,2475,205,5182,760,4116,2205,2458,4827,3278,4026,6062,206,565,579,2106,1211,4616,317,3860,5180,
1470,3407,5208,1116,207,1112,5118,5213,4089,1564,869,5845,4142,5266,1060,4796,563,5550,1317,2134,5241,5614,361,5993,972,
538,1575,899,3264,2764,3169,2958,5103,367,209,1845,3645,1323,4012,4738,4078,1586,2791,3162,3745,4211,2371,1590,3653,3271,
4182,3820,4139,1836,768,4995,5676,2642,6074,3883,532,3055,1782,4156,1929,4225,1856,1883,2582,2254,2464,5752,4200,5087,5115,
5588,1846,1526,3071,3929,2375,213,2801,2564,438,5355,1903,4944,2411,2782,2983,2959,3778,5453,5888,4219,1253,5406,5956,5916,
5974,1861,1135,3719,1897,3340,4066,5929,6155,1827,3464,5290,4660,216,2824,4938,697,275,2703,6145,2084,4002,3328,706,1494,
716,4836,875,3508,5308,531,1638,2177,3659,811,3985,3830,3591,6028,4789,3415,5322,3682,5335,4458,6136,219,5547,1344,4982,
1962,2513,4272,5167,1764,4283,5364,4171,5387,4770,3635,3829,5334,4365,2646,5438,3675,4417,1414,4682,4036,4602,1694,3280,4336,
5950,3065,2527,5656,5274,5109,4260,3498,250,1671,460,2928,6099,3906,5057,5991,4571,2031,2023,4318,4671,6012,708,1803,6092,
1125,5036,1065,4072,2649,5326,942,6008,5372,2744,224,2735,2610,613,1118,2476,5506,2073,1938,4915,1670,226,4145,3707,1695,
4476,5085,3379,667,4351,2395,5174,2915,1879,2976,4900,5388,5826,3764,3837,3391,3220,1609,303,3633,6002,1705,4981,3874,4372,
4442,3491,5033,511,2900,3017,2971,5200,4702,4032,4106,3459,3056,5148,5110,5787,3422,4840,2010,5755,229,3386,2639,4626,1110,
6006,5282,1723,5858,962,1386,4798,5071,6070,5430,357,739,4497,4017,3431,3827,3178,5564,3544,1667,231,3299,418,2733,3918,
3081,5734,480,3921,2043,4546,3769,4532,1770,3098,4515,4643,525,4054,1622,450,5572,3432,1895,1745,1256,5161,4440,2288,2253,
2401,4445,3015,3726,3321,3323,3045,3742,235,2318,2417,3939,648,713,5060,3374,3849,4967,2752,3103,3494,969,6031,1483,5011,
991,6144,2708,5708,2193,5824,5240,6103,4781,735,4622,3144,2836,5476,905,4477,3342,3893,1867,4423,3627,2391,2444,4379,4218,
4013,2279,3105,593,2275,2085,1561,1769,5908,4213,3132,2596,2345,6102,4062,3347,3206,2795,1230,5134,3687,380,3149,4654,4027,
3855,4202,1212,4147,2532,270,4696,2634,3109,5100,1828,331,5729,5251,2789,3289,1980,5967,2261,5273,5737,1844,3595,4648,1951,
5532,4346,4206,4631,4957,5549,4804,2784,5323,674,5856,3782,4655,3332,5278,6032,996,2329,6122,2175,6053,1064,4402,3564,247,
2216,4666,4883,5030,2698,4212,754,3058,3447,3381,1920,5869,453,5975,3263,5742,2136,5621,2174,3995,5973,5684,5651,2570,995,
407,315,1007,1358,4601,672,2621,4852,4773,5520,1855,3974,5090,5460,1436,252,2152,1869,2290,3546,1635,1094,4065,2671,3023,
285,863,3666,5558,5496,4854,5561,4184,4612,2702,1034,2228,4201,1423,4580,3980,1002,4832,4238,3937,5909,2936,1170,5979,255,
4625,1512,783,1095,5897,256,394,1233,6090,4783,257,2227,4795,2989,6022,4499,6024,1896,3793,1823,3038,4095,5705,1898,3801,
4326,3477,3185,259,5848,2308,2878,5700,1812,5760,5634,1850,4661,1419,4758,2463,3011,5591,5301,3729,1571,2993,5556,5015,4478,
1078,5439,2081,2589,3232,2235,4335,4186,1402,1248,2112,5037,4712,4144,4939,267,3072,3558,847,3579,1749,4333,1524,1345,5470,
4126,2916,2320,2874,4744,1376,4697,3792,3370,4030,5473,5024,6130,4762,5617,295,269,2004,3233,2612,3438,3605,2578,5622,4960,
6064,2940,2929,1366,3351,6077,5234,4593,1752,4426,6059,1711,1676,2098,601,4306,2580,5587,2727,2199,3488,5551,313,2597,3227,
6001,1616,431,2696,2808,4181,274,2921,4791,5944,1556,6050,5961,5605,529,5554,664,5501,2869,2123,1552,4845,5661,5128,870,
5638,2237,4765,855,4747,727,4149,4912,5875,3871,3287,3367,1623,2539,4653,4645,4807,2623,280,5247,5245,2019,1643,4786,3663,
5210,3561,4475,1654,4824,5831,3462,4809,4347,5957,3078,3060,6146,1528,2982,2032,3318,1724,3559,5896,4813,3244,3504,3151,5702,
2809,6091,3966,2637,1729,3303,2796,5350,3527,3749,1680,5722,4021,3095,4864,4463,2611,497,2766,5768,5652,286,1033,5699,3006,
1321,4189,5695,4236,4678,2214,5731,2058,945,4285,4844,928,5765,2723,5738,4849,4406,5452,3677,3111,5084,1250,5537,1458,5563,
4433,2316,3107,5687,1388,4952,2006,6124,2861,5962,2519,2895,4345,2890,3286,1435,1210,291,756,5930,3799,4865,4887,2592,4928,
1996,5919,4104,4833,2667,4123,515,5267,629,1646,1448,762,5363,402,4174,5427,2569,1945,5720,2443,6069,5628,4851,2685,4983,
2115,4403,5314,4243,5243,1949,4119,4508,3378,2887,2309,2984,4164,1160,4566,2419,5723,4434,1541,3229,1312,297,3454,5966,3214,
1800,2128,5713,846,1708,2299,4965,1333,2925,1885,881,3756,730,1407,2441,3240,2749,6036,3487,5753,4390,1328,2520,3879,5769,
4526,3330,1651,3610,5733,5041,3588,1589,3758,4464,5972,4729,3582,5446,1066,1739,2901,4797,4969,2939,5415,5783,4909,919,3597,
3165,4531,2413,4057,3851,5519,3549,6052,553,3757,4889,4721,5904,3363,305,1606,3000,1113,5226,2178,2988,5366,3118,1751,3051,
1954,5414,5838,5190,2964,3655,2075,641,5799,4029,5365,5040,5906,510,2030,5440,950,4420,2202,5371,2195,3614,2196,2552,4968,
2502,782,2389,5630,4384,699,4822,1393,2473,2213,4740,2827,3062,5168,2218,3525,4608,1714,1596,4990,5557,774,3843,3632,1500,
837,5116,6149,1106,4493,4438,3101,1056,3057,2410,1350,3869,5006,5393,3325,2338,997,1660,2042,3253,2786,3021,1247,1352,6078,
4673,1559,3728,5069,4448,1320,3308,1296,446,6060,2768,2415,729,4416,3512,5077,4131,3979,5531,5218,1134,3345,3440,5526,3382,
4169,3746,1383,5767,2333,3188,3090,1975,4591,3305,3983,4233,1231,2522,978,3689,5643,3930,5338,1008,2561,5862,324,3679,930,
967,3616,2599,3697,1096,5104,533,795,5238,5662,3052,501,1774,2674,3445,2027,1404,5089,2720,5099,5857,2710,2110,5129,1488,
6019,4579,2648,5877,4975,1576,3694,406,5597,4665,980,329,5654,5504,3913,4943,330,1054,5252,3393,4896,1471,5535,3046,2337,
4321,2565,3133,2460,3495,5347,946,3040,5407,1022,334,2408,6057,985,2482,5260,5717,3765,4802,4978,1199,2932,1443,592,1362,
2176,2373,2125,2404,5112,840,5822,3732,5377,5883,1837,3634,3907,3976,2845,4686,4022,4808,3362,1873,2285,977,4401,1641,2954,
5188,948,1237,3916,4522,5619,1020,4683,4694,4624,3977,1644,4715,2980,4876,3248,1032,2654,1138,5863,816,2414,5724,1424,3537,
3113,6116,5220,4710,1884,2908,2420,2356,2393,1675,1515,1444,3516,351,2892,801,2429,4355,5233,1964,5754,5253,3222,3596,4159,
2853,1927,3934,408,3723,1780,1893,1200,5433,2991,3398,5246,599,4563,2305,4297,4932,5925,5124,5336,2457,4834,5257,2680,4332,
627,5395,358,3868,1308,2052,5264,2788,2675,3406,1598,3578,651,3067,2477,5978,1201,2092,5272,2586,693,3631,3434,2566,748,
3945,3641,3718,1267,2108,5850,4037,2668,5585,1831,363,3902,4997,4931,5691,4033,4239,5221,3509,2000,5942,5878,6101,1919,3644,
6134,6037,1010,396,4837,6076,4859,2855,4562,5076,3914,3790,604,2819,4343,5952,4298,5312,2133,3783,4503,2280,5259,2343,2945,
1088,2721,3068,3735,3603,3828,2509,3505,4205,437,5157,5154,5728,6018,4069,5560,5770,2378,371,1688,2067,2109,4705,2550,5189,
5332,722,4727,372,4039,3430,4087,3713,4217,725,6034,5324,6040,373,2862,1548,3532,549,923,4736,1753,1736,2559,5382,3594,
5400,5732,4657,3885,636,1734,4391,5054,5443,2843,5784,377,4888,5900,4146,4053,4984,4110,6126,5026,1038,2370,4223,2707,5231,
5951,2018,4378,597,4249,5680,5629,5701,3895,3998,5689,383,1276,2590,3570,1176,5316,5067,5070,5352,2614,4516,2706,2660,5423,
5032,2817,6003,4474,5146,3665,1313,3970,4941,6148,1693,4691,4777,5976,3938,1006,4195,3522,5953,3292,5660,6005,5424,1906,4627,
5202,4166,5954,3703,904,5725,6016,1880,6010,5192,3917,5847,1924,1175,390,3084,4754,4228,392,5212,3779,621,6049,5130,1690,
3673,1907,4216,2961,5025,1625,3692,5205,493,481,4487,5444,2848,5792,2631,4398,3426,793,2909,2434,5763,3033,4191,2757,2950,
3863,4046,1080,1891,4629,1275,2700,5872,4523,4496,401,3110,4320,2620,1285,1082,3152,3236,5196,5810,5483,6011,3942,1273,5092,
5045,405,3798,5198,4543,1849,5859,3618,2906,1786,1380,1986,2514,4247,2740,4292,4582,612,1604,4895,4296,5898,929,2382,1791,
3246,2438,5244,3978,2492,1030,2314,698,3808,5467,5254,2206,4603,6118,2779,1816,888,4362,412,2933,5059,5910,3402,1503,3620,
3024,2778,4964,5378,3405,4309,5014,5066,5046,590,417,2481,4994,4158,3901,2678,4980,4196,5988,2607,2017,4315,956,5248,5291,
1560,5539,4118,865,2562,1259,1602,3587,5138,4812,5339,3963,5327,3514,5584,2462,3261,4867,2934,4592,5552,5052,5284,4130,4726,
4262,1618,2967,427,512,1390,3540,5239,3210,1748,5325,562,3706,5019,918,5211,3676,3511,4080,2812,2421,5137,2600,5349,5521,
3542,4570,5197,4805,5745,5796,3652,5743,2518,4010,1329,2885,5698,4071,5261,2626,4574,2605,1914,444,5411,608,1173,4435,6026,
5448,1565,595,2436,4491,5598,3654,3136,3912,778,3965,5187,5696,1238,5807,4367,4150,3604,3550,6082,5139,5694,5436,5199,4820,
2347,3187,6083,4843,4350,1562,4193,5611,6045,5794,3433,5513,524,2250,3322,455,2944,5668,4085,2948,5836,5098,944,1453,5641,
6152,4152,4270,5034,4155,3761,3120,458,1441,1115,2398,4509,2486,6119,462,4020,3818,4718,3032,3482,463,812,4595,5640,4720,
3862,668,3355,3344,2480,2208,465,4250,2040,2353,1067,4424,3743,3005,1280,3282,4122,6106,5821,4092,3128,3013,4776,3449,3824,
2857,473,5186,4450,5370,4467,5307,1434,5580,2871,3377,2044,5568,5620,5670,3935,763,3213,5671,6095,4706,3022,3889,2664,5681,
3039,1971,2427,1795,5741,4143,3802,4456,3626,2143,2538,478,1270,2736,2122,819,4693,3061,2497,5914,5913,1413,1762,5860,3489,
1529,5337,4609,5968,1431,4431,4348,4101,5525,1337,898,5113,2883,2841,1304,3114,3897,3791,1531,1154,3611,3954,657,5994,1530,
5992,6123,5719,1888,5346,3500,2079,2057,2071,5412,5645,3359,5522,3668,3181,830,3399,5612,4349,6073,1858,2903,839,3795,5575,
920,1978,6020,2354,5156,3148,498,5814,5065,3341,2673,5740,3479,1542,4271,4455,2257,637,2681,3135,4134,5319,4586,5735,4690,
749,791,3223,1003,3168,2384,3172,1368,4408,5758,2266,2278,5761,5894,2858,5050,2412,5502,1408,4187,2579,2362,5469,506,4281,
507,1093,3201,5269,5489,5320,5529,6114,1533,5381,5029,3531,2211,5644,5946,5303,5969,535,3204,3030,5926,2731,653,4276,2186,
1777,1639,3241,3319,3740,5895,3646,4979,5528,871,4956,2751,5721,3218,4953,2232,3865,838,4925,2377,2132,1418,2645,4572,3108,
5298,3999,4819,5022,2304,4300,4049,3288,2449,1409,6067,5283,2083,3810,4231,633,4067,4317,4385,5201,4135,5820,2800,1288,1966,
5207,976,4996,5955,4771,3858,2150,844,694,5715,4897,2014,4970,1894,2248,2286,4902,1015,5331,5160,3411,4338,2498,1593,3688,
2985,543,2321,3272,895,2503,3034,3001,4600,3385,718,4817,5357,3387,5683,2738,2289,6066,3413,5428,4459,4976,1427,829,2281,
5945,555,6071,4998,3984,2456,5010,4460,3968,1262,3785,665,5481,5242,6135,3254,3601,3086,6065,5570,4711,1484,5510,5313,1000,
2501,3650,5175,6110,5123,3608,5582,5368,3600,3092,4170,5889,5567,2244,2366,2461,4289,5321,1627,2615,3994,5328,3496,5599,5289,
6007,5297,5456,849,4277,5399,1217,5235,5805,1351,3528,5583,1274,2775,5798,3971,1829,5886,1981,5600,1466,4207,4337,5292,3583,
792,4138,4234,5939,1757,5590,5073,5748,684,5924,5804,5217,4038,4488,600,1346,4959,6054,4102,2745,5373,1492,4906,4977,3741,
4910,5390,3075,805,4894,1422,5675,1068,5589,6096,3294,614,4327,4360,1730,1994,5782,4545,1620,3637,5801,1875,3777,2406,1292,
4413,3044,5678,2431,5648,618,2604,709,6084,3134,5876,2360,4371,1610,2284,1392,4846,6014,5153,797,4676,5772,5917,2054,2270,
2785,5258,4383,3887,626,3269,3568,4399,4604,5541,3471,4261,4903,1169,5573,2478,2930,5463,1840,2026,5718,5126,5191,2771,5461,
4692,1041,3049,4940,2504,5762,2581,2392,3816,5606,4394,3412,1629,4175,3684,6150,1429,2957,4590,2922,1746,3458,3183,3475,3612,
3506,4425,2116,4437,5374,4035,5809,650,3145,5219,2622,4282,5503,3794,3356,3877,874,5228,939,6105,5773,1228,2547,2937,773,
5268,5048,4560,659,6113,6128,6087,1206,1502,1649,4237,5343,4550,2557,4204,5119,2912,5345,4226,671,5380,4588,1359,5546,4674,
5294,4901,1558,1728,3343,1026,4454,937,2525,1698,2719,5392,4124,2546,4839,6051,2050,1655,4324,691,5429,4878,3555,3163,2683,
2190,2028,4547,757,2864,5490,6156,1615,5286,5530,4793,733,6029,931,4527,4988,703,1631,4441,4700,3986,2979,5144,885,3884,
5302,5553,5498,3809,5004,3026,2792,6088,4926,4862,4025,5474,3473,825,3592,4869,5074,6013,1487,3526,1389,2141,3164,6140,1653,
3260,5709,4418,4650,1202,2142,736,3638,1221,4082,3456,4524,5075,4168,4963,3116,6046,2045,4452,5603,6143,6081,758,3348,4436,
3606,4708,2087,4506,5299,4266,5499,1374,5002,1872,3357,1303,5593,5431,3640,6098,5163,2358,5663,3572,4376,2096,987,3265,1933,
4414,2262,3737,3770,5013,5486,4759,5404,1882,3352,1204,5666,2292,4907,5544,1860,3541,2734,2146,4172,4466,1922,1547,3826,1373,
5802,2230,3613,5465,4614,2716,2388,4635,4785,4176,3069,3205,1842,799,2322,2833,2739,2747,1493,2471,1721,2563,2601,5309,6086,
4115,5980,2523,5482,2996,3008,1878,5543,4465,3964,1036,5871,3416,1416,2246,3371,1140,4432,5149,5422,4731,4369,5658,1316,5934,
5960,3266,4325,5669,2655,4075,3166,1716,5569,5642,5479,1332,1864,3453,4899,3955,4732,5815,4005,5079,2942,4023,1153,5492,4774,
5578,5566,2113,4453,4923,3170,4253,879,2838,1463,3171,4644,5159,5524,1572,2834,5145,1634,5358,2548,2442,1830,1637,1760,5420,
6137,4301,5616,4567,4670,3768,2024,1617,2505,2349,5044,4713,3622,1626,6009,5983,5931,4735,3952,5854,5852,5607,5280,2975,1930,
2920,3589,1685,6093,2777,4055,6085,2156,3997,5195,3989,5667,3804,3368,3059,2880,1699,3369,1208,2690,4946,1059,3625,4858,3520,
3807,4811,3585,4047,4842,5776,5999,4749,4127,2243,4780,1300,2200,4734,4314,3784,5379,2718,5133,4154,4548,1361,4920,1314,5918,
5655,3806,2469,6035,5627,4537,6132,2842,1822,2047,2898,5816,1188,4163,1224,5035,6080,4245,5766,3562,4044,3788,1461,4821,5305,
4070,4444,4756,5941,4662,2291]>;

F<w>:=GF(4);

a1:=CambridgeMatrix(1,F,80,[
"01000000000000000000000000000000000000000000000000000000000000000000000000000000",
"10000000000000000000000000000000000000000000000000000000000000000000000000000000",
"01110000000000000000000000000000000000000000000000000000000000000000000000000000",
"11010000000000000000000000000000000000000000000000000000000000000000000000000000",
"00000010000000000000000000000000000000000000000000000000000000000000000000000000",
"00000001000000000000000000000000000000000000000000000000000000000000000000000000",
"00001000000000000000000000000000000000000000000000000000000000000000000000000000",
"00000100000000000000000000000000000000000000000000000000000000000000000000000000",
"00000000001000000000000000000000000000000000000000000000000000000000000000000000",
"00000000000010000000000000000000000000000000000000000000000000000000000000000000",
"00000000100000000000000000000000000000000000000000000000000000000000000000000000",
"00000000000000010000000000000000000000000000000000000000000000000000000000000000",
"00000000010000000000000000000000000000000000000000000000000000000000000000000000",
"00000000000000000100000000000000000000000000000000000000000000000000000000000000",
"00000000000000000010000000000000000000000000000000000000000000000000000000000000",
"00000000000100000000000000000000000000000000000000000000000000000000000000000000",
"00000000000000000000010000000000000000000000000000000000000000000000000000000000",
"00000000000001000000000000000000000000000000000000000000000000000000000000000000",
"00000000000000100000000000000000000000000000000000000000000000000000000000000000",
"00000000000000000000000001000000000000000000000000000000000000000000000000000000",
"00000000000000000000000000100000000000000000000000000000000000000000000000000000",
"00000000000000001000000000000000000000000000000000000000000000000000000000000000",
"00000000000000000000000000000100000000000000000000000000000000000000000000000000",
"00000000000000000000000000000010000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000100000000000000000000000000000000000000000000000",
"00000000000000000001000000000000000000000000000000000000000000000000000000000000",
"00000000000000000000100000000000000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000010000000000000000000000000000000000000000000",
"00000000000000000000000000000000000001000000000000000000000000000000000000000000",
"00000000000000000000001000000000000000000000000000000000000000000000000000000000",
"00000000000000000000000100000000000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000100000000000000000000000000000000000000",
"00000000000000000000000010000000000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000001000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000100000000000000000000000000000000000",
"00000000000000000000000000000000000000000000001000000000000000000000000000000000",
"00000000000000000000000000010000000000000000000000000000000000000000000000000000",
"00000000000000000000000000001000000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000000100000000000000000000000000000",
"00000000000000000000000000000000000000000000000000010000000000000000000000000000",
"00000000000000000000000000000000000000000000000000000100000000000000000000000000",
"00000000000000000000000000000001000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000000000000100000000000000000000000",
"00000000000000000000000000000000010000000000000000000000000000000000000000000000",
"00000000000000000000000000000000001000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000000000000000010000000000000000000",
"00000000000000000000000000000000000100000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000000000000000000100000000000000000",
"00000000000000000000000000000000000000000000000000000000000000010000000000000000",
"00000000000000000000000000000000000000000000000000000000000000000100000000000000",
"00000000000000000000000000000000000000100000000000000000000000000000000000000000",
"00000000000000000000000000000000000000010000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000000000000000000000000010000000000",
"00000000000000000000000000000000000000001000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000000000000000000000000000100000000",
"00000000000000000000000000000000000000000000000000000000000000000000000010000000",
"00000000000000000000000000000000000000000010000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000000000000000000000000000000010000",
"00000000000000000000000000000000000000000000000000000000000000000000000000001000",
"00000000000000000000000000000000000000000000000000000000000000000000000000000010",
"00000000000000000000000000000000000000000000010000000000000000000000000000000000",
"11000110011110000001101011001101011100011110001011100011001111001000011010001110",
"00000000000000000000000000000000000000000000000100000000000000000000000000000000",
"00000000000000000000000000000000000000000000000010000000000000000000000000000000",
"11111001101100101001011011111000101010101010100000000010110001010001100010011001",
"00000000000000000000000000000000000000000000000001000000000000000000000000000000",
"10100011010101010010010011000101001000000111010101110111111010101011010101001011",
"11111111000100011100101101111100101010110101010011101001011010001100110100001101",
"11111011000110001111100110111100100111100001100011111110101000100110000001111101",
"00000000000000000000000000000000000000000000000000001000000000000000000000000000",
"00111111011011000111101101111010110111110010111000101011000101000101100100001111",
"00000000000000000000000000000000000000000000000000000010000000000000000000000000",
"00000000000000000000000000000000000000000000000000000001000000000000000000000000",
"00111101001111010011111110011001000010101110001011000111111010111010101110101001",
"10011101100100000110010001010101101111111000100001010110001011100111111110010110",
"00000000000000000000000000000000000000000000000000000000010000000000000000000000",
"00000000000000000000000000000000000000000000000000000000001000000000000000000000",
"11001001011011111110010100101010100100100011101011010111010110001000011010010010",
"00000000000000000000000000000000000000000000000000000000000100000000000000000000",
"10100100110100001001010011011001111010001000011001010001000101101010101011101110"]);

a2:=CambridgeMatrix(1,F,80,[
"00100000000000000000000000000000000000000000000000000000000000000000000000000000",
"00010000000000000000000000000000000000000000000000000000000000000000000000000000",
"00001000000000000000000000000000000000000000000000000000000000000000000000000000",
"00000100000000000000000000000000000000000000000000000000000000000000000000000000",
"10000000000000000000000000000000000000000000000000000000000000000000000000000000",
"01000000000000000000000000000000000000000000000000000000000000000000000000000000",
"00000000100000000000000000000000000000000000000000000000000000000000000000000000",
"00000000010000000000000000000000000000000000000000000000000000000000000000000000",
"00000000000100000000000000000000000000000000000000000000000000000000000000000000",
"00000000000001000000000000000000000000000000000000000000000000000000000000000000",
"00000000000000100000000000000000000000000000000000000000000000000000000000000000",
"00000010000000000000000000000000000000000000000000000000000000000000000000000000",
"00000000000000001000000000000000000000000000000000000000000000000000000000000000",
"00000001000000000000000000000000000000000000000000000000000000000000000000000000",
"00000000000000000001000000000000000000000000000000000000000000000000000000000000",
"00000000000000000000100000000000000000000000000000000000000000000000000000000000",
"00000000000000000000001000000000000000000000000000000000000000000000000000000000",
"00000000000000000000000100000000000000000000000000000000000000000000000000000000",
"00000000000000000000000010000000000000000000000000000000000000000000000000000000",
"00000000001000000000000000000000000000000000000000000000000000000000000000000000",
"00000000000000000000000000010000000000000000000000000000000000000000000000000000",
"00000000000000000000000000001000000000000000000000000000000000000000000000000000",
"00000000000010000000000000000000000000000000000000000000000000000000000000000000",
"00000000000000000000000000000001000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000010000000000000000000000000000000000000000000000",
"00000000000000000000000000000000001000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000100000000000000000000000000000000000000000000",
"00000000000000010000000000000000000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000100000000000000000000000000000000000000000",
"00000000000000000000000000000000000000010000000000000000000000000000000000000000",
"00000000000000000000000000000000000000001000000000000000000000000000000000000000",
"00000000000000000100000000000000000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000010000000000000000000000000000000000000",
"00000000000000000010000000000000000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000010000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000100000000000000000000000000000000",
"00000000000000000000000000000000000000000000000010000000000000000000000000000000",
"00000000000000000000000000000000000000000000000001000000000000000000000000000000",
"00000000000000000000010000000000000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000000001000000000000000000000000000",
"00000000000000000000000000000000000000000000000000000010000000000000000000000000",
"00000000000000000000000000000000000000000000000000000001000000000000000000000000",
"00000000000000000000000000000000000000000000000000000000010000000000000000000000",
"00000000000000000000000000000000000000000000000000000000001000000000000000000000",
"00000000000000000000000000000000000000000000000000000000000100000000000000000000",
"00000000000000000000000001000000000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000000000000000001000000000000000000",
"00000000000000000000000000100000000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000000000000000000001000000000000000",
"00000000000000000000000000000000000000000000000000000000000000000010000000000000",
"00000000000000000000000000000000000000000000000000000000000000000001000000000000",
"00000000000000000000000000000000000000000000000000000000000000000000100000000000",
"00000000000000000000000000000100000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000000000000000000000000001000000000",
"00000000000000000000000000000010000000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000000000000000000000000000001000000",
"00000000000000000000000000000000000000000000000000000000000000000000000000100000",
"00000000000000000000000000000000100000000000000000000000000000000000000000000000",
"00000000000000000000000000000000000000000000000000000000000000000000000000000100",
"00010111001011000110101111110100101111100101001000100000001011000101110101100010",
"00000000000000000000000000000000000000000000000000000000000000000000000000000001",
"11101011000010011011010000010001101100101011101000100100000101010001011001111111",
"01001001001110010000011111111100101011011011010010110000101011110011110001011010",
"10101110010110000100001000100110110000101110010000100010110111001111100100111001",
"00000000000000000000000000000000000010000000000000000000000000000000000000000000",
"01100000001111101011000011001101111010110010110101010111000101011110111000111011",
"00000000000000000000000000000000000001000000000000000000000000000000000000000000",
"01111000100100111101111110000010011100111100011100101100100001000000001001100000",
"10010001000010000100001110101101101110010000101101111010001000010101100101011100",
"00101111110100101110110100011001111101010001110001010111011110000100011010011001",
"10101011110111111110111011101111010000111111101101110001100010011001101110100101",
"11001111001011000110011001001101110111100001110100000001001000000100110001100011",
"01001011000000000001110000110111111100111101101101010011010110010010110011111110",
"00000000000000000000000000000000000000000100000000000000000000000000000000000000",
"11011110111011100110010110000011101100011000010001111110100110001001111111111010",
"00011010000011111010100100100100100011011110110010000001100101010010010001001011",
"11010110100101100110000010001010111000111000000100111011110011010001110000010010",
"00000000000000000000000000000000000000000001000000000000000000000000000000000000",
"00011001011101111111001110110101011110001011001111001100010000010010011001111101",
"00011101000000101101000010100111101011000000000100100110011001011111111010100110"]);

b1:=CambridgeMatrix(1,F,84,[
"010000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"100000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"000100000000000000000000000000000000000000000000000000000000000000000000000000000000",
"001000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"000001000000000000000000000000000000000000000000000000000000000000000000000000000000",
"000010000000000000000000000000000000000000000000000000000000000000000000000000000000",
"000000001000000000000000000000000000000000000000000000000000000000000000000000000000",
"000000000100000000000000000000000000000000000000000000000000000000000000000000000000",
"000000100000000000000000000000000000000000000000000000000000000000000000000000000000",
"000000010000000000000000000000000000000000000000000000000000000000000000000000000000",
"000000000000010000000000000000000000000000000000000000000000000000000000000000000000",
"000000000000001000000000000000000000000000000000000000000000000000000000000000000000",
"000000000000000010000000000000000000000000000000000000000000000000000000000000000000",
"000000000010000000000000000000000000000000000000000000000000000000000000000000000000",
"000000000001000000000000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000001000000000000000000000000000000000000000000000000000000000000000",
"000000000000100000000000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000010000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000001000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000010000000000000000000000000000000000000000000000000000000000",
"000000000000000100000000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000010000000000000000000000000000000000000000000000000000000",
"000000000000000001000000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000100000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000001000000000000000000000000000000000000000000000000000",
"000000000000000000010000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000010000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000001000000000000000000000000000000000000000000000000",
"000000000000000000000100000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000001000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000100000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000001000000000000000000000000000000000000000000",
"000000000000000000000000100000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000001000000000000000000000000000000000000000",
"000000000000000000000000001000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000100000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000100000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000010000000000000000000000000000000000",
"000000000000000000000000000001000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000100000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000001000000000000000000000000000000",
"000000000000000000000000000000010000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000010000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000001000000000000000000000000000",
"000000000000000000000000000000000100000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000001000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000000100000000000000000000000",
"000000000000000000000000000000000000000000000000000000000000001000000000000000000000",
"000000000000000000000000000000000000100000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000010000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000000000000100000000000000000",
"000000000000000000000000000000000000000000000000000000000000000000010000000000000000",
"000000000000000000000000000000000000000000000000000000000000000000000100000000000000",
"000000000000000000000000000000000000000010000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000000000000000000100000000000",
"000000000000000000000000000000000000000000100000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000010000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000000000000000000000010000000",
"000000000000000000000000000000000000000000000000000000000000000000000000000001000000",
"000000000000000000000000000000000000000000000100000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000010000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000000000000000000000000000100",
"000000000000000000000000000000000000000000000001000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000000000000000000000000000001",
"132331333120110201312223132313233202320313212132330211122212333333132232320201312032",
"222213330032012211231331231101112310303031103101110321301300201313123330221231023121",
"000000000000000000000000000000000000000000000000001000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000100000000000000000000000000000000",
"301222101322132313023022133111302321132312022003100023011102210220013031212333320100",
"000000000000000000000000000000000000000000000000000010000000000000000000000000000000",
"002211030333133313103331302231213122001231211231001223221322321000120210200032000200",
"303230201221333203333330333031333023222030010320032330223311022220112113000203330332",
"000000000000000000000000000000000000000000000000000000100000000000000000000000000000",
"212020133113020132230132331012331333020000132322113021220021101110003003333323022112",
"310020120003312010320223231011122132330311022011023220233102303331101010131302301131",
"210130320003211111100112201213132101110220131002302101231102210120132212000322330031",
"000000000000000000000000000000000000000000000000000000000100000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000010000000000000000000000000",
"221131003032021033320302011033321303133001212333301032231302332002201200221323030132",
"023123032313033030312020221211000021032301033233123010102320331321003303322323212013",
"230000223131012221120113012310220331012000021230310112012230301012231310133311210030",
"000000000000000000000000000000000000000000000000000000000000010000000000000000000000",
"103013322103020232030223013021330133132030000013201020021320021221202201222332313112",
"000000000000000000000000000000000000000000000000000000000000000100000000000000000000"]);

b2:=CambridgeMatrix(1,F,84,[
"220000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"001000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"032000000000000000000000000000000000000000000000000000000000000000000000000000000000",
"000010000000000000000000000000000000000000000000000000000000000000000000000000000000",
"000000100000000000000000000000000000000000000000000000000000000000000000000000000000",
"000000010000000000000000000000000000000000000000000000000000000000000000000000000000",
"000100000000000000000000000000000000000000000000000000000000000000000000000000000000",
"000000000010000000000000000000000000000000000000000000000000000000000000000000000000",
"000000000001000000000000000000000000000000000000000000000000000000000000000000000000",
"000000000000100000000000000000000000000000000000000000000000000000000000000000000000",
"000001000000000000000000000000000000000000000000000000000000000000000000000000000000",
"000000000000000100000000000000000000000000000000000000000000000000000000000000000000",
"000000000000000001000000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000100000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000010000000000000000000000000000000000000000000000000000000000000000",
"000000001000000000000000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000100000000000000000000000000000000000000000000000000000000000000",
"000000000100000000000000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000100000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000001000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000100000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000001000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000100000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000010000000000000000000000000000000000000000000000000000",
"000000000000010000000000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000100000000000000000000000000000000000000000000000000",
"000000000000001000000000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000100000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000010000000000000000000000000000000000000000000000",
"000000000000000010000000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000010000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000100000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000010000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000100000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000010000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000001000000000000000000000000000000000000",
"000000000000000000001000000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000001000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000100000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000010000000000000000000000000000000",
"000000000000000000000010000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000100000000000000000000000000000",
"000000000000000000000001000000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000100000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000010000000000000000000000000",
"000000000000000000000000010000000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000000010000000000000000000000",
"000000000000000000000000000000000000000000000000000000000000000100000000000000000000",
"000000000000000000000000000000000000000000000000000000000000000010000000000000000000",
"000000000000000000000000000000000000000000000000000000000000000001000000000000000000",
"000000000000000000000000000010000000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000000000000001000000000000000",
"000000000000000000000000000000000000000000000000000000000000000000000010000000000000",
"000000000000000000000000000000000000000000000000000000000000000000000001000000000000",
"000000000000000000000000000000000000000000000000000000000000000000000000010000000000",
"000000000000000000000000000000000000000000000000000000000000000000000000001000000000",
"000000000000000000000000000000000000000000000000000000000000000000000000000100000000",
"000000000000000000000000000000001000000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000000000000000000000000100000",
"000000000000000000000000000000000000000000000000000000000000000000000000000000010000",
"000000000000000000000000000000000000000000000000000000000000000000000000000000001000",
"000000000000000000000000000000000010000000000000000000000000000000000000000000000000",
"000000000000000000000000000000000000000000000000000000000000000000000000000000000010",
"000000000000000000000000000000000001000000000000000000000000000000000000000000000000",
"312300112333123203312012113320200303023331211123310332030301220102230311112022202003",
"023311102033222211303012133003122210100001203120012130230111011022011102212030002003",
"031230320213203120310211202132013033130121310123033202220121223011002103022330002112",
"231220013132302320103200121301211112121231123220231203211303303232130120223130222122",
"000000000000000000000000000000000000001000000000000000000000000000000000000000000000",
"330332223123321221110321200222333303323330200111330011111230110303030320033212300100",
"000000000000000000000000000000000000000100000000000000000000000000000000000000000000",
"320303203320220310133321110133033213223212011200311121211011002121203033223220101033",
"120232232101011332333111331202230122230313213000220320021203023302120030031320022211",
"000000000000000000000000000000000000000001000000000000000000000000000000000000000000",
"302132101323210312300001121000020002320203033111022022000223320303232131310131000212",
"231230011210023120313002101101233333100030231333132211231011122200100010002101202003",
"321233001233203110132222110133313102031112023130103222211311210223310022013323123311",
"022312323211313103003203031211203211100102022023003311333113312021032003021022100003",
"000000000000000000000000000000000000000000001000000000000000000000000000000000000000",
"311111302233012233023323310022012033133033233130313310201002020110221211130230212032",
"201111302023220210310310331130112133212033221002330032122322332203120200031322103011",
"201231213310331301212231331230001100213123202221200121200003221000000032111122233222",
"233122000122333120103222011331301002031223020233110213321303022112102122320111201112",
"133103023101113120322100131123320132331331223132032133220212000131022021220013020311"]);

A1:=GModule(H,[a1,a2]);
A2:=GModule(H,[b1,b2]);
A3:=Dual(A2);

EA1

LG:=DirectSum([A1,A2,A3]);
ELG:=ExteriorSquare(LG);

seqs:=&cat[[[i,j]:i in [1..j-1]]:j in [2..248]];
s1:=[i:i in [1..Dimension(A1)*(Dimension(A1)-1) div 2]];
s2:=[i:i in [1..#seqs]|seqs[i,1] gt Dimension(A1) and seqs[i,2] le Dimension(A1)+Dimension(A2)];
s3:=[i:i in [1..#seqs]|seqs[i,1] gt Dimension(A1)+Dimension(A2)];

s12:=[i:i in [1..#seqs]|seqs[i,1] le Dimension(A1) and seqs[i,2] gt Dimension(A1) and seqs[i,2] le Dimension(A1)+Dimension(A2)];
s13:=[i:i in [1..#seqs]|seqs[i,1] le Dimension(A1) and seqs[i,2] gt Dimension(A1)+Dimension(A2)];
s23:=[i:i in [1..#seqs]|seqs[i,1] gt Dimension(A1) and seqs[i,1] le Dimension(A1)+Dimension(A2) and seqs[i,2] gt Dimension(A1)+Dimension(A2)];

X1:=sub<ELG|[ELG.i:i in s1]>;
X2:=sub<ELG|[ELG.i:i in s2]>;
X3:=sub<ELG|[ELG.i:i in s3]>;

X12:=sub<ELG|[ELG.i:i in s12]>;
X13:=sub<ELG|[ELG.i:i in s13]>;
X23:=sub<ELG|[ELG.i:i in s23]>;

Xcross:=X12+X13+X23;
Xpure:=X1+X2+X3;
Y1,phi1:=ELG/(X2+X3+Xcross);
Y2,phi2:=ELG/(X1+X3+Xcross);
Y3,phi3:=ELG/(X1+X2+Xcross);
Y12,phi12:=ELG/(X13+X23+Xpure);
Y13,phi13:=ELG/(X12+X23+Xpure);
Y23,phi23:=ELG/(X13+X12+Xpure);


A1,psi1:=sub<LG|LG.1>;
A2,psi2:=sub<LG|LG.(Dimension(A1)+1)>;
A3,psi3:=sub<LG|LG.(Dimension(A1)+Dimension(A2)+1)>;

// Now the spaces of homomorphisms.

homs11:=AHom(Y1,A1); // This has dimension 1
homs12:=AHom(Y1,A2); // Dimension 0
homs13:=AHom(Y1,A3); // Dimension 0
homs21:=AHom(Y2,A1); // Dimension 0
homs22:=AHom(Y2,A2); // Dimension 0
homs23:=AHom(Y2,A3); // Dimension 1
homs31:=AHom(Y3,A1); // Dimension 0
homs32:=AHom(Y3,A2); // Dimension 1
homs33:=AHom(Y3,A3); // Dimension 0

homs121:=AHom(Y12,A1); // Dimension 0
homs122:=AHom(Y12,A2); // Dimension 1
homs123:=AHom(Y12,A3); // Dimension 0
homs131:=AHom(Y13,A1); // Dimension 0
homs132:=AHom(Y13,A2); // Dimension 0
homs133:=AHom(Y13,A3); // Dimension 1
homs231:=AHom(Y23,A1); // Dimension 1
homs232:=AHom(Y23,A2); // Dimension 0
homs233:=AHom(Y23,A3); // Dimension 0

// So we have a dimension 6 space in total.

homs3:=AHom(Y2,A1); // Dimension 1
homs4:=AHom(Y2,A2); // Dimension 1
homs5:=AHom(Y12,A1); // Dimension 0
homs6:=AHom(Y12,A2); // Dimension 1



==> anc/F4/PSL213p=2.txt <==
/* In this case we let H denote a copy of PSL(2,13), L denote the subgroup 13.6, and let G denote F4(2^12).
We give matrices defining L, an element of order 13 and an element of order 6. We give an element x that
conjugates our version of L into the normalizer of a torus of F4(2^12), as constructed using the GroupOfLieType
command. We give H as a pair of matrices, one of which lies in L and the other chosen at random. A posteriori,
one could produce H as a subgroup of F4 and show that no other overgroup of L preserves the F4 trilinear form,
but we prefer a less synthetic proof.
*/
F<w>:=GF(2^12);
y:=w^(Order(w) div 3);
z:=w^(Order(w) div 13);

l1:=GL(26,F)![[z^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,z,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,z^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,z^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,z^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,z^7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,z^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,z^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,z^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,z^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,z^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,z^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,z,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^4,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^5,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^5,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^2,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^9,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^6,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^10,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^7,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^11,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^12,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^3]];

l2:=GL(26,F)![[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,y,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,y^2,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0]];

L:=sub<GL(26,F)|l1,l2>;

x:=IdentityMatrix(F,26); x[13,14]:=y; x[14,13]:=y;

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

/* We next give the symmetric trilinear form that comes from F4. This was found by choosing elements of F4, mapping
them to lie over our copy of L, and then using the G-invariance of the form to obtain constraints on the structure
constants of it. Code is included at the end to reconstruct this, but it can take a while, so we give it here for
ease of calculations.
*/

ents:=[260,273,295,313,327,332,571,584,597,608,628,644,840,855,883,896,926,942,1081,1098,1158,1171,1181,1209,1295,1314,
1410,1423,1433,1452,1581,1613,1640,1653,1674,1773,1807,1836,1848,1861,2012,2039,2052,2072,2167,2196,2207,2220,2361,2374,
2384,2483,2494,2507,2615,2628];

vals:=[1,y^2,y^2,y^2,y^2,y^2,y^2,y,y,y^2,y^2,y^2,y^2,y^2,y^2,1,y^2,y^2,y^2,y^2,y^2,1,y^2,y^2,y^2,y^2,y^2,1,y^2,y^2,y^2,y^2,y,y,y^2,y^2,y^2,y^2,1,y^2,y^2,y,y,y^2,y^2,y^2,1,y^2,y,y,y^2,y^2,1,y^2,y^2,1];

f26:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f26[ents[i]]:=vals[i]; end for;


// Now set up the centralizer of L in GL(26,F), which is given by all possible matrices scal below.

aa1:=[15,22,20,11,5,8];
aa2:=[2,1,12,25,26,16];
bb1:=[3,6,17,24,21,9];
bb2:=[19,23,18,7,4,10];

R<a,b,m1,m2,m3,m4,m5,m6,m7,m8>:=PolynomialRing(F,10);
mats:=MatrixRing(R,NumberOfRows(l1));
scal:=mats!1;
for i in [1..6] do
  scal[aa1[i],aa1[i]]:=m1; scal[aa1[i],aa2[i]]:=m2;
  scal[aa2[i],aa1[i]]:=m3; scal[aa2[i],aa2[i]]:=m4;
end for;
for i in [1..6] do
  scal[bb1[i],bb1[i]]:=m5; scal[bb1[i],bb2[i]]:=m6;
  scal[bb2[i],bb1[i]]:=m7; scal[bb2[i],bb2[i]]:=m8;
end for;
scal[13,13]:=a; scal[14,14]:=b;

// 12-dimensional for H:
yy:=w^65;
tt:=GL(12,F)![[yy^16, yy^23, yy^13, yy^2 , yy^58, yy^41, yy^51, yy^10, yy^56, yy^23, yy^10,     1],
[yy^23, yy^13, yy^2 , yy^58, yy^41, yy^16, yy^10, yy^56, yy^23, yy^10,     1, yy^51],
[yy^13, yy^2 , yy^58, yy^41, yy^16, yy^23, yy^56, yy^23, yy^10,     1, yy^51, yy^10],
[yy^2 , yy^58, yy^41, yy^16, yy^23, yy^13, yy^23, yy^10,     1, yy^51, yy^10, yy^56],
[yy^58, yy^41, yy^16, yy^23, yy^13, yy^2 , yy^10,     1, yy^51, yy^10, yy^56, yy^23],
[yy^41, yy^16, yy^23, yy^13, yy^2 , yy^58,     1, yy^51, yy^10, yy^56, yy^23, yy^10],
[yy^13, yy^35, yy^18, yy^48, yy^35, yy^25, yy^41, yy^16, yy^23, yy^13, yy^2 , yy^58],
[yy^35, yy^18, yy^48, yy^35, yy^25, yy^13, yy^16, yy^23, yy^13, yy^2 , yy^58, yy^41],
[yy^18, yy^48, yy^35, yy^25, yy^13, yy^35, yy^23, yy^13, yy^2 , yy^58, yy^41, yy^16],
[yy^48, yy^35, yy^25, yy^13, yy^35, yy^18, yy^13, yy^2 , yy^58, yy^41, yy^16, yy^23],
[yy^35, yy^25, yy^13, yy^35, yy^18, yy^48, yy^2 , yy^58, yy^41, yy^16, yy^23, yy^13],
[yy^25, yy^13, yy^35, yy^18, yy^48, yy^35, yy^58, yy^41, yy^16, yy^23, yy^13, yy^2 ]];

uu:=GL(14,F)![[     0 ,w^3325 ,w^1825 ,w^3190  ,w^460 ,w^1825 ,w^3190  ,w^460 ,w^3125  ,w^395 ,w^1760 ,w^3125  ,w^395 ,w^1760],
[ w^770  ,    0 ,w^2140  ,w^775 ,w^3505 ,w^2140  ,w^775 ,w^3505  ,w^710 ,w^3440 ,w^2075  ,w^710 ,w^3440 ,w^2075],
[w^2270 ,w^1955 ,w^2015 ,w^3055 ,w^3575 ,w^3835 ,w^3965 ,w^4030 ,w^2015  ,w^975  ,w^455  ,w^195   ,w^65    ,  1],
[ w^905 ,w^3320 ,w^3055 ,w^3575 ,w^3835 ,w^3965 ,w^4030 ,w^2015  ,w^975  ,w^455  ,w^195   ,w^65    ,  1 ,w^2015],
[w^3635  ,w^590 ,w^3575 ,w^3835 ,w^3965 ,w^4030 ,w^2015 ,w^3055  ,w^455  ,w^195   ,w^65    ,  1 ,w^2015  ,w^975],
[w^2270 ,w^1955 ,w^3835 ,w^3965 ,w^4030 ,w^2015 ,w^3055 ,w^3575  ,w^195   ,w^65    ,  1 ,w^2015  ,w^975  ,w^455],
[ w^905 ,w^3320 ,w^3965 ,w^4030 ,w^2015 ,w^3055 ,w^3575 ,w^3835   ,w^65     , 1 ,w^2015  ,w^975  ,w^455  ,w^195],
[w^3635  ,w^590 ,w^4030 ,w^2015 ,w^3055 ,w^3575 ,w^3835 ,w^3965     , 1 ,w^2015  ,w^975  ,w^455  ,w^195   ,w^65],
[ w^970 ,w^3385 ,w^2145 ,w^1105  ,w^585  ,w^325  ,w^195  ,w^130 ,w^4030 ,w^2015 ,w^3055 ,w^3575 ,w^3835 ,w^3965],
[w^3700  ,w^655 ,w^1105  ,w^585  ,w^325  ,w^195  ,w^130 ,w^2145 ,w^2015 ,w^3055 ,w^3575 ,w^3835 ,w^3965 ,w^4030],
[w^2335 ,w^2020  ,w^585  ,w^325  ,w^195  ,w^130 ,w^2145 ,w^1105 ,w^3055 ,w^3575 ,w^3835 ,w^3965 ,w^4030 ,w^2015],
[ w^970 ,w^3385  ,w^325  ,w^195  ,w^130 ,w^2145 ,w^1105  ,w^585 ,w^3575 ,w^3835 ,w^3965 ,w^4030 ,w^2015 ,w^3055],
[w^3700  ,w^655  ,w^195  ,w^130 ,w^2145 ,w^1105  ,w^585  ,w^325 ,w^3835 ,w^3965 ,w^4030 ,w^2015 ,w^3055 ,w^3575],
[w^2335 ,w^2020  ,w^130 ,w^2145 ,w^1105  ,w^585  ,w^325  ,w^195 ,w^3965 ,w^4030 ,w^2015 ,w^3055 ,w^3575 ,w^3835]];

h1:=Matrix(F,26,26,[0:i in [1..26^2]]);
ab1:=aa1 cat bb1;
ab2:=[13,14] cat aa2 cat bb2;
for i in [1..12] do for j in [1..12] do h1[ab1[i],ab1[j]]:=tt[i,j]; end for; end for;
for i in [1..14] do for j in [1..14] do h1[ab2[i],ab2[j]]:=uu[i,j]; end for; end for;
h1:=GL(26,F)!h1;

// We also make the .2 on top of the PSL(2,13).

j1:=GL(26,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w^1365,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^2730,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

// We also need this matrix ring so we can multiply elements of F4 by scal, as we have to coerce them into this ring first

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine) satisfies the equations mentioned
V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};


function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs0:=[a,b,m1,m2,m3,m4,m5,m6,m7,m8];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function CheckDetermination()

aa:=ProdRel([3,11,15]);
bb:=ProdRel([5,8,20]);
aa*w^2535+bb*w^715 eq m2*m6*(m1+w^1235*m5);
//if m2 is 0 then m1 is 0 as we see from aa:
Evaluate(aa,[a,b,m1,0,m3,m4,m5,m6,m7,m8]) eq w^1495*m1^3;
//if m6 is 0 then m5 is 0 as we see from another relation
Evaluate(ProdRel([3,6,21]),[a,b,m1,m2,m3,m4,m5,0,m7,m8]) eq w^3315*m5^3;

//Thus m1=w^1235*m5.
coeffs1:=ChangeCoefficient(coeffs0,m1,w^1235*m5);


(Evaluate(ProdRel([5,13,22]),coeffs1)/w^1105+Evaluate(ProdRel([3,13,24]),coeffs1)/w^2730)/w^2990 eq (a+w^2415*b)*(m2+w^1235*m6)^2;
// Thus either a=w^2415*b (not true in the end) or m2=w^1235*m6 (is true in the end)
badcoeffs2:=ChangeCoefficient(coeffs1,a,w^2415*b);

Evaluate(ProdRel([3,5,9]),badcoeffs2) eq w^1430*(m2+w^1235*m6)*(m2+w^2600*m6)*(m2+w^3965*m6);
// The first of these is our previous (correct) assertion, so we may assume this is not the case.
badcoeffs2a:=ChangeCoefficient(badcoeffs2,m2,w^2600*m6);
badcoeffs2b:=ChangeCoefficient(badcoeffs2,m2,w^3965*m6);

Evaluate(ProdRel([1,3,15]),badcoeffs2a) eq w^2995*b*(m5+w^390*m6)^2;
Evaluate(ProdRel([3,5,6]),badcoeffs2a) eq w^455*(m5+w^65*m6)*(m5+w^1885*m6)*(m5+w^2145*m6);
// These are clearly contradictory, so branch 2a closes.

Evaluate(ProdRel([1,3,15]),badcoeffs2b) eq w^2995*b*(m5+w^3120*m6)^2;
Evaluate(ProdRel([3,5,6]),badcoeffs2b) eq w^455*(m5+w^520*m6)*(m5+w^780*m6)*(m5+w^2795*m6);
// These are again clearly contradictory, so branch 2b, hence the branch, closes.

coeffs2:=ChangeCoefficient(coeffs1,m2,w^1235*m6);

Evaluate(ProdRel([3,5,6]),coeffs2) eq w^455*(m5+w^1430*m6)*(m5+w^3250*m6)*(m5+w^3510*m6);
// The last of these is the correct one, so we eliminate the other two first.

badcoeffs3a:=ChangeCoefficient(coeffs2,m5,w^1430*m6);
badcoeffs3b:=ChangeCoefficient(coeffs2,m5,w^3250*m6);

Evaluate(ProdRel([1,3,15]),badcoeffs3a) eq w^1295*m6^2*(a+w^790*b);
Evaluate(ProdRel([1,3,15]),badcoeffs3b) eq w^1490*m6^2*(a+w^3130*b);

// This allows us to relate a to b.
badcoeffs3a1:=ChangeCoefficient(badcoeffs3a,a,w^790*b);
badcoeffs3b1:=ChangeCoefficient(badcoeffs3b,a,w^3130*b);


Factorization(Evaluate(ProdRel([3,5,18]),badcoeffs3a1)/w^2665-Evaluate(ProdRel([1,5,9]),badcoeffs3a1)/w^845) eq [<m7+w^3120*m8,1>,<m6,2>];
Factorization(Evaluate(ProdRel([3,5,18]),badcoeffs3b1)/w^2665-Evaluate(ProdRel([1,5,9]),badcoeffs3b1)/w^845) eq [<m7+w^390*m8,1>,<m6,2>];

Factorization(Evaluate(ProdRel([1,3,9]),badcoeffs3a1)/w^3965-Evaluate(ProdRel([1,6,9]),badcoeffs3a1)/w^2795) eq [<m7+w^3055*m8,1>,<m6,2>];
Factorization(Evaluate(ProdRel([1,3,9]),badcoeffs3b1)/w^3965-Evaluate(ProdRel([1,6,9]),badcoeffs3b1)/w^2795) eq [<m7 + w^3965*m8, 1>,<m6, 2>];

// This shows that there is a contradiction with both of these branches.

// We thus pursue the case m5=w^3510*m6, which will lead to the right answer.
coeffs3:=ChangeCoefficient(coeffs2,m5,w^3510*m6);
Evaluate(ProdRel([1,3,15]),coeffs3) eq w^3245*m6^2*(a+w^595*b);
// As with the bad branches, this relates a and b
coeffs4:=ChangeCoefficient(coeffs3,a,w^595*b);
coeffs4 eq [w^595*b,b,w^1235*w^3510*m6,w^1235*m6,m3,m4,w^3510*m6,m6,m7,m8];

// Now we need to take one more difference between relations, and then everything is easy from here on.
Evaluate(ProdRel([1,5,11]),coeffs4)*w^1300+Evaluate(ProdRel([1,3,9]),coeffs4)*w^3185 eq m6^2*(m7+w^585*m8);
coeffs5:=ChangeCoefficient(coeffs4,m7,w^585*m8);

Evaluate(ProdRel([1,6,24]),coeffs5)/w^3315 eq m6^2*(w^3970*b+m3);
Evaluate(ProdRel([1,8,22]),coeffs5)/w^2275 eq m6^2*(w^3385*b+m4);
Evaluate(ProdRel([1,3,24]),coeffs5)/w^325 eq m6^2*(w^3450*b+m8);

coeffs6:=ChangeCoefficients(coeffs5,[m3,m4,m8],[w^3970*b,w^3385*b,w^3450*b]);

// This satisfies all of the relations.
// Check that this is a solution. First, that all matrices with the specialization above yield the same conjugate of h1.

scal6:=Evaluate(scal,coeffs6);
sca:=GL(26,F)!Evaluate(scal6,[1:i in [1..10]]);

gg:=h1^sca;
mats!sca^-1*scal6*mats!gg eq mats!gg*mats!sca^-1*scal6;

// Then that gg does lie in F4.

{*CheckRel(i,gg):i in seqs*} eq {*0^^3276*};

// Then that we obtain PGL(2,13) containing H. (We check that j1 lies in F4 in the next function.)

J:=sub<GL(26,F)|l1,l2,gg,j1>;
Bool:=IsIsomorphic(J,PGL(2,13)); Bool;

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. The normalizer of a torus
// has a small space of trilinear forms for F4. We use two random generators to quickly reduce to that space, and
// and then choose a random element of F4 to reduce the space of trilinear forms down to 1 dimension.

function CheckF4Form()

q:=2^12;
F<w>:=GF(q);
GG:=GroupOfLieType("F4",q);
z:=PrimitiveElement(F)^(Order(w) div 13);
W:=VectorSpace(GF(q),4);
rho:=StandardRepresentation(GG);
Over:=GL(26,q);
g1:=elt<GG|W![z,1,1,1]>;
g2:=elt<GG|W![1,z,1,1]>;
g3:=elt<GG|W![1,1,z,1]>;
g4:=elt<GG|W![1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;

// Confirm that L is a subgroup of F4 via conjugation by x, and so is j1 in NGT:

x^-1*l1*x in NGT and x^-1*l2*x in NGT and x^-1*j1*x in NGT;
// Now build the matrix of linear relations that the trilinear form must satisfy.

mat:=[];
repeat y1:=Random(NGT); y2:=Random(NGT); until NGT eq sub<NGT|y1,y2>;
for h in [x*y1*x^-1,x*y2*x^-1] do
  for nn in [1..#seqs] do a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
end for;

repeat
  h:=x*rho(Random(GG))*x^-1;
  for iii in [1..5] do nn:=Random([1..#seqs]); a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
until Dimension(Nullspace(Transpose(Matrix(F,mat)))) eq 1;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
"Is the trilinear form given in this document correct?";
return &and[ftest[i] eq f26[i]:i in [1..#f26]];

end function;

"The function CheckF4Form() checks that the trilinear form f26 from F4 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into F4 is correct.";


==> anc/F4/PSL213p=3.txt <==
/* In this case we let H denote a copy of PSL(2,13), L denote the subgroup 13.6, and let G denote F4(3^3).
We give matrices defining L, an element of order 13 and an element of order 6. We give an element x that
conjugates our version of L into the normalizer of a torus of F4(3^3), as constructed using the GroupOfLieType
command. We give H as a three matrices, two of which lie in L and the other chosen to invert the 6. A posteriori,
one could produce H as a subgroup of F4 and show that no other overgroup of L preserves the F4 trilinear form,
but we prefer a less synthetic proof.

Here the module for F4 has a fixed point, rather than a fixed hyperplane.
*/
F<w>:=GF(27);
z:=w^2;

l1:=GL(26,F)!
[[z^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,z^3 ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,z^9 ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,z^6 ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,z^5 ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,z^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,z^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,z^11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,z^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,z^8 ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,z^7 ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,z   ,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1   ,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1   ,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^6 ,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^12,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^3 ,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^5 ,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^2 ,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^2 ,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z   ,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^8 ,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^7 ,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^4 ,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^10,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,z^9]];

l2:=GL(26,F)![[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0]];

L:=sub<GL(26,F)|l1,l2>;

x:=IdentityMatrix(F,26); x[13,14]:=1; for i in [2,16,26] do x[i,i]:=2; end for;

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

/* We next give the symmetric trilinear form that comes from F4. This was found by choosing elements of F4, mapping
them to lie over our copy of L, and then using the G-invariance of the form to obtain constraints on the structure
constants of it. Code is included at the end to reconstruct this, but it can take a while, so we give it here for
ease of calculations.
*/
ents:=[260,273,295,313,327,332,571,584,597,608,628,644,840,855,883,926,942,1081,1098,1158,1181,1209,1295,1314,1410,1433,1452,1581,1613,1640,1653,1674,1773,1807,
1836,1848,1861,2012,2039,2052,2072,2167,2196,2207,2220,2361,2374,2384,2483,2494,2507,2615,2731];

vals:=[1,1,2,2,1,2,2,1,2,1,2,1,2,2,1,2,1,1,1,2,1,2,2,2,1,2,1,2,1,1,2,2,1,2,1,2,2,2,2,1,1,1,2,1,1,1,2,2,1,2,2,1,2];

f26:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f26[ents[i]]:=vals[i]; end for;

// Now set up the centralizer of L in GL(26,F), which is given by all possible matrices scal below.

aa1:=[20,11,5,8,15,22];
aa2:=[19,23,18,7,4,10];
bb1:=[21,9,3,6,17,24];
bb2:=[12,25,26,16,2,1];

R<a,b,m1,m2,m3,m4,m5,m6,m7,m8>:=PolynomialRing(F,10);
mats:=MatrixRing(R,NumberOfRows(l1));
scal:=mats!1;
for i in [1..6] do
  scal[aa1[i],aa1[i]]:=m1; scal[aa1[i],aa2[i]]:=m2;
  scal[aa2[i],aa1[i]]:=m3; scal[aa2[i],aa2[i]]:=m4;
end for;
for i in [1..6] do
  scal[bb1[i],bb1[i]]:=m5; scal[bb1[i],bb2[i]]:=m6;
  scal[bb2[i],bb1[i]]:=m7; scal[bb2[i],bb2[i]]:=m8;
end for;
scal[13,13]:=a; scal[14,14]:=a; scal[14,13]:=b;

// 12-dimensional for H:

yy:=w;

tt:=GL(12,F)![[yy^18,0,yy^11,yy^21,yy^16,yy^19,yy,yy^10,yy^15,yy^12,yy,1],
[0,yy^11,yy^8,yy^16,yy^6,yy^18,yy^10,yy^15,yy^12,yy,1,yy],
[yy^11,yy^8,yy^3,yy^6,yy^5,0,yy^15,yy^12,yy,1,yy,yy^10],
[yy^21,yy^16,yy^6,yy^18,0,yy^24,yy^25,yy^14,2,yy^14,yy^23,yy^2],
[yy^16,yy^6,yy^5,0,yy^11,yy^21,yy^14,2,yy^14,yy^23,yy^2,yy^25],
[yy^19,yy^18,0,yy^24,yy^21,yy^3,1,yy,yy^10,yy^15,yy^12,yy],
[yy^23,yy^6,yy^11,yy^21,yy^10,yy^22,0,yy^11,yy^8,yy^3,yy^19,yy^18],
[yy^6,yy^11,yy^8,yy^10,yy^9,yy^23,yy^11,yy^8,yy^3,yy^19,yy^18,0],
[yy^11,yy^8,yy^23,yy^9,yy^10,yy^6,yy^8,yy^3,yy^19,yy^18,0,yy^11],
[yy^8,yy^23,yy^22,yy^10,yy^19,yy^11,yy^3,yy^19,yy^18,0,yy^11,yy^8],
[yy^23,yy^22,yy^23,yy^19,yy^24,yy^8,yy^19,yy^18,0,yy^11,yy^8,yy^3],
[yy^22,yy^23,yy^6,yy^24,yy^21,yy^23,yy^18,0,yy^11,yy^8,yy^3,yy^19]];

// 14-dimensional for H:

uu:=GL(14,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,2,w^11,w^11,w^11,w^24,w^24,w^11,1,1,1,1,1,1],
[w^11,w^2,w^6,w^21,w^18,w^24,w^15,w^7,w^9,w^22,w^23,w^10,2,1],
[w^3,w^2,w^21,w^18,w^11,w^15,w^20,w^6,w^22,w^23,w^10,2,1,w^9],
[w^5,w^2,w^18,w^11,w^2,w^20,w^19,w^21,w^23,w^10,2,1,w^9,w^22],
[w^24,w^15,w^24,w^15,w^20,w^6,w^21,w^5,w^23,1,2,w^22,w^9,w^10],
[w^16,w^15,w^15,w^20,w^19,w^21,w^18,w^24,1,2,w^22,w^9,w^10,w^23],
[w^5,w^2,w^7,w^6,w^21,w^5,w^24,w^2,1,w^9,w^22,w^23,w^10,2],
[w^16,2,w^5,w^18,w^19,w^19,w^22,w^22,w^21,w^18,w^11,w^2,w^7,w^6],
[w^22,2,w^18,w^19,w^6,w^22,w^9,w^5,w^18,w^11,w^2,w^7,w^6,w^21],
[w^14,2,w^19,w^6,w^9,w^9,w^18,w^18,w^11,w^2,w^7,w^6,w^21,w^18],
[w^16,2,w^6,w^9,w^22,w^18,w^5,w^19,w^2,w^7,w^6,w^21,w^18,w^11],
[w^22,2,w^9,w^22,w^5,w^5,w^6,w^6,w^7,w^6,w^21,w^18,w^11,w^2],
[w^14,2,w^22,w^5,w^18,w^6,w^19,w^9,w^6,w^21,w^18,w^11,w^2,w^7]];

h1:=Matrix(F,26,26,[0:i in [1..26^2]]);
ab1:=aa1 cat bb1;
ab2:=[13,14] cat aa2 cat bb2;
for i in [1..12] do for j in [1..12] do h1[ab1[i],ab1[j]]:=tt[i,j]; end for; end for;
for i in [1..14] do for j in [1..14] do h1[ab2[i],ab2[j]]:=uu[i,j]; end for; end for;
h1:=GL(26,F)!h1;
H:=sub<GL(26,F)|[l1,l2,h1]>;


// We also need this matrix ring so we can multiply elements of F4 by scal, as we have to coerce them into this ring first

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine) satisfies the equations mentioned
V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;

end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs0:=[a,b,m1,m2,m3,m4,m5,m6,m7,m8];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;


function CheckDetermination()

ProdRel([5,15,20]) eq -(m1+m2+w^2*(m5+m6))^3;
coeffs1:=ChangeCoefficient(coeffs0,m1,2*m2 + w^15*m5 + w^15*m6);

Evaluate(ProdRel([3,5,13]),coeffs1) eq w^2*a*(m2+w^2*m5)*(m2+w^2*m6);

//Thus m2=w^15*m5 or w^15*m6. The second cannot work:
badcoeffs2:=ChangeCoefficient(coeffs1,m2,w^15*m6);

Factorization(Evaluate(ProdRel([3,3,8]),badcoeffs2)) eq [<m5 + w^5*m6, 1>,<m5 + w^8*m6, 1>,<m5 + 2*m6, 1>];
Factorization(Evaluate(ProdRel([3,11,20]),badcoeffs2)) eq [<m5 + w^12*m6, 1>,<m5 + w^15*m6, 1>,<m5 + w^25*m6, 1>];
// These two are mutually incompatible, so we end with a contradiction.

coeffs2:=ChangeCoefficient(coeffs1,m2,w^15*m5);

// Now we kill off m5.
Factorization(Evaluate(ProdRel([3,5,8]),coeffs2)) eq [<m5 + w^5*m6, 1>,<m5 + w^9*m6, 1>,<m5 + w^12*m6, 1>];
Factorization(Evaluate(ProdRel([3,5,15]),coeffs2)) eq [<m5 + w^2*m6, 1>,<m5 + w^5*m6, 1>,<m5 + w^19*m6, 1>];
coeffs3:=ChangeCoefficient(coeffs2,m5,w^18*m6);

// Notice that m5 and m6 cannot both be zero, so m6 ne 0. We obtain many new equations from this.

Evaluate(ProdRel([1,11,20]),coeffs3) eq w^9*m6^2*(m8-w^15*a);
Evaluate(ProdRel([3,14,24]),coeffs3) eq w^19*m6^2*(b-w^5*a);
Evaluate(ProdRel([1,8,8]),coeffs3) eq w^22*m6^2*(m7-w^10*a);
Evaluate(ProdRel([3,3,10]),coeffs3) eq w^5*m6^2*(m4-w^12*a);
Evaluate(ProdRel([3,6,18]),coeffs3) eq w^18*m6^2*(m3-w^17*a);

// So we obtain a solution:
coeffs4:=ChangeCoefficients(coeffs3,[m8,b,m7,m4,m3],[w^15*a,w^5*a,w^10*a,w^12*a,w^17*a]);

// Check that this is a solution. First, that all matrices with the specialization above yield the same conjugate of h1.

scal4:=Evaluate(scal,coeffs4);
sca:=GL(26,F)!Evaluate(scal4,[1:i in [1..10]]);

gg:=h1^sca;
mats!sca^-1*scal4*mats!gg eq mats!gg*mats!sca^-1*scal4;

// Then that gg does lie in F4.

{*CheckRel(i,gg):i in seqs*} eq {*0^^3276*};

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. The normalizer of a torus
// has a small space of trilinear forms for F4. We use two random generators to quickly reduce to that space, and
// and then choose a random element of F4 to reduce the space of trilinear forms down to 1 dimension.

function CheckF4Form()

q:=27;
F<w>:=GF(q);
GG:=GroupOfLieType("F4",q);
z:=PrimitiveElement(F)^(Order(w) div 13);
W:=VectorSpace(GF(q),4);
rho:=StandardRepresentation(GG);
Over:=GL(26,q);
g1:=elt<GG|W![z,1,1,1]>;
g2:=elt<GG|W![1,z,1,1]>;
g3:=elt<GG|W![1,1,z,1]>;
g4:=elt<GG|W![1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;

// Confirm that L is a subgroup of F4 via conjugation by x:

x^-1*l1*x in NGT and x^-1*l2*x in NGT;


// Now build the matrix of linear relations that the trilinear form must satisfy.

mat:=[];
repeat y1:=Random(NGT); y2:=Random(NGT); until NGT eq sub<NGT|y1,y2>;
for h in [x*y1*x^-1,x*y2*x^-1] do
  for nn in [1..#seqs] do a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
end for;

repeat
  h:=x*rho(Random(GG))*x^-1;
  for iii in [1..5] do nn:=Random([1..#seqs]); a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
until Dimension(Nullspace(Transpose(Matrix(F,mat)))) eq 1;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
"Is the trilinear form given in this document correct?";
return &and[ftest[i] eq f26[i]:i in [1..#f26]];

end function;

"The function CheckF4Form() checks that the trilinear form f26 from F4 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into F4 is correct.";


l2:=NGT!(x^-1*l2*x);
Order(Centralizer(T,l2)) eq 1;
MNGT:=GModule(NGT);
T:=sub<NGT|Mats>;
T13:=sub<NGT|[i^2:i in Mats]>;
NT:=sub<NGT|T,l2>;
ZT:=Subgroups(NT:OrderEqual:=13*6);
ZT2:=[i`subgroup:i in ZT|BrauerCharacter(Restriction(MNGT,i`subgroup))[7] eq 0];
&and[IsConjugate(NGT,i,ZT2[1]):i in ZT2];
// So all of them are conjugate in NGT. As H does not embed over F3, we don't need to consider this case.

3^n has order 3 or 1 modulo 13.

==> anc/F4/PSL213p=7.txt <==
/* In this case we let H denote a copy of PSL(2,13), L denote the subgroup 13.6, and let G denote F4(7^12).
We give matrices defining L, an element of order 13 and an element of order 6. We give an element x that
conjugates our version of L into the normalizer of a torus of F4(7^12), as constructed using the GroupOfLieType
command. We give H as a pair of matrices, one of which lies in L and the other chosen at random. A posteriori,
one could produce H as a subgroup of F4 and show that no other overgroup of L preserves the F4 trilinear form,
but we prefer a less synthetic proof.
*/
F<w>:=GF(7^12);
z:=w^(Order(w) div 13);

l1:=DiagonalMatrix(F,[z^i:i in [5,7,10,6,9,9,11,12,1,8,10,11,0,0,3,2,12,5,2,1,4,4,7,3,6,8]]);

l2:=GL(26,F)![[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0]];



L:=sub<GL(26,F)|l1,l2>;

x:=IdentityMatrix(F,26); for i in [1,12,25,8,15,4,7] do x[i,i]:=6; end for;
x[13,13]:=3; x[13,14]:=6; x[14,13]:=5; x[14,14]:=6;

// We need the indices of the trilinear form

seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

/* We next give the symmetric trilinear form that comes from F4. This was found by choosing elements of F4, mapping
them to lie over our copy of L, and then using the G-invariance of the form to obtain constraints on the structure
constants of it. Code is included at the end to reconstruct this, but it can take a while, so we give it here for
ease of calculations.
*/

ents:=[260,273,295,313,327,332,571,584,597,608,628,644,840,855,883,896,926,942,1081,1098,1158,1171,1181,1209,1295,
1314,1410,1423,1433,1452,1581,1613,1640,1653,1674,1773,1807,1836,1848,1861,2012,2039,2052,2072,2167,2196,2207,
2220,2361,2374,2384,2483,2494,2507,2615,2628,2717,2822];

vals:=[1,1,6,6,1,6,6,2,4,6,6,1,6,6,4,2,1,6,1,6,4,2,6,6,6,1,4,2,6,6,1,6,2,4,6,6,6,6,1,1,6,2,4,6,6,6,1,1,2,4,1,1,1,
1,4,2,1,1];

f26:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f26[ents[i]]:=vals[i]; end for;



// Now set up the centralizer of L in GL(26,F), which is given by all possible matrices scal below.

aa1:=[20,11,5,8,15,22];
aa2:=[9,3,6,17,24,21];
bb1:=[19,23,18,7,4,10];
bb2:=[16,2,1,12,25,26];

R<a,b,m1,m2,m3,m4,m5,m6,m7,m8>:=PolynomialRing(F,10);
mats:=MatrixRing(R,NumberOfRows(l1));
scal:=mats!1;
for i in [1..6] do
  scal[aa1[i],aa1[i]]:=m1; scal[aa1[i],aa2[i]]:=m2;
  scal[aa2[i],aa1[i]]:=m3; scal[aa2[i],aa2[i]]:=m4;
end for;
for i in [1..6] do
  scal[bb1[i],bb1[i]]:=m5; scal[bb1[i],bb2[i]]:=m6;
  scal[bb2[i],bb1[i]]:=m7; scal[bb2[i],bb2[i]]:=m8;
end for;
scal[13,13]:=a; scal[14,14]:=b;

// 12-dimensional for H:

ttlogs:=[8634333500,5075185700,7843725500,13382216900,10627795100,5188129700,5630964300,3523852800,2615359500,10097193600,7104883500,0,
5075185700,7843725500,13382216900,10627795100,5188129700,8634333500,3523852800,2615359500,10097193600,7104883500,0,5630964300,
7843725500,13382216900,10627795100,5188129700,8634333500,5075185700,2615359500,10097193600,7104883500,0,5630964300,3523852800,
13382216900,10627795100,5188129700,8634333500,5075185700,7843725500,10097193600,7104883500,0,5630964300,3523852800,2615359500,
10627795100,5188129700,8634333500,5075185700,7843725500,13382216900,7104883500,0,5630964300,3523852800,2615359500,10097193600,
5188129700,8634333500,5075185700,7843725500,13382216900,10627795100,0,5630964300,3523852800,2615359500,10097193600,7104883500,
7507952400,5400840900,4492347600,11974181700,8981871600,1876988100,5188129700,8634333500,5075185700,7843725500,13382216900,10627795100,
5400840900,4492347600,11974181700,8981871600,1876988100,7507952400,8634333500,5075185700,7843725500,13382216900,10627795100,5188129700,
4492347600,11974181700,8981871600,1876988100,7507952400,5400840900,5075185700,7843725500,13382216900,10627795100,5188129700,8634333500,
11974181700,8981871600,1876988100,7507952400,5400840900,4492347600,7843725500,13382216900,10627795100,5188129700,8634333500,5075185700,
8981871600,1876988100,7507952400,5400840900,4492347600,11974181700,13382216900,10627795100,5188129700,8634333500,5075185700,7843725500,
1876988100,7507952400,5400840900,4492347600,11974181700,8981871600,10627795100,5188129700,8634333500,5075185700,7843725500,13382216900];

tt:=GL(12,F)![w^i:i in ttlogs];

// 14-dimensional for H:

uulogs:=[0,13072326800,4613762400,9227524800,0,4613762400,9227524800,0,4613762400,9227524800,0,4613762400,9227524800,0,
7689604000,0,4613762400,0,9227524800,4613762400,0,9227524800,9227524800,4613762400,0,9227524800,4613762400,0,
2306881200,2306881200,5264955150,9172111650,8839632750,6512280450,4062101550,752136450,11182514850,9071167950,8133026850,1566039150,10962274050,7529482350,
11534406000,6920643600,9172111650,8839632750,6512280450,4062101550,752136450,5264955150,9071167950,8133026850,1566039150,10962274050,7529482350,11182514850,
6920643600,11534406000,8839632750,6512280450,4062101550,752136450,5264955150,9172111650,8133026850,1566039150,10962274050,7529482350,11182514850,9071167950,
2306881200,2306881200,6512280450,4062101550,752136450,5264955150,9172111650,8839632750,1566039150,10962274050,7529482350,11182514850,9071167950,8133026850,
11534406000,6920643600,4062101550,752136450,5264955150,9172111650,8839632750,6512280450,10962274050,7529482350,11182514850,9071167950,8133026850,1566039150,
6920643600,11534406000,752136450,5264955150,9172111650,8839632750,6512280450,4062101550,7529482350,11182514850,9071167950,8133026850,1566039150,10962274050,
2306881200,11534406000,6568752450,4457405550,3519264450,10793563950,6348511650,2915719950,752136450,5264955150,9172111650,8839632750,6512280450,4062101550,
11534406000,2306881200,4457405550,3519264450,10793563950,6348511650,2915719950,6568752450,5264955150,9172111650,8839632750,6512280450,4062101550,752136450,
6920643600,6920643600,3519264450,10793563950,6348511650,2915719950,6568752450,4457405550,9172111650,8839632750,6512280450,4062101550,752136450,5264955150,
2306881200,11534406000,10793563950,6348511650,2915719950,6568752450,4457405550,3519264450,8839632750,6512280450,4062101550,752136450,5264955150,9172111650,
11534406000,2306881200,6348511650,2915719950,6568752450,4457405550,3519264450,10793563950,6512280450,4062101550,752136450,5264955150,9172111650,8839632750,
6920643600,6920643600,2915719950,6568752450,4457405550,3519264450,10793563950,6348511650,4062101550,752136450,5264955150,9172111650,8839632750,6512280450];
uu1:=[w^i:i in uulogs]; uu1[1]:=0; uu1[16]:=0;
uu:=GL(14,F)!uu1; 

h1:=Matrix(F,26,26,[0:i in [1..26^2]]);
ab1:=aa1 cat bb1;
ab2:=[13,14] cat aa2 cat bb2;
for i in [1..12] do for j in [1..12] do h1[ab1[i],ab1[j]]:=tt[i,j]; end for; end for;
for i in [1..14] do for j in [1..14] do h1[ab2[i],ab2[j]]:=uu[i,j]; end for; end for;
h1:=GL(26,F)!h1;
H:=sub<GL(26,F)|[l1,l2,h1]>;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine) satisfies the equations mentioned
V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs0:=[a,b,m1,m2,m3,m4,m5,m6,m7,m8];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function CheckDetermination()

// Note that m1 cannot equal 0. If it did, then 
Evaluate(ProdRel([4,4,19]),[a,b,0,m2,m3,m4,m5,m6,m7,m8])*w^11025805050+Evaluate(ProdRel([4,7,10]),[a,b,0,m2,m3,m4,m5,m6,m7,m8])*w^1798280250 eq m2^3;
// Note that m2 cannot equal 0. If it did, then 
Evaluate(ProdRel([4,4,19]),[a,b,m1,0,m3,m4,m5,m6,m7,m8])*w^6412042650+Evaluate(ProdRel([4,7,10]),[a,b,m1,0,m3,m4,m5,m6,m7,m8])*w^1798280250 eq m1^3;

//Thus we can express m5 in terms of m6:
(ProdRel([5,8,20])*w^11534406000-ProdRel([4,7,20])*w^7350536700)/w^3675268350 eq m1*m2*(m5-4*m6);

// Thus m6=2*m5
coeffs1:=ChangeCoefficient(coeffs0,m6,2*m5);
// We see from this that m5=0 if and only if m6=0 (as m1,m2 ne 0).
(w^8718923850*ProdRel([4,4,19])+2*ProdRel([5,8,20]))/w^1368387150 eq m1*(m2*m5-m2*m6+w^5982149550*m5*m6);

Evaluate((w^8718923850*ProdRel([4,4,19])+2*ProdRel([5,8,20]))/w^1368387150,coeffs1) eq -m1*m5*(m2-w^10595911950*m5);
// Therefore m2=w^10595911950*m5
coeffs2:=ChangeCoefficient(coeffs1,m2,w^10595911950*m5);

// Now produce m1.

5*Evaluate(ProdRel([4,5,19]),coeffs2) eq m5^2*(m1-w^12902793150*m5);
coeffs3:=ChangeCoefficient(coeffs2,m1,w^12902793150*m5);

Evaluate(ProdRel([1,7,8]),coeffs3)*w^9397058450-Evaluate(ProdRel([1,5,18]),coeffs3)*w^4783296050 eq m5^2*(a-w^13072326800*m3);
coeffs4:=ChangeCoefficient(coeffs3,m3,w^768960400*a);
coeffs4 eq [a,b,w^12902793150*m5,w^10595911950*m5,w^768960400*a,m4,m5,2*m5,m7,m8];

Evaluate(ProdRel([4,5,14]),coeffs4)/w^6751109950 eq m5^2*(m8-w^7689604000*a);
Evaluate(ProdRel([1,5,18]),coeffs4)/w^2906307950 eq m5^2*(b-w^3844802000*a);
coeffs5:=ChangeCoefficients(coeffs4,[m8,b],[w^7689604000*a,w^3844802000*a]);

Evaluate(ProdRel([1,4,4]),coeffs5) eq m5^2*(m4-2*m7);
Evaluate(ProdRel([1,10,10]),coeffs5)/2 eq m5^2*(m7-w^5382722800*a);
// Thus m4=2*m7=2*w^5382722800*a=w^9996485200*a

coeffs6:=ChangeCoefficients(coeffs5,[m4,m7],[w^9996485200*a,w^5382722800*a]);

// This is a two-parameter family, and of course the centralizer of H is two-parameter, so H is unique covering L.

// Check that this is a solution. First, that all matrices with the specialization above yield the same conjugate of h1.

scal6:=Evaluate(scal,coeffs6);
sca:=GL(26,F)!Evaluate(scal6,[1:i in [1..10]]);

gg:=h1^sca;
mats!sca^-1*scal6*mats!gg eq mats!gg*mats!sca^-1*scal6;

// Then that gg does lie in F4.

{*CheckRel(i,gg):i in seqs*} eq {*0^^3276*};

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. The normalizer of a torus
// has a small space of trilinear forms for F4. We use two random generators to quickly reduce to that space, and
// and then choose a random element of F4 to reduce the space of trilinear forms down to 1 dimension.

function CheckF4Form()

q:=7^12;
F<w>:=GF(q);
GG:=GroupOfLieType("F4",q);
z:=w^(Order(w) div 13);
W:=VectorSpace(GF(q),4);
rho:=StandardRepresentation(GG);
Over:=GL(26,q);
g1:=elt<GG|W![z,1,1,1]>;
g2:=elt<GG|W![1,z,1,1]>;
g3:=elt<GG|W![1,1,z,1]>;
g4:=elt<GG|W![1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;

// Confirm that L is a subgroup of F4 via conjugation by x:

x^-1*l1*x in NGT and x^-1*l2*x in NGT;

// Now build the matrix of linear relations that the trilinear form must satisfy.

mat:=[];
repeat y1:=Random(NGT); y2:=Random(NGT); until NGT eq sub<NGT|y1,y2>;
for h in [x*y1*x^-1,x*y2*x^-1] do
  for nn in [1..#seqs] do a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
end for;

repeat
  h:=x*rho(Random(GG))*x^-1;
  for iii in [1..5] do nn:=Random([1..#seqs]); a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
until Dimension(Nullspace(Transpose(Matrix(F,mat)))) eq 1;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
"Is the trilinear form given in this document correct?";
return &and[ftest[i] eq f26[i]:i in [1..#f26]];

end function;

"The function CheckF4Form() checks that the trilinear form f26 from F4 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into F4 is correct.";


==> anc/F4/PSL217p=13.txt <==
/* In this case we let H denote a copy of PSL(2,17), L denote the subgroup 17.8, and let G denote F4(13^4).
We give matrices defining L, an element of order 17 and an element of order 8. We give L directly as a subgroup
of the normalizer of a torus of F4(13^4), as constructed using the GroupOfLieType command. We give H as L and a
single new matrix, which were chosen more or less at random (preserving the direct sum decomposition to enable
smaller polynomials to be found). A posteriori, one could produce H as a subgroup of F4 and show that no other
overgroup of L preserves the F4 trilinear form (other than its other conjugate), but we prefer a less synthetic
proof.*/
F<ww>:=GF(13^4);
zz:=ww^1680;

l1:=GL(26,F)!DiagonalMatrix([zz^i:i in [12,15,1,5,4,8,11,7,10,11,14,14,0,0,3,3,7,6,6,10,9,13,12,16,2,5]]);

l2:=GL(26,F)![[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,12,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12],
[0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0]];

L:=sub<GL(26,F)|[l1,l2]>;

h1:=GL(26,F)![[ww^10540,0,0,0,0,0,ww^1530,0,ww^15130,0,ww^4080,0,ww^26152,0,ww^10200,0,ww^25330,0,ww^5610,0,0,0,0,0,0,ww^8500],
[0,ww^1020,ww^15470,ww^24724,ww^4080,ww^8330,0,ww^15374,0,ww^26934,0,ww^23534,ww^16111,ww^4211,0,ww^7214,0,ww^8574,0,ww^15374,ww^8330,ww^10200,ww^22684,ww^15470,ww^13260,0],
[0,ww^15470,ww^8330,ww^8574,ww^15300,ww^10200,0,ww^24724,0,ww^7214,0,ww^1094,ww^16111,ww^4211,0,ww^1094,0,ww^9254,0,ww^22684,ww^4080,ww^13260,ww^12654,ww^8330,ww^1190,0],
[0,ww^27296,ww^11146,ww^10200,ww^3666,ww^11826,0,ww^8330,0,ww^15300,0,ww^15470,ww^17397,ww^5497,0,ww^1190,0,ww^13260,0,ww^22610,ww^9786,ww^17946,ww^18360,ww^946,ww^25256,0],
[0,ww^4080,ww^15300,ww^1094,ww^22610,ww^1190,0,ww^7214,0,ww^22684,0,ww^8574,ww^1831,ww^18491,0,ww^12654,0,ww^10444,0,ww^23534,ww^1190,ww^22610,ww^1094,ww^13260,ww^24480,0],
[0,ww^8330,ww^10200,ww^9254,ww^1190,ww^13260,0,ww^8574,0,ww^1094,0,ww^8404,ww^16111,ww^4211,0,ww^10444,0,ww^15374,0,ww^12654,ww^15300,ww^1190,ww^21494,ww^4080,ww^22610,0],
[ww^1530,0,0,0,0,0,ww^10200,0,ww^10540,0,ww^850,0,ww^11872,0,ww^25330,0,ww^22780,0,ww^4080,0,0,0,0,0,0,ww^5610],
[0,ww^17946,ww^27296,ww^8330,ww^9786,ww^11146,0,ww^15470,0,ww^4080,0,ww^27540,ww^17397,ww^5497,0,ww^15300,0,ww^10200,0,ww^1190,ww^946,ww^11826,ww^22610,ww^10976,ww^17946,0],
[ww^15130,0,0,0,0,0,ww^10540,0,ww^18360,0,ww^5610,0,ww^11872,0,ww^1530,0,ww^10200,0,ww^8500,0,0,0,0,0,0,ww^11050],
[0,ww^946,ww^9786,ww^15300,ww^25256,ww^3666,0,ww^4080,0,ww^1190,0,ww^8330,ww^3117,ww^19777,0,ww^22610,0,ww^1190,0,ww^24480,ww^17946,ww^13016,ww^27540,ww^11826,ww^25426,0],
[ww^4080,0,0,0,0,0,ww^850,0,ww^5610,0,ww^22780,0,ww^11872,0,ww^24820,0,ww^15810,0,ww^25330,0,0,0,0,0,0,ww^10200],
[0,ww^26106,ww^3666,ww^15470,ww^11146,ww^10976,0,ww^27540,0,ww^8330,0,ww^18360,ww^3117,ww^19777,0,ww^10200,0,ww^8330,0,ww^15300,ww^27296,ww^946,ww^1190,ww^17946,ww^9786,0],
[ww^28,0,0,0,0,0,ww^14308,0,ww^14308,0,ww^14308,0,6,0,ww^28,0,ww^14308,0,ww^28,0,0,0,0,0,0,ww^14308],
[ww^26208,ww^7689,ww^7689,ww^6403,ww^21969,ww^7689,ww^11928,ww^6403,ww^11928,ww^20683,ww^11928,ww^20683,8,3,ww^26208,ww^20683,ww^11928,ww^6403,ww^26208,ww^6403,ww^21969,ww^7689,ww^6403,ww^21969,ww^7689,ww^11928],
[ww^10200,0,0,0,0,0,ww^25330,0,ww^1530,0,ww^24820,0,ww^26152,0,ww^22780,0,ww^19890,0,ww^850,0,0,0,0,0,0,ww^4080],
[0,ww^9786,ww^3666,ww^1190,ww^15226,ww^13016,0,ww^15300,0,ww^22610,0,ww^10200,ww^3117,ww^19777,0,ww^18360,0,ww^22610,0,ww^27540,ww^25256,ww^25426,ww^15470,ww^17946,ww^26106,0],
[ww^25330,0,0,0,0,0,ww^22780,0,ww^10200,0,ww^15810,0,ww^11872,0,ww^19890,0,ww^18360,0,ww^24820,0,0,0,0,0,0,ww^850],
[0,ww^11146,ww^11826,ww^13260,ww^13016,ww^17946,0,ww^10200,0,ww^1190,0,ww^8330,ww^17397,ww^5497,0,ww^22610,0,ww^1190,0,ww^18360,ww^3666,ww^25256,ww^1020,ww^9786,ww^15226,0],
[ww^5610,0,0,0,0,0,ww^4080,0,ww^8500,0,ww^25330,0,ww^26152,0,ww^850,0,ww^24820,0,ww^10200,0,0,0,0,0,0,ww^1530],
[0,ww^17946,ww^25256,ww^22610,ww^26106,ww^15226,0,ww^1190,0,ww^24480,0,ww^15300,ww^17397,ww^5497,0,ww^27540,0,ww^18360,0,ww^15470,ww^25426,ww^24066,ww^8330,ww^13016,ww^17946,0],
[0,ww^8330,ww^4080,ww^7214,ww^1190,ww^15300,0,ww^26934,0,ww^15374,0,ww^24724,ww^1831,ww^18491,0,ww^22684,0,ww^1094,0,ww^22854,ww^13260,ww^1190,ww^23534,ww^10200,ww^22610,0],
[0,ww^10200,ww^13260,ww^15374,ww^22610,ww^1190,0,ww^9254,0,ww^10444,0,ww^26934,ww^16111,ww^4211,0,ww^22854,0,ww^22684,0,ww^21494,ww^1190,ww^22610,ww^15374,ww^15300,ww^18360,0],
[0,ww^25256,ww^15226,ww^18360,ww^3666,ww^24066,0,ww^22610,0,ww^27540,0,ww^1190,ww^17397,ww^5497,0,ww^15470,0,ww^1020,0,ww^8330,ww^26106,ww^17946,ww^10200,ww^25426,ww^27296,0],
[0,ww^15470,ww^8330,ww^26934,ww^13260,ww^4080,0,ww^8404,0,ww^9254,0,ww^15374,ww^1831,ww^18491,0,ww^15374,0,ww^7214,0,ww^10444,ww^10200,ww^15300,ww^22854,ww^8330,ww^1190,0],
[0,ww^13260,ww^1190,ww^22684,ww^24480,ww^22610,0,ww^15374,0,ww^22854,0,ww^7214,ww^16111,ww^4211,0,ww^23534,0,ww^12654,0,ww^15374,ww^22610,ww^18360,ww^24724,ww^1190,ww^1020,0],
[ww^8500,0,0,0,0,0,ww^5610,0,ww^11050,0,ww^10200,0,ww^11872,0,ww^4080,0,ww^850,0,ww^1530,0,0,0,0,0,0,ww^10540]];

H:=sub<GL(26,F)|[l1,l2,h1]>;

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[273,295,313,327,332,571,584,597,608,628,644,840,855,883,926,942,1081,1098,1158,1181,1209,1295,1314,1410,1433,1452,1581,1613,
1640,1653,1674,1773,1807,1836,1861,2012,2039,2052,2072,2167,2196,2220,2361,2374,2384,2483,2507,2615,2718,2731];
vals:=[1,-1,1,-1,1,1,-1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,-1,1,1,-1,-1,1,-1,1,1,-1,-1,1,-1,1,-1,1,1,-1,-1,1,1,-2,-2];

f26:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f26[ents[i]]:=vals[i]; end for;

// Now set up the centralizer of L in GL(26,F), which is given by all possible matrices scal below.

R<a,b,c,m1,m2,m3,m4>:=PolynomialRing(F,7);
mats:=MatrixRing(R,26);
scal:=mats!DiagonalMatrix([c:i in [1..26]]);
scal[13,13]:=a; scal[14,14]:=a-2*b; scal[14,13]:=b;

a1:=[2, 3, 6, 22, 25, 24, 21, 5];
a2:=[1, 7, 15, 17, 26, 19, 11, 9];
a3:=[23, 10, 16, 8, 4, 18, 12, 20];

for i in [1..#a2] do
  scal[a2[i],a2[i]]:=m1; scal[a2[i],a3[i]]:=m2;
  scal[a3[i],a2[i]]:=m3; scal[a3[i],a3[i]]:=m4;
end for;
scal[1,23]:=-m2;
scal[17,8]:=-m2;
scal[11,12]:=-m2;
scal[9,20]:=-m2;

scal[8,17]:=-m3;
scal[12,11]:=-m3;
scal[20,9]:=-m3;
scal[23,1]:=-m3;

mats!l1*scal eq scal*mats!l1 and mats!l2*scal eq scal*mats!l2;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine) satisfies the equations mentioned
V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CentRel(seq)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u); v1:=Matricise(v); w1:=Matricise(w);
u2:=Matricise(u)*scal; v2:=Matricise(v)*scal; w2:=Matricise(w)*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

coeffs0:=[a,b,c,m1,m2,m3,m4];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function CheckDetermination()

ProdRel([1,11,13]) eq m2^2*(a + ww^16688*m1);
// The branch m2=0 is the bad one.

badcoeffs1:=ChangeCoefficient(coeffs0,m2,0);

// Note that a-2b is a factor of the determinant, and so a cannot equal 2b.
Evaluate(ProdRel([1,1,2]),badcoeffs1) eq ww^1775*(a+ww^28*m1)*(a+ww^14308*m1)*(a-2*b);
Evaluate(ProdRel([2,13,13]),badcoeffs1) eq ww^1831*(a + ww^11928*m1)*(a + ww^26208*m1)*(a-2*b);
// This yields a contradiction.

coeffs1:=ChangeCoefficient(coeffs0,m1,-a/ww^16688);
Evaluate(ProdRel([1,6,8])*ww^23828-ProdRel([1,23,25])*ww^21448,coeffs1) eq a*c*(m4-ww^13186*c);
// Since a and c cannot be zero, we obtain the following.
coeffs2:=ChangeCoefficient(coeffs1,m4,ww^13186*c);

a1:=(a*c+ww^13759*a*m2+ww^1859*b*m2+ww^10642*m2*m3);
a2:=a*c + ww^8262*m2*m3;

Evaluate(ProdRel([1,14,26]),coeffs2) eq ww^24321*m2*a1;
Evaluate(ProdRel([1,2,12]),coeffs2) eq ww^15538*c*a2;
// Since c ne 0, a2 must equal zero. But a ne 0 as well, so m2 and m3 cannot be 0.
// Thus a1=0. In particular,
(a1-a2)/ww^22542 eq m2*(ww^19777*a + ww^7877*b + 12*m3);

coeffs3:=ChangeCoefficient(coeffs2,m3,ww^19777*a+ww^7877*b);
Evaluate(ProdRel([1,1,4]),coeffs3) eq ww^7821*(a-2*b)*(a + ww^4788*m2)*(a + ww^19068*m2);
// As a cannot equal 2b, we obtain two possibilites.

coeffs4a:=ChangeCoefficient(coeffs3,m2,-a/ww^4788);
coeffs4b:=ChangeCoefficient(coeffs3,m2,-a/ww^19068);
// Each of these works, and yields two different solutions.

Evaluate(ProdRel([1,1,2]),coeffs4a) eq ww^8915*a^2*(a-2*b+ww^19589*c);
Evaluate(ProdRel([1,1,2]),coeffs4b) eq ww^8915*a^2*(a-2*b+ww^5309*c);

coeffs5a:=ChangeCoefficient(coeffs4a,c,(2*b-a)/ww^19589);
coeffs5b:=ChangeCoefficient(coeffs4b,c,(2*b-a)/ww^5309);


// These satisfy all relations. Remove the centralizer of H in GL(26,k), which involves specializing a and b.

coeffs6a:=ChangeCoefficients(coeffs5a,[a,b],[1,0]);
coeffs6b:=ChangeCoefficients(coeffs5b,[a,b],[1,0]);

sca1:=GL(26,F)!Evaluate(scal,coeffs6a);
sca2:=GL(26,F)!Evaluate(scal,coeffs6b);
h11:=h1^sca1;
h12:=h1^sca2;

H1:=sub<GL(26,F)|l1,l2,h11>;
H2:=sub<GL(26,F)|l1,l2,h12>;

// We check that H1 < G.

{CheckRel(i,h11):i in seqs} eq {0};
// H2 will be shown later to be conjugate to H1, so we don't need to check that.

// Now we find the centralizer of L in G, which has order 2, and note that this element conjugates H1 to H2.

CentRel([1,13,26]) eq a*m2^2;
CentRel([3,8,21]) eq c^2*m3;
CentRel([5,14,22]) eq b*c^2;
// Thus m2=m3=b=0, since a and c cannot be 0.

CentRel([2,13,25]) eq a*c^2-1;
CentRel([5,6,26]) eq m1*c^2-1;
// Thus a=m1.

CentRel([5,17,18]) eq c*m1*m4-1;
// Since a*c^2=1 and a=m1, we see that c=m4. To go further, its quickest to evaluate another relation with this information:

c1:=[a,0,c,a,0,0,c];

// We need to remove the centre of GL(26,k), which gives us the three scalar matrices. Easiest way to do that is to
// force the determinant to be 1.

Evaluate(Determinant(scal),c1) eq a^10*c^16;
// Since a*c^2=1, this means that (with that condition) the determinant is a^2. Thus a=\pm 1.
Evaluate(CentRel([9,14,17]),c1) eq a^3-1;
// Hence a=1. Thus c=\pm 1 as a*c^2=1.
c2:=[1,0,-1,1,0,0,-1];
l3:=GL(26,F)!Evaluate(scal,c2);
h11^l3 eq h12;

// We will check that l3 lies in NGT in the other function.

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. The normalizer of a torus
// has a 3-space of trilinear forms for F4. We use two random generators to quickly reduce to that space, and
// then choose a random element of F4 to reduce the space of trilinear forms down to 1 dimension.

function CheckF4Form()

q:=13^4;
z:=ww^420;
GG:=GroupOfLieType("F4",q);
W:=VectorSpace(GF(q),4);
rho:=StandardRepresentation(GG);
Over:=GL(26,q);
g1:=elt<GG|W![z,1,1,1]>;
g2:=elt<GG|W![1,z,1,1]>;
g3:=elt<GG|W![1,1,z,1]>;
g4:=elt<GG|W![1,1,1,z]>;
W:=Reflections(GG);
Mats1:=[rho(i):i in [g1,g2,g3,g4]];
MatsE:=[rho(i):i in W];
NGT:=sub<Over|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
T17:=sub<NGT|[i^4:i in Mats1]>;
E:=sub<NGT|MatsE>;

// Confirm that L is a subgroup of F4, and that l3 above is in NGT:

l1 in NGT and l2 in NGT;

l3:=Evaluate(scal,[1,0,-1,1,0,0,-1]); l3 in NGT;

// Confirm our other statements from the paper. First, that the centralizer of the element of order 8 has order exactly 2.

CCE:=ConjugacyClasses(E);
Z1:=[i[3]:i in CCE|i[1] eq 8 and not(i[3]^4 in T)];
S1:=sub<E|Z1[1]>;
S2:=sub<E|Z1[2]>;

// Since we think that the centralizer has order 2, we expect to find two classes of subgroups of order 8

CS1:=Centralizer(T,S1); CS2:=Centralizer(T,S2);
#CS1 eq 2 and #CS2 eq 2;

// Since T contains the subgroup 4^4, we see that the (2-part of the) centralizer has order exactly 2, as verified by another means above.
// Now to prove uniqueness of L in algebraic G.

NT:=sub<NGT|T17,S1>;
subNT:=[i`subgroup:i in Subgroups(NT:OrderEqual:=17*8)|Order(Center(i`subgroup)) eq 1];
#subNT eq 4;
&and[IsConjugate(NGT,i,subNT[1]):i in subNT];


// Now build the matrix of linear relations that the trilinear form must satisfy.
repeat e1:=Random(E); e2:=Random(E); until E eq sub<E|e1,e2>;

mat:=[];
for h in [e1,e2] do
  for nn in [1..#seqs] do a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

repeat
  h:=rho(Random(GG));
  for iii in [1..5] do nn:=Random([1..#seqs]); a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
until Dimension(Nullspace(Transpose(Matrix(F,mat)))) eq 1;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
"Is the trilinear form given in this document correct?";
return &and[ftest[i] eq f26[i]:i in [1..#f26]];

end function;

"The function CheckF4Form() checks that the trilinear form f26 from F4 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into F4 is correct.";


==> anc/F4/PSL225p=13.txt <==
/* In this case we let H denote a copy of PSL(2,25), L denote the subgroup 5^2.12, and let G denote F4(13^4).
   We give matrices defining L, an element of order 5 and an element of order 12. L lies in the normalizer of
   a torus of F4(13^4), as constructed using the GroupOfLieType command. We give H as L and a single matrix,
   which were chosen at random. A posteriori, one could produce H as a subgroup of F4 and show that no other
   overgroup of L preserves the F4 trilinear form, but we prefer a less synthetic proof.
*/

F<ww>:=GF(13^4);
l1:=GL(26,F)!GL(26,F)![[ww^22848,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,ww^17136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,ww^17136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,ww^5712,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,ww^17136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,ww^5712,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,ww^17136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,ww^11424,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,ww^5712,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,ww^5712,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^22848,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^17136,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^22848,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11424,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^22848,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11424,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^22848,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11424,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11424,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5712]];

l2:=GL(26,F)![[0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0],
[0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,12,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12],
[0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0]];

l3:=GL(26,F)![[0,0,0,0,0,0,0,0,0,ww^8568,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5712,0,0,0,0,0,0,0],
[0,0,0,0,ww^8568,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^22848,0,0],
[0,0,0,0,0,0,0,0,0,0,0,ww^25704,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,ww^25704,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^22848,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,ww^11424,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^25704,0],
[0,0,0,ww^17136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,12,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0],
[0,ww^2856,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^11424,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^2856,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,ww^19992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^17136,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^17136,0,0,0,0,0,0,0,0,0,0],
[0,0,ww^19992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^19992,0,0,0,0],
[0,0,0,0,0,0,ww^22848,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5712,0,0,0,0,0,0,0,0]];

L:=sub<GL(26,F)|[l1,l2]>;

h1:=GL(26,F)![[ww^17952,ww^13464,ww^13464,ww^17377,ww^15133,0,ww^8809,0,0,ww^3097,ww^17989,ww^15708,ww^22784,ww^22978,ww^28189,ww^12852,0,ww^14521,ww^23089,0,0
,ww^16765,ww^14521,ww^15096,ww^816,ww^24888],
[ww^7752,ww^18564,0,ww^3097,ww^853,ww^24888,ww^8809,ww^853,0,ww^3097,0,ww^6528,ww^8698,ww^20834,0,ww^7752,0,ww^14521,ww^23089,ww^16765,ww^3672,ww^2485
,ww^241,0,ww^9996,ww^6528],
[ww^7752,0,ww^27744,0,ww^20233,ww^20808,ww^17989,ww^5953,ww^9996,ww^22477,ww^8809,0,ww^20834,ww^8504,ww^23089,0,ww^4284,ww^9421,ww^28189,ww^25945,ww^7752
,ww^25945,0,ww^816,0,ww^6528],
[ww^25463,ww^16895,0,0,ww^13464,ww^4859,0,ww^4284,ww^3227,ww^10608,ww^12240,ww^14039,ww^6835,ww^7029,ww^2040,ww^11183,ww^21995,ww^17952,0,ww^24276
,ww^20363,ww^15096,0,0,ww^8327,ww^28319],
[ww^6083,ww^26075,ww^16895,ww^24888,0,ww^28319,ww^12240,ww^23664,ww^22607,ww^15708,0,0,ww^21115,ww^21309,0,0,ww^16895,ww^27132,ww^2040,ww^19176,ww^11183
,0,ww^17952,ww^22607,ww^13427,ww^4859],
[0,ww^13464,ww^9384,ww^8197,ww^20233,ww^1428,0,ww^20233,ww^4896,ww^8197,ww^8809,0,ww^22978,ww^6554,ww^23089,0,ww^23664,ww^23701,0,ww^11665,ww^12852
,ww^25945,ww^9421,ww^19176,ww^816,0],
[ww^11183,ww^16895,ww^26075,0,ww^23664,0,ww^12240,ww^27744,ww^17507,0,5,ww^14039,ww^21309,ww^4885,8,ww^11183,ww^7715,0,ww^2040,ww^15096,0,ww^4896,0
,ww^27707,ww^8327,ww^14039],
[0,ww^26075,ww^2615,ww^15708,ww^23664,ww^28319,ww^16320,0,ww^8327,ww^24888,0,ww^4859,ww^4885,ww^21115,0,ww^6083,ww^2615,ww^3672,ww^26520,0,ww^11183
,ww^4896,ww^12852,ww^8327,ww^13427,0],
[0,0,ww^4284,ww^12277,ww^20233,ww^10608,ww^3709,ww^5953,ww^4896,0,ww^23089,ww^24888,ww^22784,ww^22978,ww^8809,ww^17952,ww^23664,0,ww^13909,ww^25945
,ww^17952,ww^25945,ww^5341,ww^9996,0,0],
[ww^11183,ww^16895,ww^7715,ww^10608,ww^4284,ww^4859,0,ww^13464,0,0,ww^16320,ww^28319,ww^19165,ww^6835,ww^26520,ww^25463,0,0,0,ww^816,ww^20363,ww^9996
,ww^3672,ww^17507,ww^8327,ww^14039],
[ww^20363,0,ww^16895,ww^6528,0,ww^28319,5,0,ww^8327,ww^10608,ww^16320,ww^23219,ww^7029,ww^19165,ww^26520,ww^16283,ww^2615,ww^17952,8,0,ww^11183,0,ww^7752
,ww^22607,0,ww^19139],
[ww^27132,ww^23664,0,ww^17377,0,0,ww^23089,ww^25333,ww^19176,ww^3097,ww^3709,ww^6528,ww^20834,ww^8504,ww^13909,ww^7752,ww^9384,ww^14521,ww^8809,ww^20845
,0,0,ww^14521,0,ww^19176,ww^1428],
[ww^7552,ww^9154,ww^27266,ww^12077,ww^14933,ww^6298,ww^13679,ww^14655,ww^18976,ww^11799,ww^27959,ww^10130,ww^17206,ww^11424,ww^13679,ww^7274,ww^13264
,ww^23223,ww^27959,ww^6087,ww^17722,ww^20645,ww^9221,ww^4418,ww^586,ww^10408],
[ww^21554,ww^13264,ww^23434,ww^26079,ww^375,ww^10408,ww^17789,ww^10823,ww^4418,ww^7967,ww^3509,ww^6298,ww^3398,ww^2926,ww^17789,ww^3442,ww^27266,ww^19391
,ww^3509,ww^2255,ww^21832,ww^6087,ww^23223,ww^586,ww^4696,ww^24410],
[ww^2003,0,ww^2615,ww^24888,0,ww^14039,8,0,ww^22607,ww^20808,ww^26520,ww^4859,ww^21309,ww^4885,ww^16320,ww^6083,ww^16895,ww^7752,5,0,ww^25463,0,ww^17952
,ww^8327,0,ww^8939],
[ww^12852,ww^13464,0,ww^3097,0,0,ww^8809,ww^15133,ww^816,ww^17377,ww^13909,ww^24888,ww^6554,ww^22784,ww^3709,ww^17952,ww^27744,ww^241,ww^23089,ww^2485,0
,0,ww^241,0,ww^816,ww^15708],
[0,0,ww^4284,ww^8197,ww^20233,ww^6528,ww^28189,ww^5953,ww^816,0,ww^23089,ww^20808,ww^22784,ww^22978,ww^8809,ww^22032,ww^27744,0,ww^17989,ww^25945
,ww^22032,ww^25945,ww^9421,ww^9996,0,0],
[ww^11183,ww^16895,ww^11795,ww^6528,ww^4284,ww^8939,0,ww^9384,0,0,ww^12240,ww^28319,ww^19165,ww^6835,ww^2040,ww^25463,0,0,0,ww^4896,ww^16283,ww^9996
,ww^7752,ww^13427,ww^8327,ww^14039],
[ww^25463,ww^2615,ww^7715,0,ww^13464,0,ww^2040,ww^9384,ww^27707,0,8,ww^28319,ww^7029,ww^19165,5,ww^25463,ww^26075,0,ww^12240,ww^4896,0,ww^15096,0
,ww^17507,ww^22607,ww^28319],
[0,ww^7715,ww^16895,ww^1428,ww^13464,ww^14039,ww^26520,0,ww^22607,ww^6528,0,ww^23219,ww^19165,ww^6835,0,ww^16283,ww^16895,ww^22032,ww^16320,0,ww^25463
,ww^15096,ww^27132,ww^22607,ww^3227,0],
[0,ww^9384,ww^13464,ww^12277,ww^20233,ww^1428,0,ww^20233,ww^816,ww^12277,ww^8809,0,ww^22978,ww^6554,ww^23089,0,ww^27744,ww^19621,0,ww^11665,ww^12852
,ww^25945,ww^5341,ww^15096,ww^4896,0],
[ww^2003,ww^21995,ww^16895,ww^20808,0,ww^28319,ww^16320,ww^27744,ww^22607,ww^15708,0,0,ww^21115,ww^21309,0,0,ww^16895,ww^27132,ww^26520,ww^15096,ww^11183
,0,ww^22032,ww^22607,ww^17507,ww^8939],
[ww^11183,ww^2615,0,0,ww^23664,ww^23219,0,ww^18564,ww^13427,ww^20808,ww^2040,ww^28319,ww^21115,ww^21309,ww^12240,ww^25463,ww^11795,ww^7752,0,ww^9996
,ww^2003,ww^4896,0,0,ww^22607,ww^14039],
[ww^3672,0,ww^23664,0,ww^20233,ww^24888,ww^13909,ww^5953,ww^9996,ww^26557,ww^8809,0,ww^20834,ww^8504,ww^23089,0,ww^4284,ww^5341,ww^3709,ww^25945,ww^3672
,ww^25945,0,ww^4896,0,ww^10608],
[ww^17952,ww^4284,0,ww^17377,ww^11053,ww^6528,ww^23089,ww^11053,0,ww^17377,0,ww^24888,ww^22978,ww^6554,0,ww^17952,0,ww^241,ww^8809,ww^6565,ww^22032
,ww^20845,ww^14521,0,ww^24276,ww^24888],
[ww^7752,ww^23664,ww^23664,ww^3097,ww^25333,0,ww^23089,0,0,ww^17377,ww^28189,ww^1428,ww^8504,ww^8698,ww^17989,ww^27132,0,ww^241,ww^8809,0,0,ww^6565
,ww^241,ww^4896,ww^19176,ww^6528]];

H:=sub<GL(26,F)|[l1,l2,h1]>;

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[273,295,313,327,332,571,584,597,608,628,644,840,855,883,926,942,1081,1098,1158,1181,1209,1295,1314,1410,1433,1452,1581,1613,
1640,1653,1674,1773,1807,1836,1861,2012,2039,2052,2072,2167,2196,2220,2361,2374,2384,2483,2507,2615,2718,2731];
vals:=[1,12,1,12,1,1,12,12,1,12,1,12,1,12,1,12,1,12,1,12,1,12,1,12,1,12,1,12,1,1,12,12,1,12,1,1,12,12,1,12,1,12,1,1,12,12,1,1,11,11];

f26:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f26[ents[i]]:=vals[i]; end for;

// Now set up the centralizer of L in GL(26,F), which is given by all possible matrices scal below.

R<a,b,c,d>:=PolynomialRing(F,4);
scal:=DiagonalMatrix([a,a,a,b,b,a,b,b,a,b,b,a,c+3*d,d+3*c,b,a,a,b,b,b,a,b,b,a,a,a]);
mats:=MatrixRing(R,26);

scal:=DiagonalMatrix([a,a,a,b,b,a,b,b,a,b,b,a,8*c+6*d,6*c+8*d,b,a,a,b,b,b,a,b,b,a,a,a]);
scal[13,14]:=2*d-2*c;
scal[14,13]:=2*c-2*d;

mats!l1*scal eq scal*mats!l1 and mats!l2*scal eq scal*mats!l2;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine) satisfies the equations mentioned
V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

function CheckDetermination()

ProdRel([1,10,21])-ProdRel([1,4,9]) eq ww^22131*a*(a+ww^1669*b)*(a+ww^8809*b);
ProdRel([1,5,23])-ProdRel([1,7,8]) eq ww^711*b*(a+ww^1669*b)*(a+ww^23089*b);
// Since a,b ne 0, we must have a+ww^1669*b=0, so a-ww^15949*b

coeffs1:=[ww^15949*b,b,c,d];
Evaluate(ProdRel([1,1,23])/ww^19998-ProdRel([1,4,23])/ww^4049,coeffs1) eq ww^12664*b^2*(c+ww^9834*d);
// Since b ne 0 we have c + ww^9834*d=0, so c=ww^24114*d

coeffs2:=[ww^15949*b,b,ww^24114*d,d];
Evaluate(ProdRel([1,1,22]),coeffs2) eq ww^13936*b^2*(d-ww^6062*b);

coeffs3:=[ww^15949*b,b,ww^24114*ww^6062*b,ww^6062*b];
scal3:=Evaluate(scal,coeffs3);
sca:=GL(26,F)!Evaluate(scal3,[1:i in [1..4]]);
gg:=h1^sca;

// Then that gg does lie in F4.
{CheckRel(i,gg):i in seqs} eq {0};

// Now check that the normalizer of L normalizes H1.
H1:=sub<GL(26,F)|l1,l2,gg>;
NH:=sub<GL(26,F)|l1,l2,gg,l3>;
Index(NH,H1) eq 2 and IsIsomorphic(H1,PSL(2,25));
// We will check that <L,l3> is the normalizer of L in NGT, which is the normalizer of L in G, in CheckF4Form.

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. The normalizer of a torus
// has a small space of trilinear forms for F4. We use two random generators to quickly reduce to that space, and
// and then choose a random element of F4 to reduce the space of trilinear forms down to 1 dimension.

function CheckF4Form()

q:=13^4;
F:=GF(q);
z:=PrimitiveElement(F)^5712;
GG:=GroupOfLieType("F4",q);
W:=VectorSpace(GF(q),4);
rho:=StandardRepresentation(GG);
Over:=GL(26,q);
g1:=elt<GG|W![z,1,1,1]>;
g2:=elt<GG|W![1,z,1,1]>;
g3:=elt<GG|W![1,1,z,1]>;
g4:=elt<GG|W![1,1,1,z]>;
W:=Reflections(GG);
Mats1:=[rho(i):i in [g1,g2,g3,g4]];
MatsE:=[rho(i):i in W];
NGT:=sub<Over|Mats1 cat MatsE>;
T:=sub<NGT|Mats1>;
E:=sub<NGT|MatsE>;

// Confirm that L is a subgroup of F4:

l1 in NGT and l2 in NGT and l3 in NGT;
Normalizer(NGT,L) eq sub<NGT|L,l3>;
// Check our assertions from the paper:

// Note that the character of M(F4) on elements of order 5 is 1.
subs:=[i`subgroup:i in Subgroups(NGT:OrderEqual:=25)|{BrauerCharacter(GModule(i`subgroup))[j]:j in {2..25}} eq {1}];
#subs eq 1;
Bool:=IsConjugate(NGT,DerivedSubgroup(L),subs[1]); Bool;
Ns:=Normalizer(NGT,subs[1]);
subs2:=Subgroups(Ns:OrderEqual:=12,IsCyclic:=true);
Ltest:=sub<NGT|subs[1],subs2[1]`subgroup>;
Bool:=IsConjugate(NGT,L,Ltest); Bool;
Index(NGT,Centralizer(NGT,subs[1])) eq 1152; //the order of W(F4). This shows that C_G(L0)=T.

// Now build the matrix of linear relations that the trilinear form must satisfy.
mat:=[];
repeat y1:=Random(NGT); y2:=Random(NGT); until NGT eq sub<NGT|y1,y2>;
for h in [y1,y2] do
  for nn in [1..#seqs] do a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
end for;

repeat
  h:=rho(Random(GG));
  for iii in [1..5] do nn:=Random([1..#seqs]); a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
until Dimension(Nullspace(Transpose(Matrix(F,mat)))) eq 1;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
"Is the trilinear form given in this document correct?";
return &and[ftest[i] eq f26[i]:i in [1..#f26]];

end function;

"The function CheckF4Form() checks that the trilinear form f26 from F4 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into F4 is correct.";

==> anc/F4/PSL225p=2.txt <==
/* In this case we let H denote a copy of PSL(2,25), L denote the subgroup 5^2.12, and let G denote F4(16).
   We give matrices defining L, an element of order 5 and an element of order 12. We give an element x that
   conjugates our version of L into the normalizer of a torus of F4(16), as constructed using the GroupOfLieType
   command. We give H as a pair of matrices, one from L and the other chosen at random. A posteriori, one could
   produce H as a subgroup of F4 and show that no other overgroup of L preserves the F4 trilinear form, but we
   prefer a less synthetic proof.
*/

// First we set up L, H and give the matrix x that does the conjugation.
F<ww>:=GF(16);

l1:=GL(26,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,ww^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,ww^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9]];

l2:=GL(26,F)![[ww^5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,ww^10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0]];

l3x:=GL(26,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,ww^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,ww^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,ww^9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^12,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

L:=sub<GL(26,F)|l1,l2>;

h2:=GL(26,F)![[0,1,ww^11,ww^7,ww^12,ww^8,ww^9,ww^4,ww,ww^2,ww^6,ww^3,ww^13,ww^14,ww^10,ww^5,ww^2,ww^3,ww^7,ww^3,ww^3,ww^3,ww^4,ww^14,ww^11,ww],
[1,0,ww^6,ww^7,ww^2,ww^3,ww^14,ww^4,ww,ww^12,ww^11,ww^8,ww^13,ww^9,ww^5,ww^10,ww^7,ww^3,ww^2,ww^3,ww^3,ww^3,ww^14,ww^4,ww,ww^11],
[ww^10,1,ww^11,ww^7,ww^7,0,ww^9,0,0,0,ww^6,ww^8,ww^8,ww^4,1,0,ww^2,ww^8,ww^2,ww^3,ww^13,ww^8,ww^14,ww^14,0,ww],
[ww^5,ww^5,ww,ww^12,0,0,ww^14,ww^4,ww^11,0,ww,0,ww^3,ww^14,1,1,ww^2,ww^8,ww^2,0,0,ww^8,ww^14,ww^14,ww,ww],
[1,ww^10,ww,0,ww^7,ww^3,0,ww^14,ww,ww^12,0,ww^8,0,ww^14,ww^5,ww^5,ww^7,ww^13,0,ww^8,ww^8,ww^3,0,ww^9,ww^11,ww^11],
[ww^10,1,0,0,ww^12,ww^13,ww^4,ww^4,ww^11,ww^2,ww^11,ww^3,0,0,ww^5,ww^5,0,ww^13,ww^12,ww^8,ww^8,ww^3,ww^4,0,ww^11,ww^11],
[1,ww^10,ww^6,ww^2,0,ww^13,ww^14,0,0,ww^2,ww,0,ww^13,ww^9,0,ww^10,ww^2,ww^8,ww^2,ww^3,ww^13,ww^8,ww^14,ww^14,ww^6,0],
[ww^5,ww^5,0,ww^7,ww^2,ww^13,0,ww^9,ww^6,ww^2,0,ww^13,ww^8,0,ww^5,ww^5,ww^7,0,ww^7,ww^8,ww^8,0,ww^9,ww^9,ww^11,ww^11],
[ww^5,ww^5,0,ww^2,ww^7,ww^8,0,ww^9,ww^6,ww^7,0,ww^8,ww^13,0,ww^5,ww^5,ww^12,0,ww^12,ww^8,ww^8,0,ww^4,ww^4,ww^11,ww^11],
[ww^10,1,0,0,ww^12,ww^8,ww^14,ww^14,ww,ww^7,ww,ww^3,0,0,ww^5,ww^5,0,ww^3,ww^7,ww^8,ww^8,ww^13,ww^9,0,ww^11,ww^11],
[1,ww^10,ww^6,ww^7,0,ww^8,ww^4,0,0,ww^7,ww^11,0,ww^8,ww^9,0,1,ww^2,ww^8,ww^2,ww^13,ww^3,ww^8,ww^14,ww^14,ww,0],
[1,ww^10,ww^11,0,ww^2,ww^3,0,ww^4,ww^11,ww^12,0,ww^13,0,ww^4,ww^5,ww^5,ww^12,ww^3,0,ww^8,ww^8,ww^13,0,ww^4,ww^11,ww^11],
[ww^5,ww^5,ww^11,ww^12,0,0,ww^4,ww^14,ww,0,ww^11,0,ww^3,ww^4,ww^10,ww^10,ww^2,ww^8,ww^2,0,0,ww^8,ww^14,ww^14,ww^6,ww^6],
[ww^10,1,ww,ww^2,ww^2,0,ww^9,0,0,0,ww^6,ww^13,ww^13,ww^14,ww^10,0,ww^2,ww^8,ww^2,ww^13,ww^3,ww^8,ww^14,ww^14,0,ww^6],
[ww^2,ww^7,ww^8,ww^14,ww^4,ww^10,0,ww,ww^13,ww^4,0,ww^10,1,ww^6,0,ww^2,ww^9,ww^10,ww^4,0,0,ww^5,ww^11,ww^6,ww^13,0],
[ww^7,ww^2,0,ww^14,ww^4,ww^10,ww^6,ww,ww^13,ww^4,ww^8,ww^10,1,0,ww^2,0,ww^4,ww^5,ww^9,0,0,ww^10,ww^6,ww^11,0,ww^13],
[ww^7,ww^2,ww^13,ww^4,ww^9,0,ww,ww^6,ww^8,0,ww^13,ww^5,ww^10,ww,ww^12,ww^7,0,0,ww^4,ww^10,ww^5,0,ww^11,0,ww^8,ww^3],
[ww^12,ww^12,ww^13,ww^4,ww^9,1,ww,0,0,ww^14,ww^13,ww^5,ww^10,ww,ww^7,ww^2,0,ww^5,0,1,1,ww^10,0,0,ww^13,ww^8],
[ww^2,ww^7,ww^13,ww^4,0,ww^5,ww,ww^6,ww^8,ww^9,ww^13,0,ww^10,ww,ww^7,ww^12,ww^4,0,0,ww^5,ww^10,0,0,ww^11,ww^3,ww^8],
[ww^12,ww^12,ww^8,0,ww^4,ww^10,ww^11,ww,ww^13,ww^4,ww^3,ww^10,0,ww^6,0,0,ww^4,1,ww^14,ww^10,ww^5,1,ww,ww^11,0,0],
[ww^12,ww^12,ww^3,0,ww^4,ww^10,ww^6,ww,ww^13,ww^4,ww^8,ww^10,0,ww^11,0,0,ww^14,1,ww^4,ww^5,ww^10,1,ww^11,ww,0,0],
[ww^12,ww^12,ww^13,ww^4,ww^14,ww^5,ww,0,0,ww^9,ww^13,1,ww^10,ww,ww^2,ww^7,0,ww^10,0,1,1,ww^5,0,0,ww^8,ww^13],
[ww^2,ww^7,ww^13,ww^4,0,1,ww,ww^11,ww^3,ww^14,ww^13,0,ww^10,ww,ww^2,ww^12,ww^14,0,0,ww^10,ww^5,0,0,ww,ww^3,ww^13],
[ww^7,ww^2,ww^13,ww^4,ww^14,0,ww,ww^11,ww^3,0,ww^13,1,ww^10,ww,ww^12,ww^2,0,0,ww^14,ww^5,ww^10,0,ww,0,ww^13,ww^3],
[ww^7,ww^2,0,ww^9,ww^4,ww^10,ww^11,ww,ww^13,ww^4,ww^3,ww^10,ww^5,0,ww^7,0,ww^14,ww^10,ww^9,0,0,ww^5,ww^6,ww,0,ww^8],
[ww^2,ww^7,ww^3,ww^9,ww^4,ww^10,0,ww,ww^13,ww^4,0,ww^10,ww^5,ww^11,0,ww^7,ww^9,ww^5,ww^14,0,0,ww^10,ww,ww^6,ww^8,0]];

H:=sub<GL(26,F)|[l2,h2]>;

x:=GL(26,F)![[0,0,0,0,0,0,0,0,0,0,0,0,ww^4,ww^9,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,ww^2,ww^12,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,ww^4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4],
[0,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,ww,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww,0]];

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..26]|i le j and j le k];

/* We next give the symmetric trilinear form that comes from F4. This was found by choosing elements of F4, mapping
them to lie over our copy of L, and then using the G-invariance of the form to obtain constraints on the structure
constants of it. Code is included at the end to reconstruct this, but it can take a while, so we give it here for
ease of calculations.
*/

ents:=[63,85,106,125,146,163,285,295,304,311,320,325,388,410,431,450,471,488,610,620,629,636,645,650,823,843,869,969,1050,1113,1142,
1216,1336,1408,1418,1468,1545,1551,1638,1691,1789,1923,2008,2047,2112,2274,2330,2392,2546,2657,2751,2850,2974,3035,3098,3126];

vals:=[1,ww^10,ww^5,1,ww^5,ww^10,ww^14,ww^4,ww^4,ww^9,ww^14,ww^9,ww^3,ww^8,ww^13,ww^3,ww^13,ww^8,ww^7,ww^2,ww^2,ww^12,ww^7,ww^12,ww^7,
ww^10,ww^7,ww^4,ww^10,ww^7,ww^7,ww^4,ww^10,ww^7,ww^7,ww^4,ww^7,ww^10,ww^7,ww^4,ww^7,ww^4,ww^7,ww^7,ww^4,ww^4,ww^7,ww^4,ww^4,ww^4,
ww^4,ww^4,ww,ww,ww,ww];

f26:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f26[ents[i]]:=vals[i]; end for;

// Now set up the centralizer of L in GL(26,F), which is given by all possible matrices scal below.

R<a,b,c,d>:=PolynomialRing(F,4);
scal:=DiagonalMatrix([a,b,c,c,c,c,c,c,c,c,c,c,c,c,d,d,d,d,d,d,d,d,d,d,d,d]);

// We also need this matrix ring so we can multiply elements of F4 by scal, as we have to coerce them into this ring first
mats:=MatrixRing(R,26);

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine) satisfies the equations mentioned
V:=GModule(L);
g:=mats!h2;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

function CheckDetermination()

ProdRel([1,3,6]) eq ww^10*c*(c+ww^5*d)^2;

// So c=ww^5*d
coeffs1:=[a,b,ww^5*d,d];

// Then we obtain the other two coefficients:
Evaluate(ProdRel([1,3,16]),coeffs1) eq d^2*(b+ww^12*d);
Evaluate(ProdRel([1,3,4]),coeffs1) eq d^2*(a+ww^5*d);

coeffs2:=[ww^5*d,ww^12*d,ww^5*d,d];

// Now we check that this element lies in F4. First construct the appropriate conjugate.
scal2:=Evaluate(scal,coeffs2);
sca:=GL(26,F)!Evaluate(scal2,[1:i in [1..4]]);

gg:=h2^sca;

// Then that gg does lie in F4.
{CheckRel(i,gg):i in seqs} eq {0};

// Now check that the normalizer of L normalizes H1.
H1:=sub<GL(26,F)|l1,l2,gg>;
NH:=sub<GL(26,F)|l1,l2,gg,l3x^(x^-1)>;
Index(NH,H1) eq 2 and IsIsomorphic(H1,PSL(2,25));
// We will check that <L,l3> is the normalizer of L in NGT, which is the normalizer of L in G, in CheckF4Form.

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. The normalizer of a torus
// has a small space of trilinear forms for F4. We use two random generators to quickly reduce to that space, and
// and then choose a random element of F4 to reduce the space of trilinear forms down to 1 dimension.

function CheckF4Form()

q:=16;
GG:=GroupOfLieType("F4",q);
z:=PrimitiveElement(F)^3;
W:=VectorSpace(GF(q),4);
rho:=StandardRepresentation(GG);
Over:=GL(26,q);
g1:=elt<GG|W![z,1,1,1]>;
g2:=elt<GG|W![1,z,1,1]>;
g3:=elt<GG|W![1,1,z,1]>;
g4:=elt<GG|W![1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;

// Confirm that L is a subgroup of F4 via conjugation by x:

L.1^x in NGT and L.2^x in NGT;
Lx:=sub<NGT|l1^x,l2^x>;

Normalizer(NGT,Lx) eq sub<NGT|Lx,l3x>;

// Now build the matrix of linear relations that the trilinear form must satisfy.
mat:=[];
repeat y1:=Random(NGT); y2:=Random(NGT); until NGT eq sub<NGT|y1,y2>;
for h in [x*y1*x^-1,x*y2*x^-1] do
  for nn in [1..#seqs] do a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
end for;

repeat
  h:=x*rho(Random(GG))*x^-1;
  for iii in [1..5] do nn:=Random([1..#seqs]); a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
until Dimension(Nullspace(Transpose(Matrix(F,mat)))) eq 1;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
"Is the trilinear form given in this document correct?";
return &and[ftest[i] eq f26[i]:i in [1..#f26]];

end function;

"The function CheckF4Form() checks that the trilinear form f26 from F4 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into F4 is correct.";


==> anc/F4/PSL225p=3.txt <==
/* In this case we let H denote a copy of PSL(2,25), L denote the subgroup 5^2.12, and let G denote F4(81).
   We give matrices defining L, an element of order 5 and an element of order 12. L lies in the normalizer of
   a torus of F4(81), as constructed using the GroupOfLieType command. We give H as L and a single matrix,
   which were chosen at random. A posteriori, one could produce H as a subgroup of F4 and show that no other
   overgroup of L preserves the F4 trilinear form, but we prefer a less synthetic proof.
*/

F<ww>:=GF(81);
l1:=GL(26,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,ww^64,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,ww^32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,ww^64,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,ww^48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,ww^32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,ww^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,ww^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,ww^48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,ww^32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,ww^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^48,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^64,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^32,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^64,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^64,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^48,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^32,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^16,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^48,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^16,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]];

l2:=GL(26,F)![[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0],
[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0]];

l3:=GL(26,F)![[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^24,0,0],
[0,0,0,0,0,0,0,0,0,ww^24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,ww^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^32,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^32,0,0,0,0,0,0],
[0,0,0,ww^32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^48,0],
[0,0,0,0,0,0,0,0,0,0,0,ww^48,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^24,0,0,0,0,0],
[0,0,0,0,ww^24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^16,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^72,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,ww^56,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^48,0,0,0],
[0,ww^32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^64,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^16,0,0,0,0,0,0,0,0],
[0,0,ww^16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]];

L:=sub<GL(26,F)|[l1,l2]>;

h1:=GL(26,F)![[0,ww^43,ww^19,ww^42,ww^24,ww^5,ww^69,0,ww^14,ww^30,0,ww^13,ww^73,ww^7,0,ww^21,ww^26,ww^10,ww^45,0,ww^69,ww^56,ww^38,ww^15,ww^31,0],
[ww^65,ww^66,ww^62,0,ww^67,0,ww^62,ww^73,ww^67,ww^3,ww^64,0,ww^76,ww^10,ww^56,0,ww^19,ww^3,ww^18,ww^13,0,ww^19,0,ww^58,ww^14,ww^21],
[ww^25,ww^46,ww^72,ww^65,ww^67,0,0,0,ww^27,ww^3,ww^34,ww^66,ww^50,ww^71,ww^46,ww^14,ww^59,ww^3,0,0,0,ww^19,ww^21,ww^8,ww^34,ww^61],
[ww^42,0,ww^59,0,ww^14,ww^5,ww^69,0,ww^24,ww^50,ww^71,ww^53,ww^68,ww^33,ww^3,ww^61,ww^56,ww^70,ww^45,0,ww^69,ww^26,0,ww^55,0,ww^38],
[ww^72,ww^13,ww^29,ww^62,0,0,ww^79,ww^30,ww^14,0,ww^61,ww^3,ww^28,ww^73,ww^53,ww^71,ww^26,0,ww^75,ww^50,0,0,ww^18,ww^45,ww^21,ww^48],
[ww^75,0,0,ww^75,0,ww^38,ww^32,ww^3,ww^57,ww^53,ww^14,ww^26,ww^76,ww^10,ww^66,ww^54,ww^69,ww^73,ww^8,ww^43,ww^2,0,ww^51,0,0,ww^51],
[ww^75,ww^46,0,ww^75,ww^37,ww^48,ww^22,ww^43,0,ww^13,0,ww^6,ww^71,ww^36,0,ww^74,0,ww^33,ww^58,ww^3,ww^32,ww^9,ww^51,0,ww^34,ww^51],
[0,ww^3,0,0,ww^14,ww^45,ww^69,ww^70,ww^34,2,ww^11,ww^13,ww^47,ww^68,ww^63,ww^21,ww^6,2,ww^45,ww^10,ww^29,ww^26,0,0,ww^71,0],
[ww^62,ww^13,ww^69,ww^72,ww^14,ww^35,0,ww^50,0,0,ww^61,ww^43,ww^33,ww^47,ww^53,ww^31,0,0,0,ww^30,ww^79,ww^26,ww^48,ww^5,ww^21,ww^18],
[ww^62,ww^13,ww^29,ww^2,0,ww^15,ww^39,2,0,ww^50,ww^21,0,ww^47,ww^68,ww^13,0,0,ww^70,ww^35,1,ww^19,0,ww^78,ww^45,ww^21,ww^18],
[0,ww^16,ww^2,ww^45,ww^67,ww^78,0,ww^33,ww^67,ww^43,ww^34,0,ww^71,ww^36,ww^46,0,ww^19,ww^43,0,ww^53,ww^42,ww^19,ww^41,ww^38,ww^24,0],
[ww^35,0,ww^2,ww^75,ww^57,ww^58,ww^22,ww^3,ww^17,0,0,ww^56,ww^50,ww^71,0,ww^64,ww^29,0,ww^58,ww^43,ww^62,ww^69,ww^51,ww^38,0,ww^11],
[ww^33,ww^14,ww^70,ww^73,ww^65,ww^46,ww^70,ww^41,ww^25,ww^41,ww^22,ww^54,ww^34,ww^69,ww^14,ww^62,ww^57,ww^41,ww^46,ww,ww^30,ww^17,ww^49,ww^6,ww^22,ww^9],
[ww^73,ww^54,ww^30,ww^33,ww^25,ww^6,ww^30,ww,ww^65,ww,ww^62,ww^14,ww^8,ww^74,ww^54,ww^22,ww^17,ww,ww^6,ww^41,ww^70,ww^57,ww^9,ww^46,ww^62,ww^49],
[0,ww^56,ww^62,ww^25,ww^27,ww^18,0,ww^53,ww^27,ww^3,ww^14,0,ww^31,ww^76,ww^66,0,ww^59,ww^3,0,ww^33,ww^22,ww^59,ww^61,ww^58,ww^64,0],
[ww^75,0,ww^62,ww^35,ww^77,ww^38,ww^42,ww^43,ww^37,0,0,ww^16,ww^10,ww^31,0,ww^24,ww^9,0,ww^38,ww^3,ww^2,ww^49,ww^11,ww^58,0,ww^51],
[ww^42,ww^13,ww^69,ww^72,ww^74,ww^15,0,ww^70,0,0,ww^61,ww^23,ww^33,ww^47,ww^53,ww^51,0,0,0,ww^10,ww^19,ww^46,ww^48,ww^5,ww^21,ww^38],
[ww^42,ww^13,ww^29,ww^22,0,ww^35,ww^59,2,0,ww^70,ww^21,0,ww^47,ww^68,ww^13,0,0,ww^50,ww^15,1,ww^79,0,ww^58,ww^45,ww^21,ww^38],
[ww^35,ww^66,0,ww^35,ww^17,ww^8,ww^42,ww^3,0,ww^73,0,ww^26,ww^31,ww^76,0,ww^54,0,ww^53,ww^38,ww^43,ww^72,ww^29,ww^11,0,ww^14,ww^11],
[0,ww^23,0,0,ww^34,ww^5,ww^29,ww^10,ww^14,1,ww^31,ww^53,ww^7,ww^28,ww^43,ww^61,ww^26,1,ww^5,ww^70,ww^69,ww^6,0,0,ww^51,0],
[ww^75,0,0,ww^75,0,ww^18,ww^32,ww^3,ww^37,ww^73,ww^74,ww^46,ww^76,ww^10,ww^6,ww^34,ww^9,ww^53,ww^8,ww^43,ww^22,0,ww^51,0,0,ww^51],
[ww^72,ww^13,ww^29,ww^42,0,0,ww^19,ww^10,ww^74,0,ww^61,ww^63,ww^28,ww^73,ww^53,ww^11,ww^46,0,ww^55,ww^70,0,0,ww^38,ww^45,ww^21,ww^48],
[ww^22,0,ww^79,0,ww^34,ww^45,ww^29,0,ww^64,ww^30,ww^51,ww^13,ww^28,ww^73,ww^23,ww^21,ww^16,ww^10,ww^5,0,ww^29,ww^6,0,ww^35,0,ww^58],
[ww^5,ww^26,ww^72,ww^45,ww^67,0,0,0,ww^27,ww^3,ww^54,ww^6,ww^50,ww^71,ww^26,ww^74,ww^59,ww^3,0,0,0,ww^19,ww^41,ww^8,ww^54,ww],
[ww^5,ww^46,ww^2,0,ww^27,0,ww^2,ww^13,ww^27,ww^43,ww^24,0,ww^36,ww^50,ww^16,0,ww^59,ww^43,ww^78,ww^73,0,ww^59,0,ww^38,ww^34,ww],
[0,ww^63,ww^39,ww^22,ww^64,ww^45,ww^29,0,ww^34,ww^50,0,ww^53,ww^33,ww^47,0,ww^61,ww^6,ww^70,ww^5,0,ww^29,ww^16,ww^58,ww^75,ww^11,0]];

H:=sub<GL(26,F)|l1,l2,h1>;
// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[273,295,313,327,332,571,584,597,608,628,644,840,855,883,926,942,1081,1098,1158,1181,1209,1295,1314,1410,1433,1452,1581,1613,
1640,1653,1674,1773,1807,1836,1861,2012,2039,2052,2072,2167,2196,2220,2361,2374,2384,2483,2507,2615,2718,2731];
vals:=[1,2,1,2,1,1,2,2,1,2,1,2,1,2,1,2,1,2,1,2,1,2,1,2,1,2,1,2,1,1,2,2,1,2,1,1,2,2,1,2,1,2,1,1,2,2,1,1,1,1];

f26:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f26[ents[i]]:=vals[i]; end for;

// Now set up the centralizer of L in GL(26,F), which is given by all possible matrices scal below.

R<a,b,c,d>:=PolynomialRing(F,4);
scal:=DiagonalMatrix([a,b,b,a,a,b,b,a,a,a,b,b,c-d,c+d,b,b,a,a,b,a,b,a,a,b,b,a]);
scal[14,13]:=d;
scal[13,14]:=-d;


// We also need this matrix ring so we can multiply elements of F4 by scal, as we have to coerce them into this ring first
mats:=MatrixRing(R,26);

//mats!l1*scal eq scal*mats!l1 and mats!l2*scal eq scal*mats!l2;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine) satisfies the equations mentioned
V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

function CheckDetermination()

ProdRel([1,1,8]) eq -(a-ww^79*c)^3;
ProdRel([2,2,11]) eq -(b-ww^42*c)^3;

coeffs1:=[ww^79*c,ww^42*c,c,d];
// Now kill off d.
Evaluate(ProdRel([1,7,26]),coeffs1) eq c^2*(d-ww^69*c);

coeffs2:=[ww^79*c,ww^42*c,c,ww^69*c];

scal2:=Evaluate(scal,coeffs2);
sca:=GL(26,F)!Evaluate(scal2,[1:i in [1..4]]);

gg:=h1^sca;

// Then that gg does lie in F4.
{*CheckRel(i,gg):i in seqs*} eq {*0^^3276*};

// Now check that the normalizer of L normalizes H1.
H1:=sub<GL(26,F)|l1,l2,gg>;
NH:=sub<GL(26,F)|l1,l2,gg,l3>;
Index(NH,H1) eq 2 and IsIsomorphic(H1,PSL(2,25));
// We will check that <L,l3> is the normalizer of L in NGT, which is the normalizer of L in G, in CheckF4Form.

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. The normalizer of a torus
// has a small space of trilinear forms for F4. We use two random generators to quickly reduce to that space, and
// and then choose a random element of F4 to reduce the space of trilinear forms down to 1 dimension.

function CheckF4Form()

q:=81;
GG:=GroupOfLieType("F4",q);
z:=PrimitiveElement(F)^16;
W:=VectorSpace(GF(q),4);
rho:=StandardRepresentation(GG);
Over:=GL(26,q);
g1:=elt<GG|W![z,1,1,1]>;
g2:=elt<GG|W![1,z,1,1]>;
g3:=elt<GG|W![1,1,z,1]>;
g4:=elt<GG|W![1,1,1,z]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;

// Confirm that L is a subgroup of F4:

l1 in NGT and l2 in NGT and l3 in NGT;
Normalizer(NGT,L) eq sub<NGT|L,l3>;

// Check our assertions from the paper:

// Note that the character of M(F4) on elements of order 5 is 1.
subs:=[i`subgroup:i in Subgroups(NGT:OrderEqual:=25)|{BrauerCharacter(GModule(i`subgroup))[j]:j in {2..25}} eq {1}];
#subs eq 1;
Bool:=IsConjugate(NGT,DerivedSubgroup(L),subs[1]); Bool;
Ns:=Normalizer(NGT,subs[1]);
subs2:=Subgroups(Ns:OrderEqual:=12,IsCyclic:=true);
Ltest:=sub<NGT|subs[1],subs2[1]`subgroup>;
Bool:=IsConjugate(NGT,L,Ltest); Bool;
Index(NGT,Centralizer(NGT,subs[1])) eq 1152; //the order of W(F4). This shows that C_G(L0)=T.

// Now build the matrix of linear relations that the trilinear form must satisfy.
mat:=[];
repeat y1:=Random(NGT); y2:=Random(NGT); until NGT eq sub<NGT|y1,y2>;
for h in [y1,y2] do
  for nn in [1..#seqs] do a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
end for;

repeat
  h:=rho(Random(GG));
  for iii in [1..5] do nn:=Random([1..#seqs]); a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
until Dimension(Nullspace(Transpose(Matrix(F,mat)))) eq 1;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
"Is the trilinear form given in this document correct?";
return &and[ftest[i] eq f26[i]:i in [1..#f26]];

end function;

"The function CheckF4Form() checks that the trilinear form f26 from F4 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into F4 is correct.";

==> anc/F4/PSL227p=13.txt <==
/* Here we consider H=PSL(2,27)<F_4(13). Let L=3^3.13 be the Borel subgroup of H. Since L is also contained
   in an exotic 3-local subgroup P=3^3.SL(3,3), and both H and P act irreducibly on M(F4), we take random
   conjugates of P by elements in the centralizer of L (in GL(26,k)) until we find one such that G=<H,P>=F4(13).
   Once we have this, we are able to prove that there is a unique H1 containing L among C_{GL(26,k)}(L)-conjugates
   and contained in G. Since |N_G(L):N_H(L)|=3, this yields exactly three subgroups H1 such that L<H1<G.
*/

// Start by setting up L, H and P.

F:=GF(13);

l1:=GL(26,F)![[3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,9,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,9,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,9,3,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,9,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,10,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,10,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,9,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,9,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,10,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9]];

l2:=GL(26,F)![[0,0,0,0,0,0,0,0,0,9,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,4,0,0,0,1,9,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,10,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,0,1,12,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,4,0,0,0,0,0,0,1,9,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,4,10,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,9,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,0,0,0,0,0,0,0,0,1,9,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,3,0,0,1,9,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,12,4,10,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,5,9,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,1,3,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,12,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,12,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,12,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,12,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,12,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,12,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,12,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,12,4,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,12,4,0,0]];

h2:=GL(26,F)![[3,12,5,9,9,12,3,1,1,10,7,4,8,6,2,1,1,10,4,12,4,9,2,2,8,0],
[11,0,6,8,7,7,5,11,11,5,11,8,9,6,4,7,12,0,7,11,9,1,10,11,4,3],
[10,1,10,2,7,7,9,3,7,4,2,4,0,8,10,7,0,6,1,12,4,5,11,0,11,4],
[0,11,12,9,0,3,2,4,10,10,1,1,1,4,8,4,12,0,5,4,8,3,8,11,11,10],
[10,9,4,8,12,4,11,8,12,9,0,10,12,11,0,11,9,4,7,12,11,5,4,7,10,4],
[2,1,6,5,10,6,12,12,1,4,5,10,5,1,9,6,11,4,11,12,3,3,6,5,8,5],
[11,4,6,1,6,3,4,12,2,8,6,7,7,5,2,4,12,12,1,3,3,0,0,3,1,7],
[9,10,6,1,10,0,5,12,9,10,0,9,1,0,9,1,8,12,4,6,6,4,5,9,11,7],
[12,10,12,3,4,11,9,6,7,1,10,7,12,1,2,3,5,9,2,2,0,1,11,9,8,12],
[11,7,12,4,5,0,10,6,4,9,12,6,1,1,3,6,8,10,7,4,4,4,7,9,6,4],
[7,12,11,5,5,0,1,5,12,11,11,5,3,4,12,3,9,6,8,9,11,6,0,12,8,4],
[4,12,8,6,11,1,5,3,2,2,5,4,12,12,0,3,10,5,11,5,2,0,2,8,7,7],
[10,2,3,5,2,8,10,0,7,5,10,1,5,8,9,3,4,1,8,11,10,1,12,8,2,3],
[3,10,3,2,5,2,6,4,9,12,8,11,11,6,4,2,5,12,6,10,7,10,10,4,6,4],
[8,12,6,4,10,2,10,6,0,8,8,12,2,6,2,6,0,6,1,10,5,5,6,8,7,5],
[12,3,6,10,5,6,11,12,3,11,0,10,5,3,11,5,0,6,0,4,6,12,5,10,6,2],
[10,0,10,2,2,2,4,4,10,6,2,7,0,3,12,9,10,1,2,6,1,11,10,5,10,0],
[6,5,10,8,4,8,1,7,5,1,10,3,1,5,1,2,3,6,4,2,9,1,1,6,12,5],
[4,4,11,2,2,11,6,0,5,5,1,0,5,8,4,2,7,3,10,3,5,1,2,1,11,6],
[6,7,5,12,4,7,11,1,3,5,3,7,1,3,1,9,6,11,5,10,3,1,0,8,6,12],
[4,10,0,8,7,9,9,0,2,12,2,5,8,2,11,9,7,9,12,8,0,8,7,11,3,0],
[12,5,9,7,12,12,4,0,3,8,12,5,11,2,8,5,5,2,1,6,5,4,2,2,10,9],
[5,0,11,3,8,9,10,0,3,12,10,10,3,9,3,5,7,10,8,11,11,9,4,0,8,11],
[12,11,11,4,11,7,12,6,2,9,8,8,5,3,7,10,6,2,3,7,6,0,1,1,7,9],
[6,6,10,7,10,7,3,5,11,4,8,10,2,8,7,4,8,0,12,12,10,7,11,5,1,12],
[4,0,11,5,12,6,12,7,4,6,0,6,8,7,6,8,5,8,2,7,8,7,2,9,0,5]];

p2:=GL(26,F)![[0,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,1,0,2],
[0,0,0,1,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,1,0,2],
[0,0,0,0,0,1,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,1,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,0,0,0,2],
[12,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,4,0,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,11,0,2],
[0,0,0,0,0,0,0,0,1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,1,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,2,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,11,0,0,2],
[0,0,1,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,1,0,2],
[0,0,0,0,4,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,10],
[0,0,0,0,0,0,0,0,0,0,7,0,9,0,1,0,0,0,0,0,0,0,0,7,0,0],
[0,0,0,0,0,0,0,0,0,0,7,0,9,0,0,0,0,0,0,1,0,0,0,7,0,0],
[0,0,0,0,0,0,0,0,0,0,7,0,9,0,0,0,0,1,0,0,0,0,0,7,0,0],
[0,0,0,0,0,0,0,0,0,0,7,0,9,1,0,0,0,0,0,0,0,0,0,7,0,0],
[0,0,0,0,0,0,2,0,0,0,7,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,7,0,9,0,0,0,0,0,0,0,1,0,0,7,0,0],
[0,0,0,0,0,0,0,7,0,0,7,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,7,7,6,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,6,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,12,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,7,0,9,0,0,1,0,0,0,0,0,0,0,7,0,0],
[0,0,0,0,0,0,0,0,0,0,7,0,9,0,0,0,3,0,0,0,0,0,0,8,0,0]];

G:=sub<GL(26,F)|l1,l2,h2,p2>;
H:=sub<GL(26,F)|l1,l2,h2>;
P:=sub<GL(26,F)|l1,l2,p2>;
L:=sub<GL(26,F)|l1,l2>;

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..26]|i le j and j le k];

/* We next give the symmetric trilinear form that comes from F4. This was found by choosing elements of F4, and then
using the G-invariance of the form to obtain constraints on the structure constants of it. Code is included at the end
to reconstruct this, but it can take a while, so we give it here for ease of calculations.
*/

ents:=[2,3,4,5,6,7,8,9,10,11,12,13,27,28,29,30,31,32,33,34,35,36,37,38,51,52,53,54,55,56,57,58,59,60,61,62,67,76,77,78,79,
80,81,82,83,84,85,91,99,100,101,102,103,104,105,106,107,121,122,123,124,125,126,127,128,136,137,142,143,144,145,146,147,148,
157,162,163,164,165,166,167,170,174,181,182,183,184,185,192,199,200,201,202,203,206,216,217,218,232,233,235,247,272,275,284,
295,305,312,314,320,322,329,335,336,340,344,347,349,350,353,354,355,356,357,358,359,360,361,362,363,377,378,379,380,381,382,
383,384,385,386,387,388,392,401,402,403,404,405,406,407,408,409,410,414,424,425,426,427,428,429,430,431,432,446,447,448,449,
450,451,452,453,462,467,468,469,470,471,472,473,487,488,489,490,491,492,495,504,506,507,508,509,510,517,524,525,526,527,528,
541,542,543,546,557,558,560,564,572,595,607,618,628,630,634,637,645,652,657,658,661,663,667,668,669,670,678,679,680,681,682,
683,684,685,686,687,692,701,702,703,704,705,706,707,708,709,710,715,720,724,725,726,727,728,729,730,731,732,737,738,746,747,
748,749,750,751,752,753,758,762,767,768,769,770,771,772,773,778,787,788,789,790,791,792,795,797,806,807,808,809,810,815,817,
824,825,826,827,828,832,834,841,842,843,848,857,858,860,863,870,872,877,894,906,910,917,926,927,930,936,944,945,951,957,961,
962,963,964,965,966,978,979,980,981,982,983,984,985,986,1000,1001,1002,1003,1004,1005,1006,1007,1008,1013,1022,1023,1024,1025,
1026,1027,1028,1029,1031,1038,1043,1044,1045,1046,1047,1048,1049,1063,1064,1065,1066,1067,1068,1071,1082,1083,1084,1085,1086,1093,
1099,1100,1101,1102,1103,1104,1117,1118,1119,1133,1134,1136,1148,1169,1170,1181,1192,1196,1202,1206,1211,1219,1221,1226,1232,1233,
1234,1235,1236,1237,1254,1255,1256,1257,1258,1259,1260,1261,1275,1276,1277,1278,1279,1280,1281,1282,1291,1296,1297,1298,1299,1300,
1301,1302,1310,1316,1317,1318,1319,1320,1321,1324,1335,1336,1337,1338,1339,1342,1346,1353,1354,1355,1356,1357,1358,1359,1360,1361,
1362,1363,1364,1365,1366,1367,1368,1369,1370,1371,1372,1382,1386,1387,1389,1401,1426,1433,1459,1474,1490,1495,1507,1508,1509,1510,
1511,1512,1513,1522,1527,1528,1529,1530,1531,1532,1533,1542,1546,1547,1548,1549,1550,1551,1552,1555,1561,1566,1567,1568,1569,1570,
1577,1579,1580,1584,1585,1586,1587,1588,1596,1601,1602,1603,1612,1617,1618,1619,1620,1627,1632,1641,1648,1660,1671,1672,1673,1674,
1675,1676,1677,1678,1679,1680,1681,1685,1690,1705,1707,1721,1738,1739,1740,1741,1742,1743,1757,1758,1759,1760,1761,1762,1765,1776,
1777,1778,1779,1780,1787,1794,1795,1796,1797,1798,1802,1811,1812,1813,1825,1827,1828,1829,1830,1831,1832,1833,1834,1835,1836,1837,
1838,1839,1840,1841,1842,1862,1877,1882,1900,1915,1931,1948,1949,1950,1951,1952,1955,1966,1967,1968,1969,1970,1972,1973,1977,1984,
1985,1986,1987,1988,1990,1995,2001,2002,2003,2006,2007,2017,2018,2020,2021,2032,2035,2050,2051,2062,2073,2083,2090,2092,2093,2094,
2095,2096,2097,2098,2099,2100,2105,2121,2130,2138,2139,2140,2141,2148,2155,2156,2157,2158,2159,2165,2172,2173,2174,2175,2176,2177,
2178,2179,2180,2181,2182,2183,2184,2185,2186,2187,2188,2189,2191,2196,2203,2210,2221,2255,2261,2276,2292,2296,2309,2310,2311,2312,
2325,2326,2327,2328,2341,2342,2343,2344,2356,2357,2390,2402,2414,2429,2432,2445,2462,2463,2477,2478,2480,2487,2492,2507,2550,2553,
2565,2570,2581,2598,2600,2612,2614,2655,2670,2671,2675,2685,2701,2717,2775,2790,2806,2823,2824,2825,2826,2827,2828,2829,2830,2831,
2832,2833,2834,2835,2836,2837,2838,2839,2840,2841,2842,2843,2844,2845,2846,2847,2848,2849,2850,2851,2852,2853,2854,2855,2856,2857,
2858,2859,2860,2861,2862,2863,2864,2865,2866,2867,2868,2869,2870,2871,2872,2873,2874,2875,2876,2877,2878,2879,2880,2881,2882,2883,
2884,2885,2886,2887,2888,2889,2890,2891,2892,2893,2894,2895,2896,2897,2898,2899,2900,2901,2902,2903,2904,2905,2906,2907,2908,2909,
2910,2911,2912,2914,2915,2916,2917,2918,2919,2920,2921,2922,2923,2924,2925,2926,2927,2928,2929,2930,2931,2932,2933,2934,2935,2936,
2937,2938,2939,2940,2941,2942,2943,2944,2945,2946,2947,2948,2949,2950,2951,2952,2953,2954,2955,2956,2957,2958,2959,2960,2961,2962,
2963,2964,2965,2966,2967,2968,2969,2970,2971,2972,2973,2974,2975,2976,2977,2978,2979,2980,2981,2982,2983,2984,2985,2986,2987,2988,
2989,2990,2992,2993,2994,2995,2996,2997,2998,2999,3000,3001,3002,3003,3004,3005,3006,3007,3008,3009,3010,3011,3012,3013,3014,3015,
3016,3017,3018,3019,3020,3021,3022,3023,3024,3025,3026,3027,3028,3029,3030,3031,3032,3033,3034,3035,3036,3037,3038,3039,3040,3041,
3042,3043,3044,3045,3046,3047,3048,3049,3050,3051,3052,3053,3054,3055,3056,3058,3059,3060,3061,3062,3063,3064,3065,3066,3067,3068,
3069,3070,3071,3072,3073,3074,3075,3076,3077,3078,3079,3080,3081,3082,3083,3084,3085,3086,3087,3088,3089,3090,3091,3092,3093,3094,
3095,3096,3097,3098,3099,3100,3101,3102,3103,3104,3105,3106,3107,3108,3109,3110,3111,3113,3114,3115,3116,3117,3118,3119,3120,3121,
3122,3123,3124,3125,3126,3127,3128,3129,3130,3131,3132,3133,3134,3135,3136,3137,3138,3139,3140,3141,3142,3143,3144,3145,3146,3147,
3148,3149,3150,3151,3152,3153,3154,3155,3156,3158,3159,3160,3161,3162,3163,3164,3165,3166,3167,3168,3169,3170,3171,3172,3173,3174,
3175,3176,3177,3178,3179,3180,3181,3182,3183,3184,3185,3186,3187,3188,3189,3190,3191,3192,3194,3195,3196,3197,3198,3199,3200,3201,
3202,3203,3204,3205,3206,3207,3208,3209,3210,3211,3212,3213,3214,3215,3216,3217,3218,3219,3220,3222,3223,3224,3225,3226,3227,3228,
3229,3230,3231,3232,3233,3234,3235,3236,3237,3238,3239,3240,3241,3243,3244,3245,3246,3247,3248,3249,3250,3251,3252,3253,3254,3255,
3256,3258,3259,3260,3261,3262,3263,3264,3265,3266,3267,3268,3269,3270,3271,3272,3274,3275];

vals:=[1,1,1,7,1,1,4,1,1,1,4,5,1,1,1,12,1,6,4,1,1,1,4,5,9,1,1,12,1,1,4,1,1,9,4,5,12,1,12,1,1,4,1,1,3,4,5,9,2,12,
12,9,12,12,12,9,8,1,1,4,1,1,1,4,5,9,12,1,4,1,1,1,4,5,1,3,4,4,4,3,7,1,10,1,1,1,6,5,10,1,1,4,5,10,1,1,4,5,3,7,
9,12,8,2,8,8,2,5,8,11,8,8,8,11,8,8,10,3,8,1,1,4,1,11,4,1,1,1,4,5,1,1,4,1,6,4,1,1,1,4,5,1,12,1,4,1,6,4,1,1,
3,4,5,3,3,6,11,3,4,4,4,3,7,1,6,4,1,1,1,4,5,12,11,11,6,6,6,11,4,3,4,4,4,3,7,1,10,1,12,1,4,5,10,1,1,4,5,10,1,
4,5,3,3,7,9,10,12,7,7,7,7,7,2,7,5,7,2,7,11,7,1,12,7,7,1,4,1,1,4,1,1,1,4,5,11,1,4,1,1,4,1,1,3,4,5,12,1,3,4,
4,3,4,4,4,3,7,9,4,1,1,10,1,1,1,4,5,12,12,1,4,12,1,1,4,5,12,3,4,4,4,3,7,1,9,1,1,1,4,5,12,10,1,1,4,5,10,12,3,
1,4,5,12,3,7,9,9,4,12,8,11,11,5,11,5,11,7,11,11,11,11,11,11,9,11,4,11,11,4,1,1,4,1,1,5,4,5,3,4,4,3,4,4,12,3,7,
4,1,1,4,1,1,3,4,5,1,12,1,6,1,1,3,4,5,3,4,4,12,3,7,1,1,1,3,4,5,10,9,1,3,9,5,10,5,12,2,3,7,9,12,8,5,8,8,5,8,
7,8,8,11,8,3,8,8,10,8,6,3,3,12,3,3,3,12,2,4,4,3,4,4,4,3,7,9,4,3,4,4,4,3,7,12,12,3,3,3,5,2,4,4,4,4,3,7,10,1,
4,4,3,7,10,9,9,9,9,9,9,9,9,9,8,9,9,4,3,7,10,12,2,10,9,11,8,2,5,5,8,1,4,1,1,1,4,5,11,1,4,1,1,1,4,5,12,3,3,4,
4,4,3,7,1,9,1,1,1,4,5,10,12,1,1,9,4,5,10,12,1,4,5,12,3,7,10,9,9,12,8,11,11,9,11,11,11,11,11,11,11,4,11,11,6,7,
11,6,11,4,1,1,1,4,5,3,4,4,4,3,7,1,1,1,1,4,5,10,1,1,4,5,10,9,1,4,5,1,3,7,1,10,1,1,1,1,1,1,1,1,11,1,1,12,6,5,
6,7,11,11,3,3,3,12,2,8,4,4,4,3,7,12,1,1,4,4,3,7,1,1,4,4,3,7,1,10,12,2,10,4,9,5,2,11,2,2,2,2,4,2,2,2,2,2,9,2,
2,5,5,8,1,1,4,5,7,1,1,4,5,10,10,1,4,5,12,12,12,12,12,12,9,12,12,12,2,12,12,3,7,9,1,12,11,6,2,7,11,11,6,1,4,5,7,
1,4,5,10,3,7,1,9,12,11,5,6,7,11,2,11,4,5,3,7,9,10,12,6,7,5,11,6,11,2,7,9,6,11,2,8,11,5,5,8,9,3,3,8,8,1,8,8,8,
8,8,8,10,8,8,8,8,11,8,11,8,8,8,8,10,8,8,8,11,8,8,8,8,8,8,10,8,5,1,11,11,11,11,11,11,4,11,11,8,8,8,8,8,8,10,8,
8,8,8,8,8,8,10,8,8,8,8,8,8,10,8,9,8,8,7,10,8,8,8,8,10,8,8,8,10,8,8,6,10,10,8,8,8,8,8,8,1,8,8,8,8,10,8,8,8,8,
8,11,8,8,8,8,10,8,8,8,7,11,8,8,8,8,10,8,8,8,11,8,8,8,8,10,8,8,1,11,11,11,11,4,11,11,8,8,8,8,10,8,9,8,8,8,10,7,
8,8,8,10,8,8,8,10,8,8,6,10,10,8,8,8,8,8,8,8,8,8,8,10,8,8,8,8,8,8,8,8,8,10,8,8,8,8,8,8,12,8,10,8,8,8,8,7,8,8,
10,8,8,8,8,8,8,10,8,9,8,8,8,10,8,8,8,8,10,8,8,8,10,8,8,6,10,10,8,8,8,8,8,8,8,8,8,10,8,8,8,8,8,8,8,8,10,8,8,
8,8,8,8,8,10,8,8,8,8,8,8,10,8,9,8,8,8,10,8,8,8,12,10,8,8,8,10,8,8,6,10,10,8,8,8,8,8,8,8,8,10,8,8,8,8,8,8,8,
10,8,8,8,8,8,8,10,8,9,8,8,8,10,8,8,8,8,10,8,8,8,10,8,8,6,10,10,8,5,8,8,8,8,8,10,8,8,8,8,7,8,10,8,9,8,8,8,10,
8,8,8,8,10,8,8,8,10,8,8,6,10,10,8,8,8,8,8,8,10,8,10,8,8,8,10,8,9,8,8,10,8,9,8,10,5,9,6,10,8,8,9,10,8,8,10,8,
8,8,8,10,8,8,8,10,8,8,6,10,10,8,8,8,8,10,8,8,8,10,8,8,6,10,10,8,8,8,10,8,8,6,10,10,8,8,8,1,6,6,10,10,10,8,8];

f26:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f26[ents[i]]:=vals[i]; end for;

// Now set up the centralizer of L in GL(26,F), which is given by all possible matrices scal below.
// We also need this matrix ring so we can multiply elements of F4 by scal, as we have to coerce
// them into this ring first.

R<a,b>:=PolynomialRing(F,2);
mats:=MatrixRing(R,NumberOfRows(l1));
scal:=mats!DiagonalMatrix([a,a,a,a,a,a,a,a,a,a,a,a,a,b,b,b,b,b,b,b,b,b,b,b,b,b]);

// Now we introduce some commands so allow us to proceed with the method in the paper.

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g:=mats!h2;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

// This function determines all subgroups that lie in G and are C_{GL(26,k)}(L)-conjugate to H. It then checks
// that H, P and G are what I say they are. And then it checks that the three H1s are not all the same.

function CheckDetermination()

// First check that there is a single possible H. This is easy.
// We see from this that a must equal b (as a,b cannot be zero), so just a scalar matrix.

ProdRel([1,7,13]) eq -2*a*b*(a-b);

// Now we check that a generator for N_G(L)/N_H(L) does not act on H, but instead permutes three subgroups H containing L.

NL:=Normalizer(P,L); repeat x:=Random(NL); until not(x in L);
not(H eq H^x);

// Now check that H lies in F4. First we check that H is PSL(2,27) and P is 3^3.PSL(3,3), the exotic 3-local subgroup.

Bool:=IsIsomorphic(PSL(2,27),H); Bool;
NP:=NormalSubgroups(P:OrderEqual:=27)[1]`subgroup;
IsIsomorphic(PSL(3,3),P/NP) and IsElementaryAbelian(NP);

// Now we check that the subgroup generated by H and P has a 1-dimensional trilinear form

M:=GModule(G);
Dimension(Fix(SymmetricPower(M,3))) eq 1;

// Finally, we can check directly that they generate F4(13).

Gtree:=CompositionTree(G);
CompositionTreeNonAbelianFactors(G) eq [*<"F",4,13>*];

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one. Choose g in F4 one of l1,
// l2, h2 and p2, and use G-invariance to obtain linear relations.

function CheckF4Form()

mat:=[];
for g in [l1,l2,p2,h2] do
  for nn in [1..#seqs] do a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];// a,b,c;
    val:=[F!0:i in [1..#seqs]];
    for i in [1..26] do if(g[a,i] ne 0) then for j in [1..26] do if(g[b,j] ne 0) then for k in [1..26] do
      val[Position(seqs,Sort([i,j,k]))]+:=g[a,i]*g[b,j]*g[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f26[i]:i in [1..#seqs]];
end function;

"The function CheckF4Form() checks that the trilinear form f26 from F4 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into F4 is correct.";

==> anc/F4/PSL227p=2.txt <==
/* Here we consider H=PSL(2,27)<F_4(13). Let L=3^3.13 be the Borel subgroup of H. The best way to proceed here
   seemed to be to construct two copies of H, H1 and H2, that intersect in a fixed copy of L, and together
   generate a copy of F4(8). Once we have this, we are able to prove that there is a unique H1 containing L
   among C_{GL(26,k)}(L)-conjugates and contained in G. Since |N_G(L):N_H(L)|=3, this yields exactly three
   subgroups H1 such that L<H1<G.
*/

// Start by setting up L, H1 and H2.

F<ww>:=GF(64);

l1:=GL(26,F)![
[ww^57,1,ww^59,ww^60,ww^28,ww^30,ww^23,ww^41,ww^16,ww^51,ww^40,ww^7,ww^38,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^57,ww^54,ww^40,ww^41,ww^11,ww^62,ww^22,ww^45,ww^13,ww^47,1,ww^37,ww^13,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^18,ww^3,ww^26,ww^13,ww^52,ww^12,ww^33,ww^10,0,ww^17,ww^5,ww^24,ww^21,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww,ww^52,ww^32,ww^22,ww^47,ww^28,ww^8,ww^55,ww^34,ww^19,ww^49,ww^3,ww^21,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^13,ww^40,ww^42,ww^58,ww^60,ww^62,ww^4,ww^51,ww^25,ww^40,ww^16,ww^40,ww^2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^61,ww^14,ww^10,ww^45,ww^49,ww^29,ww^54,ww^62,ww^51,ww^26,ww^8,ww^23,ww^38,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^30,ww^43,ww^31,ww^60,ww^34,ww^45,ww^51,ww^48,1,ww^47,ww^32,ww^26,ww^41,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^54,ww^47,ww^54,ww^34,ww^31,ww^19,ww^49,ww^17,ww^14,ww^5,ww^30,ww^29,ww^49,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^49,ww^36,ww^24,ww^46,ww^6,ww^8,ww^50,ww^56,ww^29,ww^59,ww^50,ww^17,ww^34,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^17,ww^19,ww^38,ww^51,ww^11,ww^30,ww^29,ww^18,ww^57,ww^52,ww^51,ww^27,ww^22,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^53,ww^50,ww^31,ww^2,ww^47,ww^49,ww^61,ww^55,ww^60,ww^54,ww^31,ww^21,ww^53,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^16,ww^56,ww^12,ww^26,ww^31,ww^16,ww^51,ww^35,ww^3,ww^34,ww^27,ww^30,ww^29,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^16,ww^30,ww^42,ww^45,ww^9,0,ww^41,ww,ww^61,ww^31,ww^22,ww^35,ww^53,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^58,ww^15,ww^35,ww^10,ww^45,ww^13,ww^11,ww^52,ww^22,ww^57,ww^33,ww^39,ww^34],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^44,ww^9,ww^2,ww^49,ww^5,ww^16,ww^44,ww^48,ww^27,ww,ww^17,ww^20,ww^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^47,ww^51,ww^32,ww^56,ww^61,ww^58,ww^28,ww^56,ww^52,ww^43,ww^10,ww^17,ww^13],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^31,ww^60,ww^45,ww^31,ww^38,ww,ww^25,ww^41,ww^23,ww^22,ww^20,ww^61,ww^40],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^19,ww^5,ww^55,ww^42,ww^27,ww^8,ww^23,ww^22,ww^9,ww^19,ww^47,ww^32,ww^7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^43,ww^50,ww^29,ww^57,ww^37,ww^11,ww^29,ww^55,ww,ww^35,ww^35,ww,ww^33],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^28,ww^45,ww^34,ww^46,ww^24,ww^8,ww^35,ww^58,ww^17,ww^41,ww^28,ww^54,ww^22],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^36,ww^6,ww^6,ww^21,ww^39,ww^7,ww^10,ww^36,ww^9,ww^4,ww^62,ww^61,ww^14],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^6,ww^12,ww^46,ww^28,ww^41,ww^56,ww^44,ww^28,ww^37,ww^45,ww^55,ww^59,ww^20],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^53,ww^36,ww^54,ww^12,ww^56,ww^11,ww^28,ww^8,ww^4,ww^44,ww^17,ww^44,ww^29],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^22,ww^42,ww^16,ww^55,ww^19,ww^43,ww^14,ww^56,ww^47,ww^47,ww^56,ww^30,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^57,ww^38,ww^29,ww^38,1,ww^8,ww^29,ww^40,ww^53,ww^53,ww^24,ww^54,ww^8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^19,ww^20,ww^31,ww^5,ww^9,ww^38,ww^33,ww^14,ww^2,ww^9,ww^55,ww^58,ww^51]];

l2:=GL(26,F)![
[ww^44,ww^40,ww^7,ww^59,ww^27,ww^51,ww^61,ww^55,ww^28,ww^34,ww^9,ww^4,ww^53,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^12,ww^4,ww^8,1,ww^44,ww^57,ww^62,ww^45,ww^12,ww^49,ww^41,ww^56,ww^43,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^8,ww^32,ww^35,ww^60,ww^50,ww^27,ww^3,ww^50,ww,ww^2,ww^25,ww^16,ww^55,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^33,ww^52,ww^11,ww^21,ww^35,ww^52,ww^13,ww^32,ww^12,ww^57,ww^3,0,ww^62,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^7,ww^52,ww^23,ww^4,ww^35,ww^8,ww^58,ww,ww^30,ww^29,ww^60,ww^30,ww^58,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^18,ww^29,ww^47,ww^33,ww^46,ww^37,ww^21,ww^14,ww^50,ww^59,ww^36,ww^28,ww^29,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^41,ww^61,ww^14,ww,ww^53,ww^44,ww^45,ww^19,ww^29,ww^33,ww^48,ww^54,ww^50,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^55,ww^55,ww^36,ww^58,ww^22,ww^4,ww^49,ww^6,ww^53,ww^18,ww^4,ww^37,ww^15,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^37,ww^47,ww^14,ww^32,ww^20,ww^24,ww^3,ww^11,ww^2,ww^52,ww^23,ww^38,ww^8,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^58,ww^59,ww^59,ww^23,ww^11,ww^18,ww^16,ww^24,ww^61,ww^56,ww^16,ww^40,ww^18,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^33,ww^44,ww^2,ww^26,ww^60,ww^59,ww^30,ww^3,ww^16,ww^49,ww^58,ww^50,ww^6,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^35,ww^46,ww^21,ww^47,ww^50,ww^40,ww^58,ww^62,ww^30,ww^23,ww^13,ww^35,ww^49,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^24,ww^58,ww^31,ww^32,ww^31,ww^58,ww^31,ww^42,ww,ww^29,ww^27,ww^52,ww^37,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^56,ww^23,ww^55,ww^16,ww^25,0,ww^13,ww^4,ww^28,ww^27,ww^25,ww^16,ww^25],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^22,ww^14,ww^40,ww^13,ww^62,ww^62,ww^57,ww^38,ww^62,ww^55,ww^43,ww^27,ww^49],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^37,ww^54,ww^54,ww^56,0,ww^62,ww^55,ww^52,ww^48,ww^57,ww^58,ww^10,ww^33],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^52,ww^32,ww^54,ww^3,ww^51,ww^2,ww^7,ww^39,ww^61,ww^5,ww^40,ww^26,ww^55],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^9,1,ww^56,ww^25,ww^48,ww^17,ww^17,ww^20,ww^35,ww^8,ww^23,ww^25,ww^19],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^28,0,ww^52,ww^35,ww^28,ww^19,ww^17,ww^18,ww^43,ww^42,ww^2,ww^49,ww^29],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^20,ww^53,ww^24,ww^49,ww^17,ww^53,ww^48,ww^49,ww^44,ww^19,ww^54,ww^24,ww],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^23,ww^33,ww^25,ww^38,ww^61,ww^48,1,ww^30,ww^15,ww^57,ww^7,ww^58,ww^17],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^35,ww^4,1,ww^35,ww^59,ww^14,ww^12,ww^7,ww^33,ww^6,ww^35,1,ww^12],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^45,ww^36,ww^22,ww^23,ww^51,ww^44,ww^37,ww^35,ww^48,ww^60,ww^38,ww^5,ww^38],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^33,ww^37,ww^58,ww,ww^39,ww^29,ww^25,ww^32,ww^13,ww^33,ww^50,ww^16,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^59,ww^62,ww^3,ww^35,ww^9,1,ww^5,ww^56,ww^22,ww^18,ww^50,ww^28],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww,ww^57,ww^52,ww^25,ww^38,ww^50,ww^4,ww^48,ww^53,ww^48,ww^42,ww^19,ww^42]];

l3:=GL(26,F)![[ww^52,1,ww^44,ww^12,ww^13,ww^30,ww^24,ww^11,ww^21,ww^2,ww^18,ww^58,ww^30,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^20,ww^12,ww^8,ww^3,0,ww^12,ww^50,ww^47,ww^4,ww^13,ww^39,0,ww^25,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww,ww^8,ww^49,ww^50,ww^18,ww^23,ww^6,ww^47,ww^23,ww^62,ww^58,ww^48,ww^24,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww,ww^7,ww^13,ww^61,ww^24,ww^13,ww^3,ww^36,ww^36,ww^5,ww^51,ww^48,ww^45,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^46,ww^3,ww^60,ww^2,ww^61,ww^8,ww^58,ww^28,ww^51,ww^38,ww^27,ww^27,ww^31,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^5,ww^12,ww^16,ww^59,ww^51,ww^29,ww^31,ww^42,ww^5,ww^13,ww^38,ww^61,ww^52,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^20,ww^62,ww^18,ww^25,ww^26,ww^37,ww^42,ww^18,ww^5,ww^8,ww^24,ww^58,ww^46,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^32,ww^47,ww^26,ww^39,ww^22,ww^20,ww^46,ww^35,ww^2,ww^27,ww^30,ww^7,ww^44,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^21,0,ww^43,ww^22,ww^61,ww^27,ww^19,ww^15,0,ww^17,ww^23,0,ww^7,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^31,ww^56,ww^15,ww^20,ww^46,ww,ww^23,ww^21,ww^41,ww^53,ww^12,ww^32,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^58,ww^24,ww^40,ww^43,ww^60,ww^29,ww^51,ww^40,ww^5,ww^28,ww^4,ww^15,ww^5,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^33,ww^39,ww^20,ww^11,ww^26,ww^12,ww^57,ww^61,ww^34,ww^34,ww^23,1,ww^24,0,0,0,0,0,0,0,0,0,0,0,0,0],
[ww^30,ww^16,ww^7,ww^30,ww^50,ww^40,ww^59,ww^47,ww^48,ww^4,ww^47,ww^23,ww^28,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^40,ww^24,ww^27,ww^46,ww^45,ww^41,ww^23,ww^21,ww^57,ww^22,ww^5,ww^57,ww^6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^4,ww^31,ww^40,ww^18,ww^44,ww^34,ww^16,ww^55,ww^57,ww^3,ww^4,ww^25],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^41,ww^38,ww^22,ww^10,ww^9,ww^40,ww^16,ww^46,ww^17,ww^58,ww^27,ww^18,ww^56],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^39,ww^24,ww^56,ww^22,ww^58,ww^59,ww^34,ww^18,ww^59,ww^36,ww,ww^12,ww^32],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^3,ww^27,ww^20,ww^4,ww^60,ww^8,ww^42,ww^56,0,ww^55,ww^57,ww^33,ww^9],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^20,ww^38,0,ww^6,ww^41,ww^53,ww^3,ww^47,ww^53,ww^28,ww^34,ww^55,ww^57],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^29,ww^14,ww^37,ww^56,ww^27,ww^43,ww^5,ww^61,ww^55,ww^39,ww^8,ww^38,ww^2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^33,ww^34,ww^50,ww^62,ww^52,ww^27,ww^2,ww^51,ww^44,ww^5,ww^52,ww^33,ww^40],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^27,ww^50,ww^19,ww^52,ww^29,ww^54,ww^39,ww^22,ww^20,0,ww^37,ww^57,ww^62],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^47,ww^37,ww^21,ww^8,ww,ww^36,ww^52,ww^15,ww^32,ww^33,ww^59,ww^7,ww^49],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^13,ww^51,ww^3,ww^50,ww^41,ww^6,ww^31,ww^24,ww^3,ww^18,ww^5,ww^9,ww],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^57,ww^37,ww^20,ww^53,ww^38,ww^42,ww^32,ww^61,ww^38,ww^49,ww^61,ww^56,ww^58],
[0,0,0,0,0,0,0,0,0,0,0,0,0,ww^35,ww^25,ww^34,ww^54,ww^33,ww^59,ww^41,ww^38,ww^50,ww^10,ww^8,ww^35,ww^43]];

h1:=GL(26,F)![
[ww^55,ww^34,ww^56,ww^37,ww^24,ww^42,ww^62,ww^9,ww^35,ww^60,ww^47,ww^10,ww^49,ww^2,ww^5,ww^44,ww^31,ww^29,ww^3,ww^27,ww^20,ww^7,ww^55,ww^44,ww^54,ww^8],
[ww^23,1,ww^60,ww^19,ww^21,ww^6,ww^23,ww^27,ww^4,ww^39,0,ww^10,ww^23,ww^39,ww^11,1,ww^10,ww^57,ww^12,ww^59,ww^15,ww^53,ww^20,ww^41,ww^9,ww^41],
[ww^43,ww^17,ww^28,0,ww^55,ww^9,ww^40,ww^25,ww^29,ww^11,ww^25,ww^49,ww^14,ww^5,ww^57,ww^56,ww^56,ww^28,ww^31,ww^40,ww^50,ww^37,ww^25,ww^19,ww^41,ww^18],
[ww^12,ww^61,ww^43,ww^59,ww^23,ww^13,ww^61,ww^6,ww^10,ww^29,ww^42,ww^44,ww^26,ww^23,ww^16,ww^58,ww^15,ww^19,ww^3,ww^47,ww^55,ww^46,ww^18,ww^14,ww^40,ww^56],
[ww^60,ww^25,ww^2,ww^30,ww^4,ww^53,ww^33,ww^38,ww^38,ww^25,ww^2,ww^31,ww^43,ww^40,ww^20,ww^16,ww^56,ww^24,ww^61,ww^28,ww^62,ww^53,ww^41,ww^56,ww^36,ww^52],
[ww^34,ww^27,ww^40,ww^9,ww^36,ww^17,ww,ww^45,ww^3,ww^3,ww^36,ww^19,ww^40,ww^58,ww^5,ww^34,ww^18,ww^37,ww^33,ww^15,ww^14,ww^24,ww^35,ww^56,ww^16,ww^10],
[ww^7,1,ww^22,ww^5,ww^3,ww^29,ww^39,ww^35,ww^41,ww^47,ww^17,ww^41,ww^33,ww^35,ww^38,ww^14,ww^16,ww^36,ww^29,ww^14,ww^36,ww^42,ww^10,ww^48,ww^15,ww^59],
[ww^61,ww^62,ww^61,ww^22,ww^38,ww^33,ww^59,ww^55,ww^40,ww^34,ww^42,ww^28,ww^20,ww^29,ww^49,ww^13,ww^38,ww^13,ww^51,ww^55,ww^52,ww^14,ww^36,ww^34,ww,ww^60],
[ww^3,ww^55,ww^36,ww^40,0,ww^17,ww^23,ww^42,ww^43,ww^16,ww^53,ww^32,ww^3,ww^34,ww^26,ww^6,ww^39,ww^30,ww^18,ww^21,ww^31,ww^24,ww^48,ww^12,ww^33,ww^53],
[ww^34,ww,ww^40,ww^34,ww^4,ww^60,ww^61,ww^3,ww^60,ww^28,ww^33,ww^60,ww^34,ww^43,ww^35,ww^32,1,ww^41,ww^35,ww^58,ww^23,ww^14,ww^5,ww^38,ww^14,ww^52],
[ww^28,ww^33,ww^3,ww^61,ww^7,ww^52,ww^21,0,ww^42,ww^5,ww^43,ww^21,ww^23,ww^13,ww^39,ww^42,ww^25,ww^48,ww^4,ww^53,ww^41,ww^13,ww^15,ww^55,ww^45,ww^42],
[ww^51,ww^23,ww^25,0,ww^30,ww^10,ww^27,ww^30,ww^43,ww^50,ww^40,ww^59,ww^25,ww^39,ww^11,ww^37,ww^34,ww^40,ww^35,ww^26,ww^10,ww^24,ww,ww^53,ww^29,ww^41],
[ww^59,ww^55,ww^19,ww^4,ww^56,ww^60,ww^62,ww^4,ww^55,ww^62,ww^27,ww^42,ww^43,ww^49,ww^59,ww^51,ww^35,ww,ww,ww^37,ww^52,ww^51,ww^42,ww^10,ww^24,0],
[ww^52,0,ww^48,ww^51,ww^39,ww^56,ww^25,ww^6,ww^24,ww^37,ww^36,ww^26,ww^10,ww^58,ww^35,ww,ww^17,ww^60,ww^58,ww^44,ww^23,ww^11,ww^58,ww^20,ww^58,ww^5],
[ww^23,ww^25,ww^38,ww^12,ww^39,ww^53,ww^18,ww^53,ww^48,ww^55,ww^56,ww^43,ww^8,ww^35,ww^53,ww^2,ww^46,ww^31,ww^21,ww^14,ww^46,ww^20,ww^57,ww^18,ww^44,ww^16],
[ww^48,ww^14,1,ww^42,ww^21,ww^52,ww^19,ww^25,ww^59,ww^57,ww^52,ww^32,1,ww^2,ww^62,ww^32,ww^38,ww^25,ww^43,ww^18,ww^46,0,ww^40,ww^8,ww^23,ww^52],
[ww^43,ww^54,ww^59,ww^26,ww^6,ww^27,ww^14,ww^48,ww^27,ww^15,ww^32,ww^18,ww^34,ww^3,ww^7,ww^60,ww^16,ww^17,ww^55,ww^61,ww^18,ww^43,ww^46,ww^33,ww^21,ww^17],
[ww^13,ww^16,ww^36,ww^25,ww^31,ww^39,ww^28,1,ww^51,ww^16,ww^51,ww^39,ww^61,ww^33,ww^16,ww^59,ww^23,ww^29,ww^14,ww^4,ww^2,ww^54,ww^22,ww^4,ww^32,ww^62],
[ww^61,ww^2,ww^18,ww^19,ww^2,ww^44,ww^18,ww^50,ww^30,ww^53,ww^53,ww^23,ww^28,ww^35,ww^42,ww^10,ww^41,ww^23,ww^60,ww^31,ww^19,ww^58,ww^59,ww^19,ww^47,ww^17],
[ww^47,ww^58,ww^36,ww^51,ww^19,ww^22,ww^46,ww^26,ww^46,ww^30,ww^17,ww^7,ww^60,ww^50,ww^31,ww^7,ww^59,ww^7,ww^33,ww^45,ww^59,ww^20,ww^9,ww^13,ww^42,ww^17],
[ww^60,ww^58,ww^58,ww^28,ww^35,ww^54,ww^22,ww^39,ww^45,ww^42,ww^59,ww^48,ww^57,ww^21,ww^10,ww^21,ww^48,ww^36,ww^14,ww^34,ww^55,ww^53,ww^62,ww^13,ww^36,ww^23],
[ww^45,ww^44,ww^13,0,ww^4,ww^40,ww^33,ww^24,ww^52,ww^4,ww^60,0,ww^49,ww^3,ww^58,ww^15,ww^35,ww^43,ww^54,ww^5,ww^22,ww^28,ww^42,ww^43,ww^33,ww^59],
[ww^20,ww^61,ww^47,ww^11,ww^52,ww^17,ww^12,ww^54,ww^2,ww^50,ww^34,ww^24,ww,ww^38,ww^56,ww^37,ww^4,ww^23,ww^37,ww^56,ww^16,ww^35,ww^35,ww^23,ww^62,ww^62],
[ww^4,1,ww^32,ww^14,ww^26,ww^58,ww^49,ww^5,ww^28,ww,ww^24,ww^37,ww^10,ww^40,ww^4,ww^16,ww^59,ww^50,ww^2,ww^49,1,ww^2,ww^26,ww^50,ww^24,ww^3],
[ww^16,ww^51,ww^41,1,ww^54,ww^3,ww^2,ww^60,ww^58,ww^26,ww^56,ww^45,ww^47,ww^12,ww^35,ww^22,ww^36,ww^53,ww^31,ww^51,ww^4,ww^10,ww^59,ww^23,ww^20,ww^57],
[ww^59,ww^33,ww^16,ww^15,ww^3,ww^13,ww^18,ww^42,ww^8,ww^33,ww^10,ww^13,ww^28,ww^29,ww^43,ww^4,ww^20,ww^53,ww^10,ww^7,0,ww^48,ww^30,ww^53,ww^59,ww^2]];

h2:=GL(26,F)![
[ww^57,ww^48,ww^47,ww^13,ww^21,ww^57,ww^3,ww^41,ww^55,ww^13,ww^62,ww^59,ww^53,ww^16,ww^60,ww^36,ww^19,ww^50,ww^49,ww^22,ww^29,1,ww^57,ww^38,ww^61,ww^17],
[ww^50,ww,ww^49,ww^37,ww^31,ww^18,ww^46,ww^10,ww^10,ww^12,ww^54,ww^2,ww^45,ww^12,ww^10,ww^14,ww^53,ww^3,ww^15,ww^22,ww^41,ww^15,ww,ww^54,ww^55,ww^20],
[1,ww^60,ww^14,ww^58,ww^44,ww^9,ww^6,ww^14,ww^18,ww^5,ww^6,ww^25,ww^4,ww^52,ww^62,ww^33,ww^4,ww^8,ww^42,ww^39,ww^7,ww^26,ww^22,ww^26,ww^53,ww^15],
[ww^38,ww^31,ww^43,ww^61,ww^61,ww^36,ww^32,ww^8,ww^3,1,ww^17,ww^33,ww^40,ww^5,ww^16,ww^54,ww^30,ww^37,ww^17,ww^52,ww^12,ww^58,ww^34,ww^51,ww^31,ww^29],
[ww^13,ww^54,ww^16,ww^6,ww^18,1,ww^17,ww^8,1,ww^61,ww^41,ww^25,ww^9,ww^22,ww^25,ww^39,ww^9,ww^24,ww^38,ww^50,ww^34,ww^19,ww^7,ww^8,ww^58,ww^15],
[ww^20,ww^3,ww^35,ww^14,ww^22,ww^42,ww^2,ww^37,ww^11,ww^48,ww^54,ww^22,ww^47,ww^54,ww^30,ww^6,ww^34,0,ww^40,ww^3,ww^50,ww^8,ww^16,ww^7,ww^52,ww^5],
[ww^24,ww^36,ww^13,ww^32,ww^22,ww^54,ww^55,ww^19,ww^48,ww^23,ww^51,ww^10,ww^15,ww^37,ww^10,ww^12,ww^49,ww^61,ww^2,ww^60,ww^42,ww^42,ww^13,ww^62,ww^27,ww^35],
[ww^33,ww^35,ww^33,ww^36,ww^10,ww^37,ww^29,ww^37,ww^47,ww^48,ww^28,ww^22,ww^42,ww^50,ww^28,ww^54,ww^29,ww^43,ww^50,ww^11,ww^21,ww^18,ww^40,ww^5,ww^49,ww^32],
[ww^14,ww^31,ww^49,ww^18,ww^40,ww^24,ww^31,ww^3,ww^12,ww,ww^55,ww^51,ww^20,ww^13,ww^25,ww^3,ww^10,ww^10,ww^23,ww^46,ww^39,ww^17,ww^37,ww^45,ww^37,ww^11],
[ww^42,ww^57,ww^57,ww^44,ww^5,ww^42,ww^8,ww^17,1,ww^25,ww^23,ww^22,ww^51,ww^36,ww^12,ww^56,ww^45,ww^3,ww^62,ww^2,ww^47,ww^32,ww^29,ww^19,ww^38,ww^52],
[ww^53,ww^6,ww^35,ww^8,ww^57,ww^54,ww^22,ww^23,ww^34,ww^21,ww^27,ww^24,ww^52,ww^25,ww^44,ww^52,ww^26,ww^5,ww^4,ww^38,ww^35,ww^9,ww^33,ww^17,ww^59,ww^6],
[ww^33,ww^56,ww^45,ww^6,0,ww^46,ww^48,ww^46,ww^28,ww^42,ww^9,ww^17,ww^57,ww^45,ww^50,ww^12,ww,ww^59,1,ww^4,ww^12,ww^36,ww^50,ww^45,ww^37,ww^2],
[ww^23,ww^17,ww^36,ww^9,ww^40,ww^30,ww^24,ww^60,ww^12,ww^46,ww^55,ww^59,ww^38,ww^56,ww^43,ww^25,ww^11,ww^49,ww^12,ww^27,ww^12,ww^13,ww^15,ww^14,1,ww^57],
[ww^9,ww^34,ww^39,ww^4,ww^42,ww^32,ww^60,ww^3,ww^5,ww^32,ww^22,ww^51,ww^40,ww^7,ww^7,ww^35,ww^22,ww^62,ww^60,ww^8,ww^18,ww^16,ww^20,ww^17,0,ww^7],
[ww^58,ww^49,ww^57,ww^20,ww^55,ww^13,ww^59,ww^3,ww^14,ww^46,ww^57,ww^21,ww^32,ww^20,ww^48,ww^53,ww^58,ww^27,ww^22,ww^12,ww^54,ww^45,ww^17,ww^51,ww^59,ww^42],
[ww^38,ww^10,ww^36,ww^10,ww^62,1,ww^4,ww^55,ww^52,ww^36,ww^18,ww^61,ww^13,ww^53,ww^55,ww^14,ww^31,ww^11,ww^58,ww^5,ww^41,ww^3,ww^21,ww^6,ww^51,ww^50],
[ww^57,ww^14,ww^60,ww^2,ww^23,ww^40,ww^34,ww^18,ww^10,ww^37,ww^2,ww^9,ww^31,ww^43,ww^13,1,ww^53,1,ww^19,ww^8,ww^19,ww^56,ww^13,ww^31,ww^19,ww^47],
[ww^49,ww^3,ww^7,ww^22,ww^9,ww^32,ww^11,ww^41,ww^22,ww^16,ww^55,ww^25,ww^7,ww^54,ww^16,ww^49,ww^35,ww^3,ww^59,ww^41,ww^35,ww^53,ww^18,ww^57,ww^27,ww^17],
[ww^34,ww^57,ww^20,ww^47,ww^48,ww^12,ww^51,ww^45,ww,ww^54,ww^11,ww^2,ww^43,ww^23,1,ww^7,ww^55,ww,ww^49,ww^42,ww^6,ww^14,ww^4,ww^62,ww^17,ww^33],
[ww^57,ww^17,ww^27,ww^11,ww,ww^25,ww^34,ww^36,ww^17,ww^30,ww^3,ww^51,ww^46,ww^38,ww^48,ww^31,ww^38,ww^53,ww^32,ww^46,ww^54,ww^59,ww^24,ww^5,ww^59,ww^43],
[ww^20,ww^16,ww^8,ww^42,ww^59,ww^53,ww^62,ww^16,ww^42,ww^44,ww^44,ww^14,ww^40,ww^60,ww^43,0,ww^61,ww^30,ww^17,ww^29,ww^11,ww^12,ww^20,ww^20,ww^49,ww^3],
[ww^12,ww^49,ww^53,ww^49,ww^59,ww^5,ww^15,ww^53,ww^31,ww^7,ww^22,ww^54,ww^27,ww^28,ww^33,ww^49,ww^45,ww^9,ww^34,ww^14,ww^44,ww^54,0,ww^33,ww^19,ww^17],
[ww^44,ww^8,ww^32,ww^22,ww^4,ww^26,ww^2,ww^35,ww^42,ww^19,ww^3,ww^10,ww^40,ww^14,ww^53,ww^33,ww^17,ww^25,ww^49,1,ww^3,ww^47,ww^18,ww^48,ww^58,ww^5],
[ww^32,ww^8,ww^6,ww^6,ww^56,ww^8,ww^56,ww^6,ww^37,0,ww^32,ww^18,ww^5,ww^48,ww^10,ww^30,ww^5,ww^42,ww^25,ww^34,ww^8,ww^34,0,ww^2,ww^7,ww^55],
[ww^33,ww^21,ww^30,ww^57,ww^2,ww^37,ww^25,ww^8,ww^60,ww,ww^28,ww^31,ww^46,ww^43,ww^30,ww^60,ww^58,ww^20,ww^43,ww^23,ww^59,ww^16,ww^26,ww^40,ww^43,ww^29],
[ww^59,ww^57,ww^2,ww^22,ww^28,1,ww^49,ww^8,ww^44,ww^33,ww^23,ww^12,ww^23,ww^16,ww^13,ww^23,ww^61,ww^12,ww^34,ww^10,ww^10,ww^36,ww^9,ww^8,ww^26,ww^29]];

G:=sub<GL(26,F)|l1,l2,h1,h2>;
H1:=sub<GL(26,F)|l1,l2,h1>;
H2:=sub<GL(26,F)|l1,l2,h2>;
L:=sub<GL(26,F)|l1,l2>;
NL:=sub<GL(26,F)|l1,l2,l3>;

NG:=sub<GL(26,F)|l1,l2,h1,h2,l3>;

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..26]|i le j and j le k];

/* We next give the symmetric trilinear form that comes from F4. This was found by choosing elements of F4, and then
using the G-invariance of the form to obtain constraints on the structure constants of it. Code is included at the end
to reconstruct this, but it can take a while, so we give it here for ease of calculations.
*/

f26:=
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^24,ww^11,ww^34,ww^48,ww^33,ww^55,ww,ww^14,ww^12,ww^3,ww^4,ww^27,ww^28,ww^14,ww^11,ww^43,ww^37,ww^54,ww^34,ww^36,ww^24,ww^31,
ww^3,0,ww^34,ww^8,ww^45,ww^5,ww^7,ww^42,ww^49,ww^13,ww^3,ww^56,ww^36,ww^51,ww^47,ww^3,ww^2,ww^59,ww^12,ww^30,ww^61,ww^36,ww^33,ww^45,ww^14,0,ww^28,ww^41,ww^35,ww^43,ww^44,ww^22,ww^56,ww^31,ww^56,ww^17,
ww^31,ww^42,ww^43,ww^26,ww^47,ww^3,ww^49,ww^19,ww^39,ww^54,ww^34,ww^37,0,ww^9,1,ww^46,ww^44,ww^11,ww^62,ww^14,ww^36,ww^60,ww^40,ww^25,ww^43,ww^21,ww^18,ww^12,ww^25,ww^11,ww^16,ww^13,ww^27,ww^60,0,ww^52,
ww,ww^36,ww^27,ww^19,ww^18,ww^33,ww^51,ww^51,ww^8,ww^26,ww^48,ww^8,ww^34,ww^8,ww^17,ww^55,ww^10,ww^18,ww^45,0,ww^2,ww^26,0,ww^3,ww^14,ww^5,ww^14,ww^24,ww^54,ww^32,ww^30,ww^28,ww^10,ww^58,ww^9,ww,0,
ww^51,ww^26,0,ww^23,ww^51,ww^43,ww^53,1,ww^47,ww^44,ww^52,ww^5,ww^23,ww^34,ww^37,ww^53,ww^5,ww^41,ww^26,ww^20,ww^58,0,ww^17,ww^55,ww^2,ww^41,ww^23,ww^31,ww^16,ww^46,ww^19,ww^59,ww^30,ww^27,ww^3,ww^41,
ww^57,ww,ww^15,0,ww^45,ww^10,ww^52,ww^33,ww^31,ww^6,ww^25,ww^37,ww^49,ww^56,ww^19,ww^40,ww^19,ww^47,ww^6,ww,0,0,ww^46,ww^39,ww^33,ww^50,ww^9,ww^8,ww^11,ww^47,ww^56,ww^20,ww^18,ww^23,ww^48,ww^23,0,
ww^58,ww^32,ww^31,ww^4,ww^61,ww^50,0,ww^36,ww^29,ww^49,ww^19,ww^17,ww^7,ww^18,0,ww^10,ww^19,ww^5,ww^57,ww^38,ww^15,ww^43,ww^24,ww^47,ww^11,ww^27,ww^33,ww^57,0,ww^61,ww^2,ww^4,1,1,ww^24,ww^37,ww^9,
ww^41,ww^25,ww^34,ww^4,0,ww^25,ww^42,ww^11,ww^4,ww^43,ww^54,ww^58,ww^34,0,ww^7,ww^53,0,ww^50,ww^23,ww^33,ww^51,ww^56,ww^61,ww^40,ww^51,ww^51,ww^43,0,1,ww^60,ww^41,ww^40,ww^25,ww^31,ww^51,ww^49,ww^57,
0,ww^48,ww^52,ww^48,ww^11,ww^51,ww^62,ww^29,ww^41,0,ww^12,1,ww^27,ww^48,ww^31,ww^6,ww^39,0,ww^51,ww^42,ww^25,ww^23,ww^7,ww^46,0,ww^54,ww^55,ww^34,ww^7,ww^2,0,0,ww^11,ww^11,ww^51,0,ww^42,ww^61,ww^27,
0,ww^21,ww^61,0,ww^49,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^28,ww^28,ww^58,ww^38,ww^17,ww^24,ww^3,0,ww^53,ww^49,ww^43,ww^12,ww^48,ww^18,ww^43,ww^20,ww^33,1,ww^55,
ww^49,ww^17,ww^39,ww^28,0,ww^28,ww^41,ww^56,ww^39,ww^49,ww^12,ww^31,ww^45,ww^57,ww^57,ww^15,ww^16,ww^28,ww^34,ww^6,ww^51,ww,ww^50,ww^55,ww^24,ww^54,ww^28,0,ww^60,ww^52,ww^2,ww^55,ww^38,ww^47,ww^3,ww^62,
ww^35,ww^36,ww^55,ww^43,ww^58,ww^26,ww^23,ww^48,ww^15,ww^45,0,ww^2,ww^40,0,ww^46,ww^16,ww^38,ww^57,ww^6,ww^5,ww^30,ww^19,ww^33,ww^38,ww^38,ww^27,ww^35,ww^21,ww^44,ww^9,ww^24,ww^51,ww^2,ww^40,0,ww^56,
ww^12,ww^52,ww^23,ww^59,ww^11,ww^62,ww^44,ww^11,0,ww^58,1,ww^14,ww^61,ww^47,ww^17,ww^10,ww^55,1,0,ww^22,ww^51,ww^14,ww^44,ww^29,ww^59,ww^56,ww^17,ww^49,ww^18,ww^61,ww^16,ww^17,ww^61,ww^42,ww^15,ww^45,
ww^11,0,ww^25,ww^37,ww^57,ww^3,ww^42,ww^44,1,ww^49,ww^13,ww^18,ww^9,ww^4,ww^33,ww^17,ww^49,ww^12,ww^55,0,ww^56,ww^8,ww^6,ww^52,ww^24,ww^11,ww^52,ww^34,ww^14,ww^41,ww^2,ww^31,ww^25,ww^6,ww^10,ww^45,0,
ww^47,ww^25,ww^17,ww^11,ww^27,ww^58,ww^58,ww,ww^10,ww^26,ww^28,ww^30,ww^5,ww^16,ww^34,0,ww^51,ww^8,ww^51,ww^20,ww^33,ww^55,ww^61,ww^14,ww^24,ww^48,ww^29,ww^13,ww^17,ww^10,0,ww^21,ww^8,ww^28,1,1,ww^60,
ww^26,1,ww^33,ww^60,1,ww^24,ww^36,0,ww^10,ww^27,ww^24,ww^9,ww^42,ww^55,ww^27,ww^50,ww^31,ww^52,ww^38,ww^40,0,ww^19,ww^60,ww^7,ww^43,ww^50,ww^62,ww^31,ww^33,ww^16,ww^37,ww^19,0,ww,ww^6,ww^34,ww^56,
ww^42,ww^20,ww^37,ww^39,ww^15,ww^31,0,ww^32,ww^14,ww^12,ww^51,ww^26,ww^24,ww^10,ww^53,ww^14,0,ww^28,ww,ww^46,ww^51,ww^29,ww^53,ww^32,ww^44,0,ww^4,ww^34,ww^62,ww^19,ww^10,ww^4,ww^11,0,ww^5,ww^43,ww^5,
ww^26,ww^57,ww^13,0,ww^33,ww^2,ww^6,ww^55,ww^55,0,ww^32,1,ww^15,ww,0,ww^7,ww^17,ww^22,0,ww^11,ww^26,0,ww^30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^14,ww^49,ww^6,ww,
ww^14,ww^12,ww^22,1,ww^38,ww^50,ww^7,ww^58,ww^42,ww^50,ww^60,ww^33,ww^25,ww^49,ww^18,ww^30,ww^37,ww^6,0,ww^22,ww^20,ww^16,ww^8,ww^12,ww^25,ww^46,ww^3,ww^26,ww^20,ww^6,ww^25,ww^11,ww^27,ww^21,ww^28,
ww^14,ww^21,ww^37,ww^57,ww^34,0,ww^59,ww^48,ww^59,ww^16,ww^43,0,ww^46,ww^43,ww^19,ww^3,ww^15,ww^11,ww^29,ww^40,ww^20,ww^57,ww^17,ww^10,ww^36,ww^39,0,ww^49,ww^32,ww^59,ww^51,ww^39,ww^53,ww^3,ww^21,ww^48,
ww^61,ww^53,ww^12,ww^2,ww^50,ww^25,ww^54,ww^42,ww^24,ww^19,0,ww^12,ww^59,ww^59,ww^61,ww^9,ww^48,ww^8,ww^18,ww^25,ww^48,ww^11,ww^2,ww^18,ww^11,0,ww^45,ww^28,ww^42,0,ww^43,ww^54,ww^19,ww^39,ww^21,ww^40,
ww^35,ww^43,ww^9,ww^8,ww^46,ww^47,ww^39,ww^40,ww^13,0,ww^42,0,ww^8,ww^19,ww^48,ww^5,ww^39,ww^22,0,ww^59,ww,ww^53,ww^10,1,ww^21,ww^37,ww^20,ww^54,0,ww^50,ww^12,0,ww^39,ww^16,ww^4,ww^44,ww^38,ww^48,
ww^35,ww^51,ww^29,ww^27,ww^5,ww^17,0,ww^3,ww^21,ww^60,ww^20,ww^53,ww^11,ww^53,ww^6,ww^7,ww^24,ww^33,ww^31,ww^31,ww^53,0,ww^40,ww^27,ww^49,ww^11,ww^58,ww^32,ww^30,ww^59,ww^33,ww^9,ww^29,ww^47,ww^56,0,
ww^51,ww^54,ww^23,ww^8,ww^58,1,ww^37,ww^16,ww^35,ww^21,ww^22,ww^61,0,0,ww,ww^12,ww^14,ww^36,ww^11,ww^29,ww^15,ww^60,ww^42,ww^28,0,ww^30,0,ww^22,ww^24,ww^40,ww^10,ww^22,ww^35,ww^3,ww^10,0,ww^59,ww^7,
ww^41,ww^49,ww^52,ww^37,ww^3,ww^54,ww^46,0,ww^28,ww^4,ww^35,ww^38,ww^12,ww^14,ww^49,ww^45,0,ww^14,ww^11,ww^46,ww^37,ww^37,ww,ww^17,0,ww^6,ww^19,ww^27,ww^7,ww^16,ww^57,0,ww^37,ww^11,ww^34,ww^24,ww^47,
0,ww^51,ww^28,ww^38,ww^44,0,ww^12,ww^61,ww^27,0,ww^15,ww^29,0,ww^12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^56,ww^41,ww^44,ww^34,ww^62,ww^52,ww^59,ww^10,ww^44,ww^28,ww^10,
ww^20,ww^52,ww^20,ww^31,ww^31,ww^21,ww^43,ww^39,ww^57,ww^39,0,ww^61,ww^48,ww^8,ww^56,ww^33,ww^15,ww^3,ww^59,ww^60,ww^58,1,ww^7,ww^46,ww,ww^50,ww^55,ww^56,ww^25,ww^43,ww^42,0,ww^54,ww^42,ww^33,ww^46,
ww^51,ww^53,ww^45,ww^8,ww^34,ww^4,ww,ww^16,ww^5,ww^5,ww^61,ww^21,ww^31,ww^15,ww^42,0,ww^37,ww^7,ww^45,ww^6,ww^51,ww^24,1,ww^41,ww^50,ww^18,ww^10,ww,0,ww^19,ww^5,ww^55,ww^47,ww^5,0,ww,ww^8,ww^61,
ww^20,ww^31,ww^26,ww^17,ww^24,ww^50,ww^5,ww^35,ww^7,ww^51,ww^45,ww^45,ww^15,ww^17,0,ww^52,ww^45,ww^55,ww^32,ww^33,ww^46,ww^49,ww^54,ww^55,ww^5,ww^49,ww^50,ww^3,ww^43,ww^23,ww^40,0,ww^6,ww^13,ww^20,
ww^17,ww^29,ww^54,ww^28,ww^36,ww^51,ww^21,ww^7,ww^10,ww^12,ww^36,ww^49,0,ww^39,ww^28,ww^48,ww^52,ww^34,ww^26,ww^2,ww^6,ww^23,ww^14,ww^30,ww^23,ww^45,ww^36,0,ww^51,ww^18,ww^15,ww^31,ww^11,ww^9,ww^56,
ww^3,ww^17,ww^30,ww^53,ww^8,ww^14,0,ww,ww^11,ww^40,ww^30,ww^22,ww^17,ww^38,ww^56,ww^16,ww^3,ww^30,ww^51,0,ww^15,ww^29,ww^48,ww^54,ww,ww^30,ww^53,ww^22,ww^16,ww^53,ww^28,0,ww^50,ww^8,ww^7,ww^25,ww^7,
ww^41,ww^51,ww^28,ww^30,ww^18,0,ww^10,ww^60,ww^49,ww^59,ww^56,ww^43,ww^37,ww^45,ww^11,0,ww^5,ww^50,ww^42,ww^31,ww^35,ww^43,ww^16,ww^20,0,ww^58,ww^13,ww^54,ww^12,ww^21,ww^36,ww^60,0,ww^5,ww^45,ww^11,
ww^11,ww,ww^55,0,ww^16,ww^56,ww^51,ww,ww^24,0,ww^41,ww^53,ww^22,ww^12,0,ww^7,ww^36,ww^62,0,ww^25,ww^62,0,ww^40,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^58,ww^24,ww^8,ww^58,
ww^55,ww^24,ww^57,ww^21,ww^27,ww^5,ww^13,ww^5,ww^10,ww^35,ww^54,ww^28,ww^3,ww^58,ww^10,ww^36,0,ww^46,ww^11,ww^39,ww^12,ww^31,ww^29,ww^25,ww^54,1,ww^53,ww^58,ww^48,ww^48,ww^23,ww^31,ww^55,ww^17,ww^10,
ww^6,0,ww^13,ww^11,ww,ww^41,ww^22,ww^53,ww^24,ww^42,ww^61,ww^50,ww^25,ww^22,ww^47,ww^41,ww^12,ww^48,ww^50,ww^13,0,ww^62,ww^31,ww^2,ww^14,ww^54,ww^45,ww^30,ww^30,ww^11,ww^60,ww^40,ww^11,ww^55,ww^29,
ww^44,ww^14,ww^27,0,ww^52,ww^39,ww^31,ww^48,ww^23,ww^57,ww^51,ww,ww^60,ww^6,ww^47,ww^40,ww^16,ww^43,ww^4,ww^27,0,ww^60,ww,ww^38,ww^22,ww^33,ww^43,ww^35,ww^56,ww^59,ww^28,ww^10,ww^10,ww^37,ww^57,ww^59,
0,ww^16,ww^33,ww^49,ww^15,ww^37,ww^6,ww^11,ww^21,ww^40,ww^30,ww^39,ww^28,ww^6,ww^57,0,ww^7,ww^47,ww^3,ww^19,ww^22,ww^26,ww^50,ww^29,ww^46,ww^45,ww^38,ww^25,ww^49,0,ww^8,ww^27,ww^12,0,ww^36,ww^35,ww^38,
ww^26,ww^39,ww^55,ww^32,ww^25,0,ww^23,ww^45,ww^26,ww^17,ww^18,ww^15,ww^8,ww^48,ww^9,ww^3,ww^24,0,ww^47,ww^60,ww^2,ww^26,ww^2,ww^55,ww^15,ww^41,ww^13,ww^12,0,ww^27,ww^55,ww^38,ww^58,ww^35,ww^23,ww^40,
ww^30,ww^27,0,ww^26,ww^31,ww^2,ww^15,ww^12,1,ww^56,ww^33,0,ww^60,ww^8,ww^3,ww^2,ww^47,ww^30,ww^6,0,ww^40,ww^31,ww^59,ww^59,ww^12,ww^51,0,ww^3,ww^7,ww^48,ww^30,ww^29,0,ww^32,ww^27,ww^56,ww^18,0,ww^42,
ww^30,ww^29,0,ww^43,ww^38,0,ww^46,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^47,ww^5,ww^54,ww^40,ww^55,ww^47,ww^48,ww^55,ww^61,ww^4,ww^56,ww^37,ww^43,ww^8,ww^31,ww^39,ww^9,ww^9,ww^48,
0,ww^42,ww^16,ww^11,ww^40,ww^6,ww^59,ww^19,ww^48,ww^24,ww^19,ww^56,ww^25,ww^24,ww^49,ww^56,ww^31,ww^4,ww^53,0,ww^27,ww^21,ww^61,ww,ww^29,ww^59,ww^41,ww^17,ww^16,ww^44,ww^47,ww^50,ww^57,ww^43,ww^29,
ww^17,ww^19,0,ww^2,0,ww^6,ww^24,ww^56,ww^32,ww^61,ww^15,ww^13,ww^48,ww^48,ww^60,ww^32,ww^52,ww^60,ww^52,0,ww^34,ww^61,ww^61,ww^5,ww^39,ww^51,ww^17,ww^8,ww^7,ww^2,ww^58,ww^32,ww^22,ww^13,ww^58,0,ww^59,
ww^31,ww^32,ww^13,ww^50,ww,ww^50,ww^42,ww^23,ww^52,ww^37,ww^24,ww^50,ww^39,0,ww^24,ww^41,ww^20,ww^4,ww^55,ww^39,0,ww^29,ww^20,ww^53,ww^13,ww^61,ww^53,0,ww^30,ww^46,ww^42,ww^51,ww^49,ww^26,0,ww^38,ww^5,
ww^28,ww^18,ww^59,0,ww^30,ww^10,ww^17,ww^32,ww^28,ww^44,ww^25,ww^56,ww^19,ww^59,ww^36,0,ww^37,ww^20,ww^6,ww^22,ww^14,ww^34,ww^16,ww^17,ww^20,ww^39,0,ww^45,ww^49,ww^19,ww^7,ww^49,ww^46,1,ww^18,ww^17,0,
ww^54,ww^60,ww^21,ww^9,ww^31,ww^53,ww^62,ww^47,0,ww^44,ww^29,ww^24,ww^62,ww^15,ww^29,ww^14,0,ww^58,ww^31,ww^17,ww^38,ww^61,ww^27,0,ww^34,ww^26,ww^47,0,ww^19,0,ww^50,ww^22,ww^45,ww^47,0,ww^11,ww,ww^3,
0,1,ww^58,0,ww^61,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^5,ww^50,ww^14,ww^3,ww^42,ww^7,ww^41,ww^6,ww^8,ww^50,ww^6,ww^55,ww^30,ww^8,ww^8,ww^37,ww^38,ww^49,0,ww^17,ww^47,ww^60,ww^55,
ww^33,ww^39,ww,ww^21,ww^22,ww^43,ww^60,ww^20,ww^28,ww^5,ww^4,ww^5,ww,0,ww^58,ww^5,ww^32,ww^39,ww^62,ww^14,ww^24,ww^5,ww^37,ww^27,ww^28,ww^62,ww^14,ww^38,ww^41,ww^35,0,ww^52,ww^44,ww^62,ww^44,ww^4,
ww^31,ww^15,0,ww^55,ww^28,ww^31,ww^26,ww^56,ww^35,ww^6,0,ww^57,ww^39,ww^14,ww^49,ww^15,ww^37,ww^62,ww^3,ww^15,ww^29,ww^31,ww^34,ww^13,ww^30,0,ww^60,ww^6,ww^40,ww^49,ww^42,ww^50,ww^51,ww^9,ww^59,ww^32,
ww^36,ww^29,ww^33,0,ww^7,ww^29,ww^6,ww^39,ww^25,ww^4,ww^53,1,ww^40,ww^12,ww^28,ww^27,0,ww^49,ww^48,ww^4,ww^60,ww^25,ww^21,ww^37,ww^60,ww^25,ww^28,ww^41,0,ww^30,ww^2,ww^20,ww^34,ww^8,ww^62,ww^11,ww^29,
ww^18,ww^33,0,ww^20,ww^57,ww^52,ww^43,ww^19,ww^60,ww^57,ww^26,ww,0,ww^34,ww^56,ww^12,ww^17,ww^60,ww^32,ww^6,ww^57,0,ww^3,ww^36,ww^19,ww^19,ww^3,ww^62,ww^43,0,1,ww^49,ww^51,ww^52,1,ww^17,0,ww^33,
ww^44,ww^49,ww^42,ww^57,0,ww^18,ww^37,ww^34,ww^20,0,ww^26,ww^7,ww^20,0,ww^33,ww^6,0,ww^26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^16,1,ww^29,ww^45,ww^19,ww^48,ww^22,ww^4,ww^50,ww^62,
ww^30,ww^19,0,ww^62,ww^61,ww^13,ww^19,0,ww^50,ww^7,ww^51,ww^32,ww^32,ww^25,ww^6,ww^19,ww^2,ww^57,ww^22,ww^36,ww^39,ww^52,ww^34,ww^62,0,ww^40,1,ww^52,ww^50,ww^38,ww^47,ww^17,ww^18,ww^10,ww^50,ww^49,
ww^52,ww^51,ww^22,ww^24,0,ww^30,ww^17,ww^22,ww^51,ww^35,ww^44,1,ww^61,ww^19,ww^48,ww^7,ww^62,ww^60,ww^6,0,ww^58,ww^34,ww^55,ww^48,1,ww^51,ww^62,ww^49,ww^57,ww^40,ww^60,ww^21,ww^46,0,ww^61,ww^42,
ww^53,ww^15,ww^52,ww^44,ww^46,ww^33,ww^38,ww^55,ww^24,ww^44,0,ww^39,ww^17,0,ww^13,ww^20,ww^18,ww^58,ww^43,ww^8,ww^40,ww^11,0,ww^33,ww^9,ww^25,ww^49,ww^39,ww^6,ww^60,ww^34,ww^39,ww^3,0,ww^9,ww^19,ww^6,
ww^48,ww^40,ww^4,ww^23,ww^54,ww^14,0,ww^59,ww^48,ww^52,ww^20,ww^37,ww^17,ww^37,ww^55,0,ww^44,ww^45,ww^56,ww^29,ww^23,ww^13,ww^5,0,ww^22,ww^42,ww^32,ww^43,ww^48,ww^41,0,1,ww^60,ww^55,ww^5,ww^14,0,ww^2,
ww^22,ww^22,ww^34,0,ww^35,ww^39,ww^12,0,ww^56,ww,0,ww^40,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^27,ww^47,ww^10,ww^45,ww^60,ww^30,ww,ww^21,ww^18,ww^38,ww^54,ww^38,ww^33,ww^25,ww^48,ww,0,
ww^41,ww^34,ww^45,ww^60,ww^21,ww^20,ww^29,ww^58,1,ww^31,ww^16,ww^9,ww^16,ww^41,ww^4,0,ww^18,ww^52,ww^17,ww^51,1,ww^25,ww^22,ww^3,ww^36,ww^5,ww^16,ww^50,ww^50,ww^17,0,ww^32,ww^37,ww^49,ww^39,ww^28,
ww^47,ww^50,ww^33,ww^29,ww^39,ww^33,ww^5,ww^40,0,ww^43,ww^49,ww^22,ww^44,ww^58,ww^21,ww^36,ww^41,ww^15,ww^18,ww^21,ww^43,0,ww^42,ww^58,1,ww^50,ww^9,ww^36,ww^16,ww^32,ww^44,ww^56,ww^52,0,ww^18,ww^41,
ww^8,ww^53,0,ww^13,ww^28,ww^27,1,ww^13,0,ww^14,ww^23,ww^30,ww^21,ww^45,ww^31,ww^20,ww^5,ww^13,0,ww^5,ww^38,ww^47,ww^39,ww^58,ww^12,ww^3,ww^44,0,ww^36,ww^52,ww^35,ww^5,ww^43,ww^45,1,0,ww^54,ww^44,
ww^20,ww^31,ww^62,ww^5,0,ww^45,ww^16,ww^16,ww^26,ww^58,0,ww^52,ww^46,ww^29,ww^14,0,ww^57,ww^47,ww^23,0,ww^45,ww^52,0,ww^48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^53,ww^51,ww^50,ww^40,
ww^23,ww^49,ww^25,ww^52,ww^21,ww^45,ww^48,ww^61,ww^20,ww^47,ww^16,0,ww^60,ww^31,ww^14,ww^53,ww^13,ww^27,ww^33,ww^50,ww^20,ww^48,ww^29,ww^28,ww^10,ww^42,0,ww^5,ww^22,ww^12,ww^58,ww^12,ww^44,ww^27,ww^5,
ww^29,ww^5,ww^61,ww^17,ww^8,0,ww^26,ww^55,ww^36,0,ww^3,ww^15,ww^8,ww^57,ww^22,ww^61,ww^46,ww^35,0,ww^54,ww^32,ww^51,ww^26,ww^4,ww^37,ww^47,ww^41,ww^52,ww^21,ww,0,ww^17,ww,0,ww^60,ww^49,ww^36,ww^25,
ww^10,ww^22,ww^11,0,ww^26,ww^48,ww^27,ww^36,ww^24,ww^12,ww^15,ww^3,ww^16,0,ww^62,ww^40,ww^16,ww^31,ww^47,ww^35,ww^43,ww^57,0,ww^23,ww^44,ww^56,ww^26,ww^3,ww^31,1,0,ww^40,ww^22,1,ww^28,ww^37,ww^7,0,
ww^62,0,ww^27,ww^51,ww^7,0,ww^2,ww^29,ww^22,ww^44,0,ww^20,ww^14,ww^49,0,ww^10,ww^46,0,ww^25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,ww^28,ww^62,ww^25,ww^25,ww^26,ww^57,ww^18,ww^38,ww^44,ww^18,
ww^18,ww^15,ww^61,0,ww^14,ww^45,ww^25,ww^34,ww^39,ww^4,ww^3,ww^60,ww^3,ww^18,ww^17,0,ww^32,0,ww^17,ww^61,ww^43,1,ww^23,ww^15,ww^43,ww^6,ww^31,ww^12,ww^25,ww^15,0,ww^32,ww^8,ww^58,ww^34,0,ww^13,ww^45,
ww^5,ww^9,ww^9,ww^35,0,ww^44,ww^51,0,ww^12,ww^7,ww,ww^15,ww^3,ww^45,ww^9,0,ww^35,ww^11,ww^14,ww^23,ww^61,ww^16,ww^60,ww^7,ww^47,0,ww^19,ww^6,ww^36,ww^40,ww^61,ww^8,ww^48,ww^61,0,ww^4,ww^20,ww^24,
ww^4,ww^4,ww^45,ww^50,0,ww^44,ww^44,ww^45,ww^33,ww^8,ww^43,0,ww^43,ww^18,ww^57,ww^7,ww^2,0,ww^61,ww^34,ww^61,ww^27,0,ww^33,0,ww^39,0,ww^49,ww^36,0,ww^32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
ww^55,0,ww^26,ww^53,ww^58,ww^20,ww^17,ww^21,ww^9,ww^37,ww^22,ww^19,ww^28,0,ww^12,ww^31,ww^14,ww^32,ww^39,ww^42,ww^3,ww^51,ww^43,ww^41,ww^18,ww^13,0,ww^31,ww^18,ww^34,ww^50,ww^4,ww^10,ww^47,ww^49,ww^20,
ww^3,ww^5,0,ww^56,ww^10,ww^22,ww^42,ww^31,ww^59,ww^60,ww^18,ww^46,ww^3,0,ww^20,ww^39,0,ww^8,ww^60,ww^54,ww^52,ww^34,ww^27,0,ww^18,ww^20,ww^6,ww^42,ww^25,ww^54,ww^9,ww^35,0,ww^23,ww^26,ww^31,0,0,
ww^28,ww^7,0,ww^21,ww^29,ww^30,ww^4,ww^31,ww^51,0,ww^29,ww^13,ww^59,ww^51,ww^6,0,ww^7,ww^59,ww^10,ww^60,0,ww^52,ww^44,ww^36,0,ww^37,ww^49,0,ww^29,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^27,ww^27,
ww^59,ww^32,ww^27,ww^30,ww^18,ww^57,ww^28,ww^26,ww^37,ww^33,0,ww,ww^11,ww^6,ww^26,ww^36,ww^42,ww^9,ww^43,ww^50,ww^7,ww^44,0,ww^10,ww^21,ww,ww^41,ww^27,ww^24,ww^43,ww^30,ww^16,ww^33,0,ww^13,ww^51,ww^25,
ww^19,ww^31,ww^32,ww^7,ww^16,ww^31,0,ww^32,ww^31,ww^39,ww^54,ww^3,ww^29,ww^45,ww^44,0,ww^35,ww^19,ww^39,ww^10,ww^16,ww^13,ww^51,0,ww^5,ww^45,ww^9,ww^59,ww^59,1,0,ww^17,ww^8,ww^38,ww^12,ww^61,0,ww^2,
ww,ww^2,ww^34,0,ww^62,ww^33,ww^7,0,ww^14,ww^30,0,ww^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^46,ww,ww^17,ww^42,ww^3,ww^3,ww^35,ww^36,ww^51,ww^3,ww^52,0,ww^43,1,ww^56,ww^33,ww^42,ww^35,ww^51,ww^62,
ww^60,ww^21,0,ww^25,ww^53,ww^21,ww^19,ww^18,ww^45,ww^40,ww^12,ww^9,0,ww^37,ww^17,ww^24,ww^35,ww^61,ww^56,ww^3,ww^59,0,ww^52,ww^28,ww^39,ww^20,ww^19,ww^39,1,0,ww^13,ww^13,ww^56,ww^62,ww^27,ww^47,0,
ww^35,ww^35,ww^41,ww^60,ww^59,0,ww,ww^39,ww^55,ww^19,0,ww^49,ww^29,ww^46,0,ww^41,ww^11,0,ww^18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^34,ww^6,ww^53,ww^48,ww^35,ww^59,ww^26,ww^52,ww^48,ww^42,0,ww^56,
ww^23,ww^23,ww^11,ww^57,ww^22,ww^15,ww^11,ww^31,0,ww^58,ww^22,ww^32,ww^46,ww^23,ww^34,ww^29,ww^46,0,ww^61,ww^60,ww^36,ww^62,ww^43,ww^39,ww^2,0,ww^9,ww^5,ww^40,ww^40,ww^13,ww^46,0,ww,ww^34,0,ww^52,
ww^12,0,ww^33,ww^3,ww^7,ww^3,0,ww^48,ww^37,ww^40,0,ww,ww^61,0,ww^54,0,0,0,0,0,0,0,0,0,0,0,0,0,ww^37,ww^47,ww^27,ww^41,ww^13,ww^39,ww^23,ww^29,ww^17,0,ww^49,ww^50,ww^46,ww^22,ww^42,ww^55,ww^31,
ww^33,0,ww^43,ww^40,ww^16,ww^13,ww^47,ww^16,ww^48,0,ww^7,ww^39,ww^11,ww^27,ww^7,ww^55,0,ww^7,ww^33,ww^22,ww^40,ww^16,0,ww,ww^8,ww^48,ww^55,0,ww^29,ww^61,ww^46,0,ww^32,ww^34,0,ww^18,0,0,0,0,0,0,0,
0,0,0,0,0,ww^6,ww^11,ww^17,ww^60,ww^54,ww^24,ww^26,ww^34,0,ww^49,ww^58,ww^14,ww^38,ww^56,ww^32,ww^53,0,ww^51,ww^58,ww^47,ww^10,ww^8,ww^26,0,ww^39,ww^48,ww^57,ww^28,ww,0,ww^36,ww^41,ww^51,ww^18,0,
ww^49,ww^5,ww^19,0,ww^48,ww^28,0,ww^62,0,0,0,0,0,0,0,0,0,0,0,ww^39,ww^23,ww^55,ww^60,ww^13,ww^12,ww^27,0,ww^18,ww^41,ww^53,ww^10,ww^31,ww^18,0,ww^34,ww^24,ww^31,ww^51,ww^5,0,ww^31,1,ww^57,ww^28,
0,0,ww^42,ww^46,0,ww^55,ww^41,0,ww^38,0,0,0,0,0,0,0,0,0,0,ww^45,ww^37,ww^40,ww^61,ww^49,ww^17,0,ww^43,ww^48,ww^62,0,ww^57,0,ww^28,ww^10,ww^12,ww^25,0,ww^29,ww^47,ww^22,0,ww^4,ww^8,0,ww^47,0,
0,0,0,0,0,0,0,0,ww^31,ww^24,ww^48,ww^38,ww^28,0,ww^58,ww^44,ww^29,ww^34,0,ww^11,ww^15,ww^6,0,ww^54,ww^44,0,ww^18,0,0,0,0,0,0,0,0,ww^39,ww^31,ww^25,ww^36,0,ww^61,ww^10,ww^41,0,ww^8,ww^21,0,
ww^40,0,0,0,0,0,0,0,ww^47,ww^61,ww^40,0,ww^60,ww^45,0,ww^35,0,0,0,0,0,0,ww^32,ww^52,0,ww^58,0,0,0,0,0,ww^15,0,0,0,0,0];

ents:=[i:i in [1..#seqs]|f26[i] ne 0];

// Now set up the centralizer of L in GL(26,F), which is given by all possible matrices scal below.
// We also need this matrix ring so we can multiply elements of F4 by scal, as we have to coerce
// them into this ring first.

R<a,b>:=PolynomialRing(F,2);
mats:=MatrixRing(R,NumberOfRows(l1));
scal:=mats!DiagonalMatrix([a,a,a,a,a,a,a,a,a,a,a,a,a,b,b,b,b,b,b,b,b,b,b,b,b,b]);

// Now we introduce some commands so allow us to proceed with the method in the paper.

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

// This function determines all subgroups that lie in G and are C_{GL(26,k)}(L)-conjugate to H1. It then checks
// that H1, H2 and G are what I say they are. And then it checks that the three H1s are not all the same.


function CheckDetermination()

ProdRel([1,13,17])/ww^13 eq b*(a-b)*(a+ww^46*b);
ProdRel([2,5,7])/ww^46 eq (a-b)*(a+ww^21*b)*(a+ww^42*b);
// Only solution is a=b.

IsIsomorphic(PSL(2,27),H1) and IsIsomorphic(PSL(2,27),H2);
Index(NL,L) eq 3;
M:=GModule(G);
Dimension(Fix(SymmetricPower(M,3))) eq 1;
// One cannot easily check that the non-abelian factors of type F4 in even characteristic are what they are supposed to be.
// But it stabilizes a symmetric trilinear form, and acts irreducibly, and one may check that its order is equal to that of
// F4(8).

NM:=GModule(NG);
Dimension(Fix(SymmetricPower(NM,3))) eq 1;

H1^l3 eq H2;

return 0;
end function;

function CheckF4Form()

mat:=[];
for h in [l1,l2,h1,h2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f26[i]:i in [1..#seqs]];
end function;

"The function CheckF4Form() checks that the trilinear form f26 from F4 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into F4 is correct.";

==> anc/F4/PSL227p=7.txt <==
/* Here we consider H=PSL(2,27)<F_4(7). Let L=3^3.13 be the Borel subgroup of H. Since L is also contained
   in an exotic 3-local subgroup P=3^3.SL(3,3), and both H and P act irreducibly on M(F4), we take random
   conjugates of P by elements in the centralizer of L (in GL(26,k)) until we find one such that G=<H,P>=F4(7).
   Once we have this, we are able to prove that there is a unique H1 containing L among C_{GL(26,k)}(L)-conjugates
   and contained in G. Since |N_G(L):N_H(L)|=3, this yields exactly three subgroups H1 such that L<H1<G.
*/

// Start by setting up L, H and P.
F:=GF(7);

l1:=GL(26,F)![[0,0,0,4,2,0,1,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,6,1,4,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,6,2,0,0,0,0,1,4,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3,0,6,0,0,0,0,5,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,4,2,0,0,1,0,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,6,0,0,0,0,0,3,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,4,2,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,4,6,0,0,0,0,2,5,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,5,2,3,0,0,0,0,0,6,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,5,0,0,0,0,0,1,4,2,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,4,2,0,0,0,0,4,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,3,2,6,5,5,0,6,1,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,3,2,6,5,4,0,6,1,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,2,4,3,6,2,6,1,1,5,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,5,3,2,6,5,4,0,6,1,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,3,2,6,6,4,0,6,1,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,3,2,6,5,4,0,6,2,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,5,4,0,5,4,5,6,5,3,0,1,5,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,5,6,1,2,0,5,1,2,3,5,0,3,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,4,1,2,2,0,4,4,2,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,5,5,2,3,5,2,5,5,1,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,3,3,6,5,4,0,6,1,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,3,2,6,5,4,0,0,1,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,6,3,2,6,5,4,0,6,1,3]];

l2:=GL(26,F)![[4,0,2,1,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,4,5,0,4,0,6,0,5,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,2,6,0,2,0,3,0,4,6,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,6,5,0,0,0,3,0,6,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,2,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,0,4,3,0,0,0,2,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,1,0,5,0,0,0,3,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,1,4,0,3,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,6,4,0,6,0,2,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,0,3,4,0,0,0,1,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,6,1,0,0,5,0,2,3,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,2,5,0,0,0,3,0,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,5,0,2,0,0,1,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,2,5,0,3,0,5,0,3,4,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,3,5,3,0,6,0,0,5,6,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,5,0,0,0,0,3,0,6,3,2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,5,6,5,0,3,2,0,4,3,6,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,3,0,0,6,0,2,4,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,5,2,1,4,4,3,2,4,6,5,1,2,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,1,1,0,4,2,1,2,4,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,4,5,1,2,3,0,1,6,4]];

h2:=GL(26,F)![[5,5,0,6,2,4,2,6,4,0,6,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,2,5,0,3,6,1,2,6,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,6,5,6,4,1,5,6,3,1,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,1,0,0,3,0,2,0,3,0,3,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,6,6,2,1,2,0,2,5,3,5,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,3,6,5,1,5,3,5,5,5,3,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,6,0,2,1,4,4,3,6,6,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,3,6,3,0,1,0,3,3,2,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,3,3,5,3,4,0,4,0,0,4,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,1,5,4,0,3,2,4,6,6,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,6,6,5,6,0,1,3,6,4,3,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,6,2,6,4,3,1,0,2,1,1,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,1,0,3,5,5,3,6,6,4,6,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,6,2,4,5,0,0,2,5,3,1,3,2,5,3,1,5,6,5,0,6,2,0,2,3,2],
[1,0,6,6,1,4,2,5,3,1,4,5,0,6,1,0,1,2,0,1,1,6,5,0,2,6],
[4,1,0,1,5,2,6,2,4,1,6,4,3,1,2,0,6,0,0,2,5,2,0,1,6,3],
[1,4,4,6,0,2,2,1,0,5,1,4,4,4,5,4,0,1,1,0,6,1,3,5,0,1],
[4,1,0,3,4,6,2,6,5,4,6,5,1,4,0,1,2,1,1,4,0,0,5,6,6,4],
[4,2,1,1,2,1,4,6,4,3,2,2,6,3,1,5,0,0,5,1,3,4,3,0,1,6],
[2,4,1,2,0,2,6,3,0,5,1,2,5,5,3,5,4,1,5,6,5,6,6,5,4,5],
[2,2,5,3,4,4,5,5,1,4,4,3,1,6,0,6,3,5,5,3,6,1,5,6,5,0],
[3,1,2,4,1,1,3,2,2,2,4,5,3,5,2,0,3,4,0,1,3,5,5,1,0,2],
[3,2,1,1,4,6,6,5,4,6,5,2,4,5,2,0,4,2,4,6,3,2,1,6,0,3],
[1,4,2,4,5,6,2,4,4,2,5,6,2,4,6,3,6,0,4,3,4,4,5,0,3,0],
[6,3,2,2,6,4,5,3,2,4,1,0,1,2,0,5,2,0,0,5,4,4,4,6,1,4],
[0,5,3,2,1,5,5,2,3,6,2,1,4,6,2,5,1,4,3,5,3,1,6,1,6,4]];

p2:=GL(26,F)![[3,5,5,6,6,5,6,5,5,5,6,5,6,6,4,4,4,1,2,2,5,6,3,3,5,1],
[3,1,1,3,3,0,5,5,1,1,3,1,3,6,2,4,2,1,6,5,3,6,3,5,0,6],
[0,2,3,3,6,2,2,0,0,6,2,1,3,6,5,5,4,4,2,2,5,3,0,2,5,4],
[3,2,5,4,1,1,3,0,2,2,2,3,1,0,4,4,6,6,5,1,2,6,2,2,5,1],
[6,5,1,3,3,0,3,5,0,1,2,5,2,5,6,3,0,1,2,3,6,6,3,0,5,0],
[3,5,0,6,6,6,2,4,4,0,3,5,3,4,4,6,1,6,0,5,2,3,6,3,2,2],
[4,6,6,3,1,4,0,0,0,4,2,2,6,5,2,5,2,2,5,3,0,4,5,4,3,5],
[6,2,5,1,5,5,6,5,2,2,6,3,5,6,1,3,0,0,5,6,0,2,2,3,2,0],
[6,2,6,1,5,0,1,2,5,3,0,3,6,0,0,5,2,3,4,6,6,0,1,2,2,4],
[1,0,5,5,3,4,6,2,2,3,1,3,5,2,5,5,6,5,0,3,0,6,6,3,0,1],
[0,1,3,2,1,6,4,5,4,2,2,6,4,3,0,4,5,4,3,6,5,3,4,2,5,3],
[1,3,4,6,5,5,1,0,3,3,3,1,5,3,5,5,0,0,6,3,5,2,1,4,0,1],
[5,6,1,5,2,2,4,4,3,5,2,0,1,0,6,0,0,2,5,0,5,2,6,4,6,2],
[0,2,4,3,6,5,5,2,3,4,3,3,4,0,2,3,5,3,4,3,0,3,1,1,5,1],
[6,5,6,5,1,2,0,6,0,2,0,2,1,2,5,0,2,6,3,3,2,3,0,1,4,1],
[5,1,5,0,0,5,6,4,6,1,3,1,6,5,4,4,1,4,1,1,1,6,6,0,2,1],
[6,0,0,4,3,2,6,0,5,4,2,6,2,0,2,3,1,0,4,1,3,6,1,6,4,0],
[4,2,6,6,3,6,2,3,3,2,0,6,0,0,2,3,4,0,5,6,4,1,1,6,0,3],
[0,1,1,5,5,6,3,4,4,4,3,1,6,1,3,6,6,3,0,5,1,5,2,2,6,0],
[0,4,6,6,1,3,4,4,4,5,1,3,6,0,3,1,5,0,6,5,1,2,5,2,6,0],
[2,5,0,3,0,2,1,1,5,3,0,5,6,1,0,6,1,6,5,2,4,0,2,2,0,0],
[1,1,2,6,1,1,0,5,2,4,1,1,5,1,2,6,2,4,4,4,2,1,2,2,4,0],
[2,6,5,2,2,2,0,2,5,0,6,3,3,5,6,1,0,1,4,3,2,5,5,4,3,5],
[6,1,0,2,6,2,5,1,0,5,1,4,6,0,2,3,2,1,0,5,5,4,1,2,4,0],
[3,0,4,6,6,4,1,0,4,3,2,6,2,3,2,5,5,5,2,0,5,1,4,1,5,1],
[5,3,1,5,5,5,3,0,6,4,4,3,0,6,0,4,0,4,3,1,3,3,6,0,0,0]];

G:=sub<GL(26,F)|l1,l2,h2,p2>;
H:=sub<GL(26,F)|l1,l2,h2>;
P:=sub<GL(26,F)|l1,l2,p2>;
L:=sub<GL(26,F)|l1,l2>;

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..26]|i le j and j le k];

/* We next give the symmetric trilinear form that comes from F4. This was found by choosing elements of F4, and then
using the G-invariance of the form to obtain constraints on the structure constants of it. Code is included at the end
to reconstruct this, but it can take a while, so we give it here for ease of calculations.
*/

f26:=[1,0,1,6,6,1,0,0,0,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,5,3,0,1,3,0,5,0,2,1,6,3,6,3,3,4,2,6,4,0,2,0,0,2,
4,4,5,6,0,5,6,5,5,3,1,2,2,4,2,2,2,6,6,6,4,1,1,4,1,3,2,6,0,6,6,6,1,2,5,2,4,2,1,6,3,0,5,6,3,4,1,0,0,2,0,5,
0,4,1,2,4,2,6,6,5,0,5,1,0,6,1,3,1,5,1,4,5,0,4,4,2,0,5,4,3,5,3,1,4,2,5,4,3,6,2,5,1,4,2,0,2,5,0,5,2,5,5,0,
5,2,4,5,4,3,3,0,2,4,2,4,4,5,1,1,3,4,5,1,1,5,5,1,0,4,0,1,3,6,1,2,2,1,1,3,2,3,2,6,4,1,2,0,1,1,1,4,4,5,5,0,
0,2,1,3,4,5,0,6,0,5,3,0,0,3,1,1,6,2,3,2,2,2,5,0,3,6,1,1,5,3,2,4,6,2,0,3,3,2,5,2,2,2,4,2,5,3,5,2,5,1,1,3,
1,0,3,6,2,3,4,2,3,5,5,2,4,1,0,1,5,6,6,0,1,4,3,5,3,0,5,0,3,2,0,5,6,1,2,4,4,1,1,5,0,5,3,2,2,6,0,0,3,6,0,4,
5,5,1,2,1,4,0,6,4,2,0,1,5,6,3,6,6,4,4,3,4,3,5,1,1,4,4,0,3,2,6,3,2,4,2,3,6,5,6,5,1,0,3,0,5,0,0,1,2,5,2,0,
3,4,1,4,4,5,6,4,0,5,1,6,4,5,4,0,3,2,2,6,2,6,1,2,4,6,0,5,3,5,6,0,2,4,6,2,3,0,6,1,0,0,3,1,6,0,6,2,2,0,3,4,
5,6,3,6,0,3,0,1,3,6,1,2,5,5,2,1,5,4,1,1,1,0,2,5,3,6,0,4,1,2,1,5,2,1,0,6,4,0,2,2,0,5,0,4,3,4,0,1,5,0,5,0,
6,1,4,4,2,4,6,3,1,4,4,4,2,6,2,1,2,0,5,6,5,5,4,6,0,2,1,0,1,3,5,5,6,2,3,0,4,0,5,4,0,5,4,1,3,3,2,5,5,4,0,5,
5,0,6,5,2,3,4,2,1,3,2,6,1,5,0,2,5,1,0,6,5,1,2,0,2,4,1,6,3,0,5,3,1,4,3,6,5,5,6,0,0,1,1,5,6,1,5,1,5,3,6,3,
0,0,0,2,2,6,0,5,1,5,0,0,3,1,5,6,0,4,5,0,1,4,2,6,3,2,6,6,2,3,4,0,5,2,6,6,6,3,5,5,5,2,1,1,5,0,6,6,4,6,5,6,
6,0,5,5,4,3,1,6,3,0,5,1,6,5,3,6,1,3,6,1,2,4,3,2,5,3,6,2,2,4,3,3,2,1,2,3,6,1,4,6,2,0,3,5,3,5,3,2,0,6,2,3,
4,6,5,5,5,6,3,3,6,6,6,6,0,5,4,3,2,2,3,5,4,3,3,4,3,5,6,1,4,4,2,4,2,6,5,0,0,1,2,4,4,5,6,5,5,4,3,1,2,2,2,4,
2,3,3,5,6,0,5,5,0,5,0,1,4,6,6,0,3,6,6,0,5,4,5,2,3,3,5,3,4,1,4,2,1,0,4,6,3,6,5,0,0,3,4,2,6,6,1,4,6,0,6,4,
4,6,3,4,0,3,1,4,2,4,0,0,6,3,3,1,6,5,4,5,3,5,6,2,1,0,5,6,5,6,4,4,1,6,6,0,1,0,2,2,6,3,3,5,2,5,5,6,3,3,4,0,
4,4,1,2,2,0,2,6,2,5,3,4,5,2,6,4,5,5,6,5,1,0,3,2,0,3,1,3,5,5,2,6,0,3,5,4,4,6,4,3,1,6,5,0,0,4,2,6,5,4,0,5,
4,1,3,6,1,1,5,3,4,6,1,4,5,6,4,1,1,6,0,0,1,0,4,3,6,5,0,3,2,3,3,4,5,4,3,4,4,2,3,0,1,0,0,1,2,2,0,3,3,1,3,0,
0,5,1,1,3,3,1,5,5,4,3,5,3,1,2,3,2,6,0,4,0,0,5,5,2,0,0,4,2,0,4,5,3,4,2,5,5,6,6,1,3,3,5,2,5,0,6,6,6,2,1,4,
4,3,4,1,0,2,6,3,3,2,1,4,1,6,3,5,3,2,2,4,4,3,2,6,3,2,3,4,5,2,4,3,1,6,1,2,1,3,1,3,5,6,1,3,2,0,2,5,4,5,2,2,
4,2,6,6,1,2,4,2,0,0,4,4,
6,0,1,5,0,3,2,4,3,4,0,6,2,1,2,6,0,4,1,2,5,3,1,3,6,1,4,0,0,3,0,4,2,0,6,0,1,4,2,6,2,5,1,0,4,1,1,0,4,1,4,1,
4,1,2,4,2,6,6,5,0,4,3,6,5,4,4,1,5,2,6,5,1,4,6,4,5,4,2,2,5,0,3,4,5,5,5,4,1,6,0,5,2,6,6,1,0,2,2,0,5,5,1,6,
4,1,1,5,4,5,1,6,5,0,2,3,4,4,3,1,4,1,5,2,6,1,0,3,2,1,3,1,1,1,4,0,2,3,2,0,3,4,1,0,5,4,2,3,2,2,1,2,6,6,2,0,
2,5,0,3,4,3,3,2,1,4,3,3,4,3,5,1,4,3,6,2,1,4,0,1,1,2,2,3,6,3,0,5,1,1,2,4,3,0,6,5,1,5,3,6,3,1,2,6,3,0,4,3,
2,3,6,3,2,2,4,0,4,5,0,2,5,1,3,1,1,5,6,2,5,4,6,1,3,0,4,3,3,0,0,2,6,1,1,1,3,5,1,3,3,3,1,5,6,0,5,5,4,0,4,3,
6,6,4,3,3,3,6,3,2,5,0,0,3,3,6,2,4,5,4,3,0,1,4,2,4,0,3,5,3,2,4,5,0,4,4,4,5,0,6,4,4,3,5,1,5,6,4,3,3,3,1,4,
3,5,3,0,5,4,0,1,3,5,3,5,3,6,4,4,6,5,6,2,6,4,2,4,5,4,0,3,2,2,3,3,0,0,3,3,4,2,4,6,1,4,5,5,6,2,0,2,0,2,5,3,
5,3,5,4,2,1,1,6,5,4,4,4,0,0,5,6,3,4,4,3,1,4,0,5,0,4,5,6,5,4,1,3,4,0,6,5,1,2,4,1,1,5,5,6,6,3,5,4,6,5,4,4,
6,4,5,4,1,6,5,5,4,1,2,3,0,6,4,3,1,1,0,0,2,5,4,3,6,4,2,6,2,1,2,2,0,0,3,3,5,3,6,6,2,1,0,3,6,0,5,5,4,6,2,6,
3,0,0,4,2,4,2,6,6,6,5,6,1,5,2,1,6,3,0,0,1,3,0,3,2,3,6,2,4,2,4,2,0,4,2,5,4,4,4,1,3,1,5,5,3,4,5,1,5,6,6,1,
2,0,0,1,0,4,5,3,3,2,4,1,0,0,6,0,3,1,2,4,2,2,0,4,3,1,6,6,2,3,5,6,6,2,4,2,1,2,4,6,3,2,5,4,2,6,2,6,2,1,4,2,
1,1,4,3,1,5,1,1,1,1,2,1,0,4,4,2,1,4,5,1,1,5,2,3,0,5,5,0,6,6,3,3,0,3,0,0,2,2,6,6,3,3,6,6,1,1,0,4,5,4,5,6,
2,3,0,4,4,5,1,4,3,6,6,5,3,5,3,0,0,0,1,4,5,1,6,0,0,3,3,6,1,3,5,5,4,0,4,2,4,6,1,1,2,0,2,2,3,1,2,6,0,2,6,1,
5,2,1,0,6,3,3,6,1,6,6,5,5,1,2,4,4,5,5,0,4,0,5,0,1,5,0,0,2,6,3,5,3,2,4,3,3,6,5,1,1,5,1,3,0,1,3,3,5,3,6,0,
0,5,5,1,2,0,0,4,1,2,6,2,4,2,2,1,6,6,2,1,0,4,1,5,2,5,0,5,4,1,1,3,0,0,1,5,0,0,1,2,1,3,6,3,5,5,5,3,6,2,4,3,
3,6,3,1,6,6,5,4,5,0,3,4,3,2,0,2,1,4,4,1,4,1,5,5,1,3,3,2,3,3,1,5,4,1,2,6,4,4,5,3,5,0,4,2,5,0,1,0,2,2,6,3,
4,0,4,5,3,3,4,0,4,4,2,6,3,6,2,1,4,5,6,3,4,4,1,0,3,5,5,0,4,3,4,5,6,3,3,1,4,2,3,6,4,1,2,4,0,0,2,5,3,5,1,5,
5,5,2,2,2,1,4,4,0,5,6,4,4,1,3,2,1,1,1,1,3,1,5,1,1,0,0,1,0,3,3,0,2,5,0,4,0,4,0,3,3,6,0,2,0,5,2,2,6,4,6,0,
6,5,5,2,6,3,5,3,3,1,6,0,3,6,4,2,6,3,4,4,3,2,6,3,0,1,3,1,3,6,5,5,4,0,2,3,0,3,2,6,3,5,1,1,3,4,0,6,1,1,6,6,
4,6,6,5,5,0,1,3,3,3,2,4,5,6,4,6,6,1,3,6,5,2,2,1,3,4,4,0,4,2,2,2,4,6,1,4,2,0,2,6,0,3,0,3,6,6,5,2,0,5,4,5,
3,6,3,1,5,5,0,1,0,0,1,0,4,4,1,3,6,3,4,2,5,4,4,6,4,4,4,6,4,5,2,2,2,0,4,2,5,4,4,0,1,6,4,5,5,4,6,1,5,1,3,2,
2,4,5,2,3,4,3,5,0,3,1,4,1,1,2,1,6,1,2,2,1,3,0,2,4,3,1,2,4,0,2,3,4,4,2,2,3,4,5,0,0,3,0,2,6,0,3,4,1,4,6,4,
6,4,4,5,0,3,6,4,3,3,6,0,5,6,6,4,4,0,1,4,0,2,3,5,4,3,6,5,4,4,3,4,4,4,6,2,1,4,4,1,2,1,6,1,6,6,6,6,3,3,5,2,
5,6,1,5,4,0,5,1,0,5,1,5,5,4,0,0,4,0,3,6,5,1,5,5,5,3,5,4,5,6,4,6,1,1,0,2,1,6,0,5,4,1,2,5,5,1,0,5,4,6,0,4,
3,4,1,5,2,0,4,1,0,3,6,1,2,3,3,2,4,4,5,0,4,2,1,2,5,3,5,3,5,2,3,4,1,4,4,6,4,4,6,6,5,4,6,2,3,2,4,3,2,0,6,0,
4,5,4,2,1,5,6,0,5,2,1,1,0,3,5,2,6,4,6,6,0,2,4,3,3,6,0,2,5,5,1,1,1,3,3,0,5,0,5,0,5,5,4,6,2,0,0,4,2,5,1,5,
2,4,4,6,1,1,5,3,3,6,1,0,5,3,4,0,0,4,2,1,3,1,5,6,6,6,6,1,3,4,0,0,6,2,1,1,5,1,4,3,0,3,1,5,4,3,3,3,6,0,5,6,
1,5,5,0,3,6,6,6,1,2,4,0,1,3,6,4,4,0,1,6,3,4,4,2,5,4,5,0,1,5,5,6,0,6,5,5,2,1,1,4,0,1,4,0,
4,3,0,6,4,6,4,3,1,4,1,6,2,6,0,0,4,1,1,6,6,2,3,4,1,4,3,2,0,6,5,1,5,0,4,0,2,0,0,4,2,1,1,4,6,1,2,5,1,0,1,3,
3,0,0,6,1,2,0,1,1,2,1,4,2,6,4,0,3,6,6,1,1,1,0,3,5,6,5,4,6,2,0,6,2,4,4,1,5,5,2,2,5,1,5,2,1,3,5,3,6,3,6,1,
3,3,4,3,1,3,0,0,5,0,2,1,2,1,4,0,2,3,0,6,4,5,4,5,5,3,4,0,4,2,5,2,6,0,6,1,5,4,0,6,2,4,3,4,5,5,2,0,4,0,1,6,
5,6,6,2,5,5,5,1,2,6,3,4,6,6,0,0,5,0,4,5,3,3,1,2,0,6,6,4,6,3,4,2,3,2,1,0,4,5,3,2,4,5,6,1,6,3,1,4,5,6,3,0,
0,2,5,2,5,6,4,1,6,2,0,6,0,2,2,5,3,2,2,2,2,0,1,0,4,4,4,1,4,6,2,2,4,3,1,4,5,5,1,0,6,1,1,5,0,6,1,2,5,4,6,6,
3,6,2,5,5,6,0,6,5,2,1,0,1,0,6,5,0,5,6,0,6,1,4,3,2,1,4,6,2,2,3,3,0,3,3,5,5,5,4,1,0,1,1,5,2,3,3,2,5,3,2,5,
4,5,0,5,2,2,3,6,2,4,2,5,1,4,2,3,5,3,0,3,3,0,3,6,3,3,3,2,3,6,2,3,1,4,6,5,5,1,4,4,2,5,1,2,0,0,4,4,3,2,2,3,
6,0,5,3,0,0,6,5,4,3,2,1,3,6,6,1,2,1,2,2,6,2,0,6,3,0,3,6,2,0,2,4,5,6,3,5,0,4,1,3,4,6,6,5,3,6,6,1,3,0,6,6,
0,0,5,4,6,5,1,3,1,6,0,0,0,2,4,4,4,0,2,3,2,1,0,4,3,0,5,2,3,3,6,1,0,1,6,4,3,3,1,0,6,2,2,2,4,6,1,4,2,2,6,6,
3,4,2,1,4,2,1,5,1,3,4,4,5,5,6,5,4,0,3,0,1,2,3,6,0,4,5,1,4,6,5,0,6,5,5,3,5,6,1,5,4,4,1,4,5,1,0,5,5,1,0,3,
5,3,6,4,2,2,2,4,4,2,3,1,4,4,6,0,0,6,0,6,2,5,3,3,4,5,5,5,2,5,4,6,2,1,5,3,4,4,2,4,2,2,1,3,5,4,3,5,4,3,0,4,
0,1,4,3,1,3,3,3,1,6,0,0,1,1,3,0,5,4,3,3,3,2,1,5,3,4,6,3,3,0,3,3,6,6,2,5,6,6,3,4,5,2,3,5,3,2,3,0,6,3,2,4,
5,6,2,5,3,3,1,3,3,6,4,6,6,2,1,5,3,6,5,3,4,0,4,4,4,6,3,1,2,6,4,1,3,4,0,1,6,1,0,6,5,4,4,5,6,2,1,1,0,5,4,0,
4,0,2,2,6,6,3,0,3,1,0,0,4,1,2,5,3,5,5,6,0,4,3,4,4,0,2,3,3,4,4,4,3,3,3,0,0,3,1,2,6,5,4,2,3,0,6,0,5,6,1,1,
0,4,2,3,0,0,6,1,2,4,4,1,5,3,3,4,5,6,2,1,3,3,5,2,1,4,0,3,4,4,3,3,0,0,5,6,2,4,3,1,6,0,6,5,3,6,3,4];


// Now set up the centralizer of L in GL(26,F), which is given by all possible matrices scal below.
// We also need this matrix ring so we can multiply elements of F4 by scal, as we have to coerce
// them into this ring first.

R<a,b>:=PolynomialRing(F,2);
mats:=MatrixRing(R,NumberOfRows(l1));
scal:=mats!DiagonalMatrix([a,a,a,a,a,a,a,a,a,a,a,a,a,b,b,b,b,b,b,b,b,b,b,b,b,b]);

// Now we introduce some commands so allow us to proceed with the method in the paper.

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

V:=GModule(L);

function ProduceRel(seq,g)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i]*v1[1,j]*w1[1,k]*f26[Position(seqs,Sort([i,j,k]))]:i,j,k in [1..Dimension(V)]];
e2:=&+[u2[1,i]*v2[1,j]*w2[1,k]*f26[Position(seqs,Sort([i,j,k]))]:i,j,k in [1..Dimension(V)]];

return e1-e2;
end function;

// This function determines all subgroups that lie in G and are C_{GL(26,k)}(L)-conjugate to H. It then checks
// that H, P and G are what I say they are. And then it checks that the three H1s are not all the same.

function CheckDetermination()

// First check that there is a single possible H. This is easy.
// We see from this that a must equal b (as a,b cannot be zero), so just a scalar matrix.

ProduceRel([16,16,25],mats!h2) eq 5*b*(a+4*b)*(a-b);
ProduceRel([16,16,26],mats!h2) eq (a-b)*(a^2+3*a*b+b^2);

// We also need to check that the other indecomposable module with the same composition factors cannot lie in F4.

hh2:=GL(26,F)![[5,5,0,6,2,4,2,6,4,0,6,6,2,6,1,1,3,1,1,2,2,6,5,4,4,0],
[6,0,2,5,0,3,6,1,2,6,3,0,1,3,4,3,4,2,5,1,3,0,3,3,0,5],
[4,6,5,6,4,1,5,6,3,1,6,1,0,3,6,1,0,3,3,1,4,2,4,3,0,5],
[6,1,0,0,3,0,2,0,3,0,3,1,3,2,2,5,5,3,6,5,2,4,3,1,0,5],
[6,6,6,2,1,2,0,2,5,3,5,4,2,0,0,6,5,5,2,2,0,3,4,3,0,2],
[6,3,6,5,1,5,3,5,5,5,3,4,4,6,5,1,1,4,4,6,3,3,5,0,4,0],
[2,2,6,0,2,1,4,4,3,6,6,2,5,5,0,0,6,6,1,3,4,3,6,1,1,0],
[4,0,3,6,3,0,1,0,3,3,2,3,2,6,0,2,2,0,0,6,2,4,2,1,6,2],
[5,3,3,5,3,4,0,4,0,0,4,3,1,4,1,0,1,1,5,0,2,3,2,5,2,0],
[6,0,1,5,4,0,3,2,4,6,6,5,6,0,3,2,5,6,0,5,2,0,2,1,0,4],
[4,6,6,5,6,0,1,3,6,4,3,1,2,0,6,2,1,2,5,4,5,4,6,3,1,5],
[4,6,2,6,4,3,1,0,2,1,1,6,5,5,0,6,2,6,1,5,0,2,5,0,2,2],
[6,1,0,3,5,5,3,6,6,4,6,6,6,4,4,6,2,5,5,6,3,5,5,5,3,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,5,3,1,5,6,5,0,6,2,0,2,3,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,1,2,0,1,1,6,5,0,2,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,6,0,0,2,5,2,0,1,6,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,4,5,4,0,1,1,0,6,1,3,5,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,2,1,1,4,0,0,5,6,6,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,5,0,0,5,1,3,4,3,0,1,6],
[0,0,0,0,0,0,0,0,0,0,0,0,0,5,3,5,4,1,5,6,5,6,6,5,4,5],
[0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,6,3,5,5,3,6,1,5,6,5,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,5,2,0,3,4,0,1,3,5,5,1,0,2],
[0,0,0,0,0,0,0,0,0,0,0,0,0,5,2,0,4,2,4,6,3,2,1,6,0,3],
[0,0,0,0,0,0,0,0,0,0,0,0,0,4,6,3,6,0,4,3,4,4,5,0,3,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,2,0,0,5,4,4,4,6,1,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,6,2,5,1,4,3,5,3,1,6,1,6,4]];

ProduceRel([16,16,25],mats!hh2) eq b^3;

//This shows that we cannot embed both into F4.

// Now we check that a generator for N_G(L)/N_H(L) does not act on H, but instead permutes three subgroups H containing L.

NL:=Normalizer(P,L); repeat x:=Random(NL); until not(x in L);
NH:=sub<GL(26,F)|H,NL>; Index(NH,H) eq 3;
// We make it a subgroup of GL(26,F) because constructing it as a subgroup of G takes a long time.

// Now check that H lies in F4. First we check that H is PSL(2,27) and P is 3^3.PSL(3,3), the exotic 3-local subgroup.

Bool:=IsIsomorphic(PSL(2,27),H); Bool;
NP:=NormalSubgroups(P:OrderEqual:=27)[1]`subgroup;
IsIsomorphic(PSL(3,3),P/NP) and IsElementaryAbelian(NP);

// Now we check that the subgroup generated by H and P has a 1-dimensional trilinear form

M:=GModule(G);
Dimension(Fix(SymmetricPower(M,3))) eq 1;

// Finally, we can check directly that they generate F4(7).

Gtree:=CompositionTree(G);
CompositionTreeNonAbelianFactors(G) eq [*<"F",4,7>*];

return 0;
end function;


// We now give code that can prove that the trilinear form we gave is the correct one. Choose g in F4 one of l1,
// l2, h2 and p2, and use G-invariance to obtain linear relations.

function CheckF4Form()

mat:=[];
for h in [l1,l2,h2,p2] do
  for nn in [1..#seqs] do aa:=seqs[nn,1]; bb:=seqs[nn,2]; cc:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[aa,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[bb,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[aa,i]*h[bb,j]*h[cc,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
return &and[ftest[i] eq f26[i]:i in [1..#seqs]];
end function;


"The function CheckF4Form() checks that the trilinear form f26 from F4 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into F4 is correct.";

==> anc/F4/PSL28p=7.txt <==
/* In this case we let H denote a copy of PSL(2,8), L denote the subgroup 2^3.7, and let G denote G2(7).
We give matrices defining L, an element of order 2 and an element of order 7. We give an element x that
conjugates our version of L into G, as constructed using the ChevalleyGroup command. We give H as a pair
of matrices, which were chosen at random. A posteriori, one could produce H as a subgroup of F4 and show
that no other overgroup of L preserves the F4 trilinear form, but we prefer a less synthetic proof. Note
that G2 contains a copy of H, but only over a field of size 343. We therefore aim to show that this field
is necessary for the conjugacy to work.
*/
F:=GF(7);

l1:=GL(26,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,0]];

l2:=GL(26,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0]];

L:=sub<GL(26,F)|[l1,l2]>;

h2:=GL(26,F)![[6,0,0,0,0,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,1,0,0,0,2,0,6,1,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,3,6,0,0,2,0,2,1,1,0,4,1,0,1,1,1,1,1,0,0,0,0,0,0,0],
[3,3,5,1,0,5,0,1,4,3,4,0,1,0,5,0,6,3,2,0,0,0,0,0,0,0],
[6,1,6,1,6,0,0,6,3,0,5,5,0,0,3,0,1,3,1,1,0,1,1,1,1,1],
[5,0,0,0,0,1,1,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,5,0,0,3,0,6,0,5,3,5,1,1,1,0,1,1,1,0,0,0,0,0,0,0],
[2,2,0,0,0,3,0,0,2,6,5,2,1,0,0,6,0,0,0,0,0,0,0,0,0,0],
[5,6,0,0,0,4,0,1,1,2,3,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0],
[0,5,0,0,0,5,0,1,4,5,4,2,0,0,0,6,1,0,0,0,0,0,0,0,0,0],
[6,1,0,0,0,4,0,3,4,0,5,6,0,0,0,6,0,0,0,0,0,0,0,0,0,0],
[6,4,0,0,0,5,0,3,1,6,0,5,0,0,0,6,0,0,1,0,0,0,0,0,0,0],
[2,3,0,0,0,0,0,6,2,2,4,6,0,0,1,6,0,0,0,0,0,0,0,0,0,0],
[1,6,3,3,5,5,0,4,0,5,5,5,3,0,6,0,5,3,5,1,1,1,0,1,1,1],
[1,4,4,2,0,5,0,0,2,1,0,0,3,0,0,2,6,5,2,1,0,0,6,0,0,0],
[5,5,4,6,0,1,0,6,3,0,5,0,4,0,1,1,2,3,0,0,0,0,6,0,1,0],
[1,5,5,5,0,0,0,6,2,5,1,0,5,0,1,4,5,4,2,0,0,0,6,1,0,0],
[4,6,0,1,0,1,0,6,2,0,0,1,4,0,3,4,0,5,6,0,0,0,6,0,0,0],
[6,5,3,4,0,0,0,6,3,1,0,5,5,0,3,1,6,0,5,0,0,0,6,0,0,1],
[4,3,5,3,0,0,0,4,2,0,1,1,0,0,6,2,2,4,6,0,0,1,6,0,0,0]];


H:=sub<GL(26,F)|l2,h2>;

j2:=GL(26,F)![[3,0,0,0,0,4,4,4,4,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3,2,0,0,0,1,3,0,2,0,6,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,4,6,0,0,1,1,4,0,0,2,2,1,1,1,1,0,1,1,0,0,0,0,0,0,0],
[0,3,4,4,0,6,4,5,2,0,2,0,1,5,6,3,0,4,2,0,0,0,0,0,0,0],
[3,1,2,2,5,3,6,3,2,0,4,2,2,5,3,5,0,1,3,2,2,2,2,0,2,2],
[0,0,0,0,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6,0,0,0,0,0,4,4,4,4,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5,2,0,0,0,2,3,5,3,0,6,2,6,1,0,0,0,0,0,0,0,0,0,0,0,0],
[3,3,0,0,0,2,0,4,1,0,2,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,0,0,0,1,4,3,3,0,2,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0],
[4,1,0,0,0,4,4,5,6,0,0,6,6,0,0,1,0,0,0,0,0,0,0,0,0,0],
[5,4,0,0,0,1,5,0,1,0,6,5,6,0,0,0,0,0,1,0,0,0,0,0,0,0],
[4,5,0,0,0,4,5,4,0,0,5,2,6,0,0,0,0,1,0,0,0,0,0,0,0,0],
[5,2,5,0,0,0,3,3,6,0,5,5,0,1,1,1,1,1,1,0,0,0,0,0,0,0],
[4,1,0,4,0,5,5,3,4,0,0,4,2,1,3,6,0,5,4,5,2,0,0,0,0,0],
[1,3,5,6,0,5,0,3,0,0,4,0,2,0,1,2,0,4,5,5,0,0,0,0,0,0],
[1,0,5,5,0,5,3,5,4,0,4,0,0,1,1,6,0,4,0,5,0,2,0,0,0,0],
[5,6,3,2,0,2,3,3,2,0,0,0,6,1,3,0,0,0,5,5,0,0,2,0,0,0],
[2,2,4,1,0,5,3,0,0,0,0,2,0,3,0,2,0,5,5,5,0,0,0,0,0,2],
[1,2,4,3,0,2,3,3,0,0,2,4,6,3,1,0,0,5,4,5,0,0,0,0,2,0],
[5,3,6,0,3,0,5,5,2,3,2,2,0,1,1,0,2,5,5,0,2,2,2,2,2,2]];

/* We next give the symmetric trilinear form that comes from F4, which is determined by G2. This was found by
choosing elements of G2, looking at a module for G2(7) hich restricts to L, and then using the G-invariance of
the form to obtain constraints on the structure constants of it. Code is included at the end to reconstruct
this, but it can take a short while, so we give it here for ease of calculations.
*/

f26:=[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,4,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,3,3,3,3,3,3,6,3,3,3,3,3,3,3,5,5,5,5,5,5,6,3,3,3,3,3,3,6,3,3,3,3,3,5
,3,5,5,5,5,5,6,3,3,3,3,3,3,6,3,3,3,3,5,5,3,5,5,5,5,6,3,3,3,3,3,3,6,3,3,3,5,5,5,3,5,5,5,6,3,3,3,3,3,3,6,3,3,5,5,5,5,3,5,5,6,3,3,3,3,3,3,6,3,5,5,5,5,5,3,5,6
,3,3,3,3,3,3,6,5,5,5,5,5,5,3,6,3,3,3,3,3,3,3,5,5,5,5,5,5,6,3,3,3,3,3,5,3,5,5,5,5,5,6,3,3,3,3,5,5,3,5,5,5,5,6,3,3,3,5,5,5,3,5,5,5,6,3,3,5,5,5,5,3,5,5,6,3,5
,5,5,5,5,3,5,6,5,5,5,5,5,5,3,5,6,6,6,6,6,6,5,6,6,6,6,6,5,6,6,6,6,5,6,6,6,5,6,6,5,6,5,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,5,3,0,6,3,3,2,6,4,1,0,0,6,2,4
,3,5,1,3,6,4,0,3,1,3,5,0,5,1,4,2,6,1,1,0,5,3,2,6,0,4,5,2,2,0,1,1,5,6,3,2,1,6,5,0,4,6,4,6,1,3,6,5,1,6,0,2,4,4,0,5,5,1,2,3,2,2,5,4,1,5,0,4,3,6,3,5,0,1,4,6,4
,5,4,1,4,6,2,3,0,5,5,3,4,2,6,2,0,0,0,2,3,4,6,5,2,1,2,6,3,4,0,3,5,4,3,0,5,2,1,1,3,6,1,0,2,5,0,1,6,2,5,3,3,2,5,4,2,0,6,3,2,6,0,4,6,5,0,2,4,1,3,1,1,3,5,1,4,2
,6,5,6,0,6,4,0,0,2,4,5,5,3,1,2,6,2,0,1,6,3,3,4,4,5,6,3,0,1,4,4,5,2,0,1,4,5,3,2,3,6,5,4,0,1,5,6,1,2,4,3,0,4,0,2,1,6,6,3,6,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
,0,0,0,0,0,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,5,5,1,1,4,4,4,3,5,0,4,6,1,1,5,1,1,0,0,3,4,0,4,1,3
,6,3,2,4,5,3,6,6,5,3,1,2,2,1,5,3,3,0,5,3,5,4,2,5,1,4,1,1,1,4,3,0,3,4,0,6,3,4,0,5,5,3,3,3,0,1,2,3,5,4,0,5,0,6,0,4,3,1,3,0,4,6,0,2,0,4,4,2,4,2,6,6,6,4,3,4,3
,0,0,1,3,0,2,3,3,3,1,6,1,0,6,0,0,3,5,4,5,4,3,1,3,3,0,1,2,3,0,1,0,4,0,1,4,1,4,3,1,0,4,1,0,1,6,2,6,2,1,5,2,4,5,1,4,6,6,0,0,2,6,3,2,5,5,0,2,0,2,2,3,6,4,4,0,1
,6,0,2,3,4,3,1,3,4,2,2,3,4,6,3,1,1,1,6,6,3,3,2,6,3,6,0,6,0,3,4,2,2,1,3,1,0,5,1,1,6,0,0,2,5,6,5,5,1,6,4,6,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,3,1,4,1,4,2,2,5,0,2,0,2,4,4,5,0,5,6,4,6,1,5,3,0,1,5,5,0,1,6,4,3,2,5,4,2,2,4,0,6,3,5,4,2,6,0,1,6,5,1,6,5,0,2,6,4,4
,6,2,1,4,0,1,2,6,5,4,2,3,1,5,2,4,6,1,2,4,5,5,1,0,4,1,2,2,5,1,6,4,4,1,0,3,3,6,6,2,3,6,3,5,1,5,4,0,6,2,3,3,1,0,4,2,5,1,1,5,6,6,6,2,4,3,1,5,0,5,1,0,0,6,2,2,2
,5,3,6,4,0,6,0,6,0,6,1,2,5,0,5,0,5,3,4,4,2,3,2,5,0,5,5,4,0,1,3,3,1,2,3,5,5,3,0,2,1,3,3,1,6,0,4,0,6,6,2,2,1,4,5,0,2,6,4,2,3,0,3,1,1,2,2,3,6,2,3,1,5,3,4,3,1
,2,4,6,1,2,1,2,6,0,3,2,0,3,0,3,5,2,2,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,1,3,0,4,3,3,2,3,0,1,0,4,5,6,4,0,5,6,5,5,0,3,2,5,3,1,4,4,3,5,5,5,0
,6,1,3,4,2,2,4,3,5,6,2,4,4,0,0,2,4,6,6,6,0,1,0,5,4,3,0,4,3,4,0,4,1,1,3,4,1,0,1,4,6,2,6,3,3,0,3,0,1,1,5,1,0,3,1,4,4,1,3,5,5,1,5,2,1,5,3,2,5,4,0,6,1,5,6,2,0
,5,4,3,1,2,5,6,2,5,2,3,6,1,4,1,0,1,3,4,3,0,4,1,3,4,6,3,2,5,4,3,6,1,4,3,4,6,4,6,6,0,2,2,0,5,1,4,5,1,2,4,3,6,5,3,3,3,6,1,0,4,4,3,1,5,6,4,4,2,4,1,4,6,4,1,6,6
,4,4,4,3,6,4,3,6,3,3,6,6,2,4,1,1,6,5,3,3,1,2,6,1,0,0,1,6,1,0,0,5,6,6,6,4,3,3,3,4,3,0,4,4,4,4,4,4,0,4,0,1,1,0,4,0,5,2,6,6,2,5,4,4,4,4,4,4,4,6,1,3,3,4,2,4,2
,6,3,4,4,0,4,4,4,4,4,6,4,4,1,3,2,3,2,4,4,6,3,0,4,4,4,4,4,2,6,0,6,4,6,4,0,3,3,2,4,2,5,4,4,4,2,2,3,6,4,2,0,0,0,0,2,4,6,2,4,4,6,0,4,4,6,2,6,2,3,4,5,2,0,3,4,4
,6,0,2,2,3,2,4,2,2,6,0,0,0,0,5,4,3,3,4,5,0,3,6,4,4,6,3,4,1,3,4,6,5,2,4,2,4,1,0,5,2,5,1,4,3,3,3,1,6,5,4,4,4,3,6,4,1,0,6,4,5,6,4,2,2,5,1,0,1,0,1,1,4,6,1,3,2
,5,2,1,1,3,6,2,0,1,5,2,6,1,0,4,2,4,4,2,4,6,4,1,6,2,4,2,4,0,2,4,6,4,6,2,2,2,0,2,2,2,0,4,4,4,4,4,0,0,1,1,4,4,0,2,0,6,6,5,5,2,4,4,4,4,4,0,2,6,4,4,6,6,3,0,2,4
,5,3,2,4,4,4,4,3,2,6,4,0,2,2,0,0,2,4,2,0,6,4,4,4,0,4,2,2,2,6,3,2,4,6,0,0,2,0,4,4,1,4,3,3,2,6,4,6,4,3,4,0,2,4,4,4,6,4,6,6,0,2,4,2,5,2,3,3,0,2,4,5,1,3,1,4,1
,3,6,5,4,3,4,0,3,3,5,5,4,6,0,4,4,3,3,6,4,3,4,3,6,6,1,4,5,4,0,6,2,5,4,2,1,1,0,1,4,0,1,6,5,1,1,2,5,2,1,0,6,4,6,2,2,4,1,5,4,0,6,5,3,2,1,3,2,1,2,2,4,0,4,4,2,0
,4,4,4,4,2,6,4,2,1,6,2,0,6,2,2,4,2,6,2,2,0,4,4,4,4,4,0,0,0,1,4,1,5,2,0,2,6,5,6,4,4,4,4,4,2,6,4,1,3,3,4,0,2,4,6,4,3,4,4,4,6,6,2,0,6,4,4,3,2,0,3,2,5,4,4,4,6
,3,4,0,2,2,2,2,0,4,2,6,0,0,4,2,2,2,3,6,0,4,0,6,0,0,2,2,4,4,6,5,1,3,5,4,4,0,2,2,4,5,1,6,4,4,6,1,2,2,1,3,5,2,3,1,0,4,3,5,3,3,6,0,6,4,3,4,2,5,3,1,3,4,3,1,6,4
,5,4,4,3,0,6,1,6,4,4,5,6,5,0,6,2,1,5,1,2,2,0,1,1,1,0,4,1,6,2,4,4,1,4,6,2,2,2,6,2,2,0,2,4,4,4,2,4,4,0,6,2,4,2,0,2,0,4,4,4,0,4,4,0,0,1,1,2,5,5,0,2,6,6,4,4,4
,2,3,4,6,4,3,1,0,4,4,2,4,3,6,4,4,2,0,2,2,3,4,6,6,2,0,0,0,4,2,4,6,4,6,2,0,4,6,2,5,3,0,3,4,2,6,1,6,4,4,2,6,1,3,2,3,5,1,2,6,5,5,3,5,4,6,1,0,2,1,2,5,4,5,1,4,3
,0,5,4,2,2,1,4,0,4,3,3,6,3,3,0,6,4,4,2,1,5,4,4,3,3,1,5,6,2,3,1,4,0,1,1,1,0,4,6,4,0,1,6,5,4,2,2,2,2,2,2,6,2,4,4,4,0,2,6,4,4,6,1,0,2,4,4,2,0,4,2,4,6,0,4,4,4
,1,0,4,0,1,0,5,6,2,5,0,6,2,4,4,4,4,6,6,2,6,0,5,4,2,3,0,2,3,4,3,3,2,4,6,1,4,4,3,0,4,2,6,4,6,5,1,5,5,4,3,1,2,6,0,2,5,1,2,2,4,3,3,1,4,1,1,0,1,0,1,6,6,4,6,4,3
,1,1,2,3,2,5,4,5,3,1,5,1,0,4,2,4,2,0,3,4,3,4,6,3,0,4,6,4,5,4,5,6,0,1,4,6,2,4,5,4,3,3,6,1,2,0,2,4,4,2,4,2,2,6,4,4,0,2,2,2,6,2,6,4,1,4,0,4,2,6,4,2,0,4,1,0,1
,4,0,0,4,6,2,6,5,2,0,5,4,3,1,3,2,4,4,6,3,6,4,0,4,4,2,4,5,3,4,6,3,3,4,6,5,4,6,1,0,2,1,3,4,4,1,6,1,5,4,4,3,3,2,5,2,3,4,0,1,1,4,1,1,0,6,1,5,5,5,1,2,1,6,2,0,6
,4,6,2,5,1,3,1,3,2,0,5,4,6,4,3,6,0,3,4,4,2,1,5,0,2,4,6,4,4,2,6,4,1,2,0,4,2,2,4,2,0,2,4,6,2,2,4,4,2,2,2,0,4,6,0,1,1,4,0,4,0,0,6,6,5,2,5,2,0,2,3,5,2,4,1,3,1
,0,4,1,0,1,1,4,4,6,3,5,3,5,4,4,6,0,6,1,6,1,5,3,5,2,5,1,6,0,1,2,6,6,4,4,1,2,3,1,2,5,3,4,1,5,1,4,5,0,4,2,2,2,4,5,6,4,4,3,1,3,0,4,4,3,6,3,6,0,2,4,0,2,6,0,4,6
,2,6,1,4,4,2,2,4,4,4,2,2,2,2,6,4,4,2,2,0,0,4,4,4,4,4,4,0,0,1,5,5,1,0,4,4,4,4,4,4,3,6,5,4,1,3,4,4,4,4,4,4,6,3,3,5,4,4,1,4,4,4,4,4,3,5,6,3,6,0,4,4,4,4,4,6,6
,3,0,1,4,4,6,5,3,0,6,4,3,4,3,6,1,0,4,6,4,0,5,1,4,4,1,5,1,3,4,1,2,5,0,5,3,1,4,1,4,2,1,0,0,5,2,3,2,0,4,4,4,4,4,1,0,5,5,0,0,1,4,4,4,4,4,5,4,6,3,0,3,6,4,4,4,4
,6,4,6,3,1,4,0,4,4,4,1,3,0,4,4,6,6,4,4,5,3,4,1,4,6,3,4,3,6,0,6,3,5,4,0,1,5,3,4,3,1,0,4,4,5,5,1,1,4,1,4,2,0,5,1,0,2,5,3,1,2,2,0,4,4,4,4,0,1,0,1,5,0,5,4,4,4
,4,3,4,6,3,5,1,4,4,4,4,3,6,4,5,6,0,3,4,4,6,6,3,1,0,4,4,4,4,0,4,6,6,1,3,1,2,5,3,4,5,1,2,1,1,2,3,0,0,1,4,5,4,0,5,4,3,1,1,4,2,5,0,0,4,4,4,1,0,0,0,1,5,5,4,4,4
,4,1,3,6,3,4,5,4,4,0,1,4,4,6,3,6,4,6,0,3,4,5,3,6,2,3,2,1,1,0,2,2,5,5,4,5,1,1,5,3,1,4,0,1,4,4,0,3,5,0,4,1,0,4,4,0,5,1,0,0,5,1,4,4,0,3,6,3,4,6,5,4,1,4,4,3,6
,5,3,2,5,3,5,5,1,4,0,0,1,4,4,3,2,2,1,2,1,1,5,4,3,0,4,1,1,5,0,0,4,5,1,5,0,1,0,0,4,4,5,1,4,3,3,6,1,5,4,1,2,4,4,0,3,4,1,1,3,0,5,0,4,1,2,3,5,5,2,1,2,0,5,1,0,5
,5,0,1,0,1,0,0,4,5,0,1,3,4,1,1,2,4,5,4,2,3,5,4,5,2,2,1,1,1,3,5,0,1,0,0,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,0,4,4,4,4,4,4,4,4,4,4,4,4,4,4
,4,4,4,4,4,4,0,4,4,4,4,4,4,4,4,4,4,4,4,4,4,0,4,4,4,4,4,4,4,4,4,0,4,4,4,4,4,0,4,4,0];

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..26]|i le j and j le k];

// Now set up the centralizer of L in GL(26,F), which is given by all possible matrices scal below. Note that a and c also
// centralize H, so we may assume that a=1 and c=0 when doing computations.

R<a,b,c,d,e,m1,m2,m3,m4,m5,m6,m7,m8,m9>:=PolynomialRing(F,14);
mats:=MatrixRing(R,26);
scal:=DiagonalMatrix([a,a,a,a,a,m1,m1,m1,m1,m1,m1,m1,m5,m5,m5,m5,m5,m5,m5,m9,m9,m9,m9,m9,m9,m9]);
scal[2,1]:=b; scal[3,2]:=b; scal[4,3]:=b; scal[5,4]:=b;
scal[3,1]:=c; scal[4,2]:=c; scal[5,3]:=c;
scal[4,1]:=d; scal[5,2]:=d;
scal[5,1]:=e;

for i in [6..12] do
  scal[i,i+7]:=m2; scal[i,i+14]:=m3;
  scal[i+7,i]:=m4; scal[i+7,i+14]:=m6;
  scal[i+14,i]:=m7; scal[i+14,i+7]:=m8;
end for;

scal*mats!l1 eq mats!l1*scal and scal*mats!l2 eq mats!l2*scal;

// The automorphisms [a,0,c,-c,e,a,0,0,c,a,0,e,c,a] also centralize H, so we may quotient out by them, and assume that
// a=1, c=0, e=0 with all other parameters allowed to vary.

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine) satisfies the equations mentioned
V:=GModule(L);
g:=mats!(H.2);

ents:=[i:i in [1..#f26]|f26[i] ne 0];
intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function ProdRelGen(seq,gg)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*mats!gg*scal; v2:=Matricise(v)*mats!gg*scal; w2:=Matricise(w)*mats!gg*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function ProdRelForScal(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u); v1:=Matricise(v); w1:=Matricise(w);
u2:=Matricise(u)*scal; v2:=Matricise(v)*scal; w2:=Matricise(w)*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

coeffs0:=[a,b,c,d,e,m1,m2,m3,m4,m5,m6,m7,m8,m9];

function ChangeCoefficient(coeffs,coeff,target)
coeffs2:=coeffs;
nn:=Position(coeffs0,coeff);
coeffs2[nn]:=target;
return [Evaluate(i,coeffs2):i in coeffs];
end function;

function ChangeCoefficients(coeffs,coeff,target)
coeffs2:=coeffs;
for i in [1..#coeff] do
  nn:=Position(coeffs0,coeff[i]);
  coeffs2[nn]:=target[i];
end for;
return [Evaluate(i,coeffs2):i in coeffs];
end function;


function CheckDetermination()

// Since a ne 0, the next two factorizations prove that a + 3*m1 + 3*m2 + 5*m3=0.
ProdRel([1,3,5]) eq 2*(a+m1+m2+4*m3)*(a+3*m1+3*m2+5*m3)^2;
ProdRel([1,1,6]) eq (m1+m2+4*m3)^2*(a+3*m1+3*m2+5*m3);
// Thus m3=4*a+5*m1+5*m2
coeffs1:=ChangeCoefficient(coeffs0,m3,4*a+5*m1+5*m2);

Evaluate(ProdRel([1,2,6]),coeffs1) eq a^2*(5*b+2*m1-m2);
// Therefore m2=5*b+2*m1.
coeffs2:=ChangeCoefficient(coeffs1,m2,5*b+2*m1);

Evaluate(ProdRel([1,3,6]),coeffs2)-5*Evaluate(ProdRel([1,5,5]),coeffs2) eq a^2*(a+3*b+2*c+3*m1+6*m4+6*m5+3*m6);
// Therefore m6=2*a + 6*b + 4*c + 6*m1 + 5*m4 + 5*m5
coeffs3:=ChangeCoefficient(coeffs2,m6,2*a+6*b+4*c+6*m1+5*m4+5*m5);

// At this point it seems very difficult to find another variable. What we can do is assume that a=1, by multiplying scal by a scalar matrix.

coeffs3again:=ChangeCoefficient(coeffs3,a,1);
3*Evaluate(ProdRel([1,5,5]),coeffs3again) eq 2*b^2+4*b+3-m1;
// Thus m1=2*b^2+4*b+3.
coeffs4:=ChangeCoefficient(coeffs3again,m1,2*b^2+4*b+3);

2*Evaluate(ProdRel([1,4,6]),coeffs4) eq (2*b^3+b^2+2*b*c+b+3*c+3*d+2*m4+3)-m5;
// Thus m5=2*b^3+b^2+2*b*c+b+3*c+3*d+2*m4+3.
coeffs5:=ChangeCoefficient(coeffs4,m5,2*b^3+b^2+2*b*c+b+3*c+3*d+2*m4+3);

-Evaluate(ProdRel([1,7,16]),coeffs5) eq (2*b^3+4*b^2+b*c+b+6*c)-d;
// Thus d=2*b^3+4*b^2+b*c+b+6*c.
coeffs6:=ChangeCoefficient(coeffs5,d,2*b^3+4*b^2+b*c+b+6*c);

Evaluate(ProdRel([1,3,13]),coeffs6) eq (6*b^4+6*b^3+2*b^2*c+4*b*c+5*b+3*c+2)-m4;
// Thus m4=6*b^4+6*b^3+2*b^2*c+4*b*c+5*b+3*c+2.
coeffs7:=ChangeCoefficient(coeffs6,m4,6*b^4+6*b^3+2*b^2*c+4*b*c+5*b+3*c+2);

2*Evaluate(ProdRel([1,5,6]),coeffs7) eq (2*b^4+4*b^3+5*b^2*c+4*b^2+6*b*c+4*b+6*c+4*e+5*m7+5*m8+1)-m9;
// Thus m9=2*b^4+4*b^3+5*b^2*c+4*b^2+6*b*c+4*b+6*c+4*e+5*m7+5*m8+1
coeffs8:=ChangeCoefficient(coeffs7,m9,2*b^4+4*b^3+5*b^2*c+4*b^2+6*b*c+4*b+6*c+4*e+5*m7+5*m8+1);

4*Evaluate(ProdRel([1,7,23]),coeffs8) eq (6*b^5+5*b^4+b^3*c+5*b^3+4*b^2*c+4*b*c+5*b*e+b+3*c+2*m7+2)-m8;
// Thus m8=6*b^5+5*b^4+b^3*c+5*b^3+4*b^2*c+4*b*c+5*b*e+b+3*c+2*m7+2
coeffs9:=ChangeCoefficient(coeffs8,m8,6*b^5+5*b^4+b^3*c+5*b^3+4*b^2*c+4*b*c+5*b*e+b+3*c+2*m7+2);

Evaluate(ProdRel([1,3,20]),coeffs9) eq (b^6+4*b^5+6*b^4*c+4*b^4+b^3*c+5*b^3+4*b^2*c+2*b^2*e+4*b^2+b*c+4*b*e+4*b+2*c+3*e)-m7;
//Thus m7=b^6+4*b^5+6*b^4*c+4*b^4+b^3*c+5*b^3+4*b^2*c+2*b^2*e+4*b^2+b*c+4*b*e+4*b+2*c+3*e.
coeffs10:=ChangeCoefficient(coeffs9,m7,b^6+4*b^5+6*b^4*c+4*b^4+b^3*c+5*b^3+4*b^2*c+2*b^2*e+4*b^2+b*c+4*b*e+4*b+2*c+3*e);

// This satisfies all coefficients. To check this takes ages, but simply involves doing ProdRel on every sequence and evaluating it
// on these coefficients. The answer is always 0. Note that b,c,e are arbitrary (and a was chosen to be 1), so this is a 4-space of
// solutions. This seems right, as L has a 1-dimensional centralizer in F4 (the U in the UG2<A1G2 that contains L), and H has a
// 3-dimensional centralizer in GL(26,k). In order to confirm this we need to construct the centralizer of L in F4 (it must consist
// of matrices of the form scal) first.

// We now check that we can place a copy of H.3 (the matrix j2) above one of the copies of H. Since we will show that they are all
// conjugate by elements C_G(L) afterwards it doesn't matter which we choose.

Evaluate(ProdRelGen([1,5,5],j2),coeffs10) eq b^2+6*b+5*c+4; // Thus c=4*b^2+3*b+2
coeffs11:=ChangeCoefficient(coeffs10,c,4*b^2+3*b+2);

4*Evaluate(ProdRelGen([1,6,20],j2),coeffs11) eq 5*b^4+5*b^3+2*b+6*e; // Thus e=5*b^4+5*b^3+2*b
coeffs12:=ChangeCoefficient(coeffs11,e,5*b^4+5*b^3+2*b);

// This satisfies all coefficients. To check this takes ages, but simply involves doing ProdRelGen on every sequence and evaluating
// it on these coefficients. The answer is always 0. Note that b is arbitrary (and a was chosen to be 1), so this is a 2-space of
// solutions.

// The next step is to compute the centralizer in F4 of L, which is unipotent of dimension 1.

ProdRelForScal([1,4,4]) eq (a-4)*(a-2)*(a-1);
// Note that the scalar matrices with entries 2 and 4 also centralize the trilinear form. The one that we want is
c1:=[1,b,c,d,e,m1,m2,m3,m4,m5,m6,m7,m8,m9];

Evaluate(ProdRelForScal([1,6,6]),c1) eq (m1+m2+4*m3+1)*(m1+m2+4*m3+6);
Evaluate(ProdRelForScal([6,6,7]),c1) eq 3*(m1+m2+4*m3+3)*(m1+m2+4*m3+5)*(m1+m2+4*m3+6);
// Thus m1+m2+4*m3+6=0, so m3=5*m1+5*m2+2

Evaluate(ProdRelForScal([1,13,13]),c1) eq (m4+m5+4*m6+1)*(m4+m5+4*m6+6);
Evaluate(ProdRelForScal([13,13,14]),c1) eq 3*(m4+m5+4*m6+3)*(m4+m5+4*m6+5)*(m4+m5+4*m6+6);
// Thus m4+m5+4*m6+3=0, so m6=5*m4+5*m5+2

Evaluate(ProdRelForScal([1,20,20]),c1) eq (m7+m8+4*m9+3)*(m7+m8+4*m9+4);
Evaluate(ProdRelForScal([20,20,21]),c1) eq 3*(m7+m8+4*m9+3)*(m7+m8+4*m9+5)*(m7+m8+4*m9+6);
// Thus m7+m8+4*m9+3=0, so m9=5*m7+5*m8+1

Evaluate(ProdRelForScal([1,5,5]),c1) eq b^2 + 6*b + 5*c; //Thus c=4*b^2+3*b
c2:=ChangeCoefficients(c1,[c,m3,m6,m9],[4*b^2+3*b,5*m1+5*m2+2,5*m4+5*m5+2,5*m7+5*m8+1]);


5*Evaluate(ProdRelForScal([2,20,20]),c2) eq 3*b+2*m7-m8;
-Evaluate(ProdRelForScal([2,13,13]),c2) eq 6*b+2*m4+1-m5;
-Evaluate(ProdRelForScal([2,6,6]),c2) eq 6*b+2*m1+5-m2;
// Thus m8=3*b+2*m7, m5=6*b+2*m4+1, m2=6*b+2*m1+5
2*Evaluate(ProdRelForScal([2,5,5]),c2) eq 6*b^3+3*b^2+5*b-d; //Thus d=6*b^3+3*b^2+5*b
c3:=ChangeCoefficients(c2,[d,m2,m5,m8],[6*b^3+3*b^2+5*b,6*b+2*m1+5,6*b+2*m4+1,3*b+2*m7]);

-Evaluate(ProdRelForScal([4,4,5]),c3) eq 5*b^4+5*b^3+6*b^2+5*b-e; //Thus e=5*b^4+5*b^3+6*b^2+5*b
Evaluate(ProdRelForScal([3,13,13]),c3) eq b^2-m4; // Thus m4=b^2
2*Evaluate(ProdRelForScal([3,20,20]),c3) eq 4*b^2+b-m7; // Thus m7=4*b^2+b
c4:=ChangeCoefficients(c3,[e,m4,m7],[5*b^4+5*b^3+6*b^2+5*b,b^2,4*b^2+b]);

Evaluate(ProdRelForScal([3,12,25]),c4) eq b^2+6*b+1-m1; // Thus m1=b^2+6*b+1
c5:=ChangeCoefficients(c4,[m1],[b^2+6*b+1]);

// This is the centralizer in F4 of L, as a generic element
cent:=Evaluate(scal,c5);

// Now check that the possibilities for H.3 are just conjugates by C_G(L):
mov1:=Evaluate(scal,coeffs12);
mov:=Evaluate(mov1,[0:i in [1..14]]);
mov1 eq mov*cent;


// Of course, mov1 is a subset of movall:
movall:=Evaluate(scal,coeffs10);

// Here is the centralizer of H, and then determinant 1 matrices
coeffscent:=[a,0,c,-c,e,a,0,0,c,a,0,e,c,a];
centH:=Evaluate(scal,coeffscent);
scoeffscent:=[1,0,c,-c,e,1,0,0,c,1,0,e,c,1];
scentH:=Evaluate(scal,scoeffscent);

// We shift the expression of scoeffscent, but of course this is the same group if one fixes b.
scoeffscent:=[1,0,c-4*b^2-3*b-2,-(c-4*b^2-3*b-2),e-(3*b^4+6*b^3+4*b^2*c+6*b^2+2*b*c+6*b+2*c+3)
,1,0,0,c-4*b^2-3*b-2,1,0,e-(3*b^4+6*b^3+4*b^2*c+6*b^2+2*b*c+6*b+2*c+3),c-4*b^2-3*b-2,1];
scentH:=Evaluate(scal,scoeffscent);

// Notice that every element of movall can be written as the product of an element of this complicated scentH and an element of mov1.
scentH*mov1 eq movall;

// Thus all overgroups H containing L are C_G(L)-conjugate, including for the finite group.

return 0;
end function;


// We now give code that can prove that the trilinear form we gave is the correct one. The group G2 has a unique
// trilinear form, which we transfer to L via x.

function CheckF4Form()

GG:=ChevalleyGroup("G",2,7);

gg1:=GL(26,7)![[0,4,1,4,2,2,1,6,5,5,4,4,1,3,6,4,0,2,5,2,1,0,4,2,0,6],
[5,4,0,5,5,6,6,0,2,4,3,2,1,1,5,6,4,5,4,5,4,2,1,2,2,6],
[1,3,6,5,0,2,4,1,0,5,1,2,3,4,4,4,3,4,1,5,3,5,1,6,3,2],
[3,0,3,5,2,2,6,2,5,0,4,2,5,2,4,1,0,3,5,0,5,1,4,3,4,6],
[3,0,2,4,4,1,6,4,6,6,4,2,0,5,3,5,2,6,1,0,3,6,4,6,3,6],
[1,4,6,1,4,4,0,4,3,1,4,0,0,0,3,1,1,0,0,3,6,2,3,4,3,6],
[3,0,5,3,5,2,2,0,5,3,4,4,1,0,1,3,3,5,1,3,1,4,4,0,4,6],
[3,3,3,2,5,2,5,3,2,5,0,3,1,0,2,4,0,5,3,4,3,3,0,1,5,2],
[0,2,3,6,5,0,4,0,0,4,0,4,0,5,5,4,5,6,5,5,2,6,5,1,3,6],
[0,1,1,6,0,0,6,0,5,4,2,4,5,2,2,6,6,0,5,6,2,0,3,2,2,0],
[5,3,1,3,5,2,2,6,4,1,3,4,5,4,0,1,1,6,3,5,0,0,5,2,1,3],
[4,0,2,2,1,5,3,3,1,1,3,3,3,4,1,3,3,4,5,2,1,3,5,2,4,6],
[2,5,3,0,0,4,2,5,5,0,3,2,3,3,0,2,3,1,3,3,4,2,1,6,1,0],
[6,0,4,2,6,6,0,3,0,2,5,6,0,6,6,3,5,3,0,3,4,1,4,4,0,2],
[2,1,2,1,4,4,4,3,1,2,2,1,1,5,6,6,5,6,5,2,3,0,4,3,4,1],
[5,1,0,3,4,6,2,3,6,6,4,2,4,2,2,6,3,0,2,3,1,5,6,0,4,2],
[6,3,3,4,4,0,2,6,6,3,5,1,1,0,5,6,0,3,1,6,5,0,3,5,2,1],
[5,2,5,5,6,1,6,6,6,4,4,2,1,2,2,4,5,2,0,2,6,3,1,4,5,4],
[3,5,0,3,4,1,6,2,0,6,1,0,5,6,3,3,6,4,4,6,3,3,0,6,0,2],
[4,3,3,3,0,3,0,2,3,2,4,1,4,4,0,4,1,2,5,6,2,3,3,2,2,3],
[6,3,5,4,1,6,3,4,1,1,3,5,2,6,1,4,3,0,1,4,4,4,5,6,1,5],
[6,1,3,3,4,4,1,5,4,0,4,1,5,4,4,5,2,3,3,4,3,3,1,5,4,2],
[1,2,4,0,4,2,4,5,3,6,4,4,6,1,2,4,0,4,1,1,0,6,1,0,5,3],
[2,0,6,4,5,0,5,0,0,2,1,5,2,3,4,6,4,3,6,1,0,4,3,4,2,2],
[4,3,1,1,1,2,5,2,5,4,4,2,1,5,1,2,1,0,4,5,2,6,0,2,6,1],
[2,0,5,5,3,2,4,2,0,1,2,1,2,2,1,0,3,2,2,0,5,0,1,4,1,1]];

gg2:=GL(26,7)![[5,4,4,6,2,1,5,3,2,2,2,6,2,3,2,4,3,6,5,3,5,2,0,2,1,3],
[2,3,5,5,2,4,4,3,6,1,1,3,5,2,6,0,5,6,3,4,2,4,2,5,1,4],
[2,3,1,5,4,1,4,3,5,0,3,2,2,6,1,5,1,1,4,5,2,1,5,3,5,6],
[1,6,2,3,5,2,6,3,1,1,0,0,6,4,4,5,5,4,2,2,2,2,3,0,1,2],
[5,6,2,0,1,1,2,2,2,6,0,4,0,2,5,1,0,6,4,0,4,5,1,2,4,2],
[1,5,3,5,6,6,0,0,1,3,4,5,3,6,1,0,4,0,0,2,1,3,4,2,0,4],
[2,5,5,2,4,1,6,1,5,2,1,1,2,4,2,6,4,1,5,6,3,4,0,3,1,1],
[2,1,4,0,1,3,6,2,5,1,1,1,1,3,2,3,2,2,3,0,0,5,6,6,4,3],
[5,3,4,3,4,5,5,4,6,5,3,0,0,5,0,6,4,4,4,0,6,3,3,4,1,1],
[5,0,0,1,6,2,2,4,3,5,2,4,1,5,3,0,0,2,6,4,6,5,0,2,1,6],
[5,6,2,6,0,5,5,4,2,0,5,2,4,3,3,2,4,4,2,3,3,3,6,4,1,1],
[2,3,4,4,6,3,2,1,5,3,5,1,3,1,2,6,2,5,5,2,6,3,5,5,2,1],
[4,2,5,1,6,5,5,1,6,0,6,3,1,0,2,5,0,6,6,3,4,5,1,5,6,1],
[3,2,6,3,4,2,6,1,5,0,3,6,1,2,2,1,4,3,2,6,1,4,5,1,2,5],
[4,2,0,1,0,2,5,2,6,1,6,1,2,1,5,0,1,3,0,6,1,4,6,6,6,2],
[3,0,1,3,6,5,6,6,5,5,0,5,0,6,2,1,6,2,4,1,4,2,1,0,5,6],
[6,5,3,3,5,3,1,4,5,3,1,1,5,6,2,0,6,1,2,0,5,4,4,3,2,3],
[1,6,2,1,4,3,0,4,5,1,3,3,3,3,5,3,4,1,6,4,0,6,3,2,0,0],
[2,2,4,0,5,1,0,5,6,0,5,5,6,1,3,0,6,0,4,5,1,3,2,1,0,6],
[1,3,5,6,0,2,4,4,6,3,0,5,5,1,0,6,6,4,6,1,4,2,2,0,3,0],
[2,2,5,1,3,5,4,4,1,4,4,2,2,1,0,6,5,5,3,1,6,2,4,2,2,6],
[0,1,4,3,3,3,1,6,3,0,2,3,6,0,3,4,2,4,2,0,2,6,1,3,2,1],
[5,1,3,5,4,6,5,5,5,1,1,2,3,5,5,6,4,2,6,2,2,3,2,2,6,1],
[4,0,5,4,1,0,4,3,4,5,3,3,1,2,6,3,2,4,5,1,2,1,6,6,4,0],
[3,2,0,5,4,6,1,0,6,5,0,2,3,6,2,0,1,5,0,4,4,6,0,2,0,1],
[6,3,0,5,4,4,4,0,3,6,3,3,4,3,3,4,6,5,0,4,6,5,6,6,5,0]];

M26:=GModule(GG,[gg1,gg2]);

nl1:=GG![[4,3,0,5,3,2,6],
[6,3,4,0,6,5,2],
[0,2,6,1,0,3,3],
[0,6,4,4,5,2,1],
[4,4,3,0,4,1,5],
[0,0,0,0,4,5,2],
[0,5,1,6,6,1,2]];

nl2:=GG![[5,0,2,2,1,6,6],
[6,0,4,1,4,6,1],
[5,3,2,5,4,3,1],
[5,3,3,6,4,2,3],
[1,6,3,2,2,3,2],
[3,0,1,5,4,0,0],
[0,4,1,1,5,1,5]];

NL:=sub<GG|nl1,nl2>;
ActionGenerators(Restriction(M26,NL)) eq [l1,l2];

// Now build the matrix of linear relations that the trilinear form must satisfy.
mat:=[];
for g in [l1,l2] do
  for nn in [1..#seqs] do a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];// a,b,c;
    val:=[F!0:i in [1..#seqs]];
    for i in [1..26] do if(g[a,i] ne 0) then for j in [1..26] do if(g[b,j] ne 0) then for k in [1..26] do
      val[Position(seqs,Sort([i,j,k]))]+:=g[a,i]*g[b,j]*g[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
end for;

"At this point you should have a space of forms of dimension 62";
Dimension(Nullspace(Transpose(Matrix(F,mat)))) eq 62;

g:=ActionGenerator(M26,2);
for nn in [1..62] do a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
  val:=[F!0:i in [1..#seqs]];
  for i in [1..26] do if(g[a,i] ne 0) then for j in [1..26] do if(g[b,j] ne 0) then for k in [1..26] do
    val[Position(seqs,Sort([i,j,k]))]+:=g[a,i]*g[b,j]*g[c,k];
  end for; end if; end for; end if; end for;
  val[nn]-:=1; Append(~mat,val); delete val;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
"Is the trilinear form given in this document correct?";
return &and[ftest[i] eq f26[i]:i in [1..#f26]];

end function;

"The function CheckF4Form() checks that the trilinear form f26 from F4 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into F4 is correct.";


==> anc/F4/PSL29p=0.txt <==
/* In this case we let H denote a copy of PSL(2,9)=Alt(6), L denote the subgroup Alt(5).
We give matrices defining L, then a matrix giving us H. We take a trilinear form from C4
(in which Alt(6), and in particular Alt(5), can be easily found) and conjugate it into
something nicer to understand. We prove that there are two copies of H above a given L,
swapped by an element of order 2 in C_E6(L). Then we give an element of order 3 in
C_E6(H), confirming that H lies in the A2A2 subgroup.
*/
F<w>:=GF(121);


l1:=GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,10,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,9,0,6,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,10,10,6,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,2,6,7,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,5,1,10,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,9,0,6,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,10,10,6,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2,6,7,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,5,1,10,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,10,0,10,4,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,9,8,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,3,2,10,4,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,7,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,10,0,10,4,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,9,8,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,10,4,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,7,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,10,0,10,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,9,8],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,10,4,1],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0]];

l2:=GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2,9,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,3,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,6,4,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,9,8,8,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,3,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6,4,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,9,8,8,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,7,2,4,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,7,4,9,10,4,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,4,1,2,1,10,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,5,7,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,7,10,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,2,4,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,4,9,10,4,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,2,1,10,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,5,7,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,7,10,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,2,4,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,4,9,10,4],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,2,1,10],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,5,7],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,7,10]];

L:=sub<GL(27,F)|l1,l2>;

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

/* We next give the symmetric trilinear form that comes from E6 via C4. This was found by choosing elements of C4, mapping them to lie over our copy of L, and then using the G-invariance of the form to obtain constraints on the 
structure constants of it. Code is included at the end to reconstruct this, but it can take a while, so we give it here for ease of calculations.
*/

ents:=
[ 1, 28, 29, 30, 55, 79, 103, 104, 105, 106, 126, 127, 128, 148, 149, 169, 189, 190, 191, 192, 208, 209, 210, 226, 227,
243, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 274, 275, 276, 277, 278, 279, 280, 281, 282, 288, 289, 290,
291, 292, 293, 294, 295, 301, 303, 304, 305, 306, 313, 314, 315, 316, 318, 324, 325, 326, 327, 328, 334, 335, 336, 337, 343, 344, 345, 351, 358, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 378, 390, 391, 393, 394,
395, 396, 398, 399, 415, 416, 417, 418, 419, 420, 421, 422, 423, 424, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 460, 461, 472, 473, 474, 475, 476, 483, 494, 495, 496, 497, 501, 504, 515, 516, 517, 518, 519, 521, 522, 523, 535,
536, 537, 538, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 562, 563, 564, 565, 567, 568, 569, 570, 579, 580, 581, 582, 583, 584, 585, 586, 587, 588, 595, 596, 597, 598, 600, 601, 602, 603, 621, 622, 623, 634, 636, 637, 638, 647,
648, 650, 651, 659, 660, 661, 663, 671, 672, 673, 681, 682, 683, 689, 691, 692, 693, 697, 698, 700, 701, 704, 705, 706, 708, 711, 712, 713, 740, 741, 744, 745, 746, 749, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 784, 785, 786,
797, 798, 799, 800, 801, 805, 808, 819, 820, 821, 822, 823, 826, 829, 840, 841, 842, 843, 844, 846, 847, 848, 860, 861, 862, 863, 864, 869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 887, 888, 889, 890, 891, 892, 893, 894, 895, 896,
904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 946, 948, 959, 961, 962, 963, 973, 975, 976, 984, 985, 986, 988, 996, 997, 998, 1006, 1008, 1014, 1016, 1017, 1018, 1023, 1025, 1026,
1029, 1030, 1031, 1033, 1036, 1037, 1038, 1064, 1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072, 1073, 1085, 1086, 1097, 1098, 1099, 1100, 1101, 1107, 1108, 1119, 1120, 1121, 1122, 1123, 1126, 1127, 1129, 1140, 1141, 1142, 1143, 1144,
1146, 1147, 1148, 1160, 1161, 1162, 1163, 1164, 1169, 1170, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 1178, 1187, 1188, 1189, 1190, 1191, 1192, 1193, 1194, 1195, 1196, 1204, 1205, 1206, 1207, 1208, 1209, 1210, 1211, 1212, 1213, 1220,
1221, 1222, 1223, 1224, 1225, 1226, 1227, 1228, 1229, 1246, 1247, 1248, 1249, 1259, 1263, 1272, 1275, 1276, 1284, 1286, 1288, 1295, 1296, 1297, 1298, 1306, 1307, 1308, 1309, 1314, 1318, 1322, 1325, 1326, 1329, 1331, 1333, 1335, 1336,
1337, 1338, 1355, 1356, 1357, 1358, 1363, 1364, 1365, 1366, 1368, 1369, 1370, 1371, 1378, 1379, 1380, 1385, 1386, 1387, 1388, 1389, 1390, 1391, 1392, 1393, 1394, 1400, 1401, 1408, 1409, 1410, 1413, 1414, 1415, 1421, 1426, 1427, 1428,
1429, 1430, 1431, 1432, 1433, 1434, 1435, 1441, 1442, 1443, 1444, 1455, 1456, 1457, 1458, 1460, 1461, 1462, 1473, 1474, 1475, 1476, 1477, 1478, 1479, 1492, 1493, 1494, 1495, 1506, 1507, 1508, 1509, 1510, 1511, 1512, 1513, 1514, 1515,
1516, 1517, 1518, 1519, 1526, 1528, 1529, 1530, 1531, 1532, 1533, 1534, 1540, 1541, 1542, 1544, 1545, 1546, 1547, 1553, 1554, 1555, 1556, 1557, 1558, 1559, 1565, 1566, 1567, 1568, 1569, 1570, 1576, 1577, 1578, 1579, 1580, 1586, 1588,
1589, 1595, 1596, 1597, 1603, 1604, 1610, 1616, 1617, 1618, 1619, 1620, 1621, 1623, 1624, 1625, 1626, 1627, 1628, 1629, 1630, 1631, 1632, 1633, 1638, 1639, 1640, 1641, 1642, 1643, 1644, 1645, 1646, 1647, 1653, 1654, 1659, 1660, 1661,
1662, 1663, 1664, 1665, 1666, 1667, 1668, 1674, 1679, 1680, 1681, 1682, 1684, 1685, 1686, 1687, 1694, 1695, 1696, 1697, 1708, 1709, 1710, 1711, 1712, 1713, 1714, 1715, 1726, 1727, 1728, 1729, 1730, 1731, 1732, 1743, 1744, 1745, 1746,
1747, 1748, 1759, 1760, 1761, 1762, 1764, 1765, 1766, 1767, 1768, 1769, 1770, 1771, 1772, 1773, 1779, 1780, 1781, 1782, 1783, 1784, 1785, 1786, 1787, 1793, 1794, 1795, 1797, 1798, 1799, 1800, 1806, 1807, 1808, 1809, 1811, 1812, 1818,
1819, 1820, 1821, 1822, 1823, 1829, 1830, 1831, 1832, 1833, 1839, 1840, 1841, 1842, 1848, 1849, 1850, 1856, 1857, 1863, 1869, 1870, 1871, 1872, 1873, 1874, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1883, 1884, 1885, 1890, 1891,
1892, 1893, 1894, 1895, 1896, 1897, 1898, 1899, 1905, 1910, 1911, 1912, 1913, 1915, 1916, 1917, 1918, 1925, 1926, 1927, 1928, 1941, 1942, 1943, 1944, 1945, 1946, 1957, 1958, 1959, 1960, 1961, 1962, 1963, 1974, 1975, 1976, 1977, 1978,
1979, 1990, 1991, 1992, 1993, 1995, 1996, 1997, 1998, 1999, 2000, 2001, 2002, 2003, 2004, 2010, 2011, 2012, 2013, 2015, 2016, 2017, 2018, 2024, 2025, 2026, 2027, 2028, 2029, 2030, 2031, 2037, 2038, 2040, 2042, 2043, 2049, 2050, 2051,
2052, 2053, 2054, 2060, 2061, 2062, 2063, 2064, 2070, 2071, 2072, 2073, 2079, 2080, 2081, 2087, 2088, 2094, 2100, 2101, 2102, 2103, 2104, 2105, 2106, 2107, 2108, 2109, 2110, 2111, 2112, 2113, 2114, 2115, 2120, 2121, 2122, 2123, 2125,
2126, 2127, 2128, 2135, 2136, 2137, 2138, 2149, 2150, 2151, 2152, 2153, 2154, 2155, 2156, 2167, 2168, 2169, 2170, 2172, 2173, 2184, 2185, 2186, 2187, 2189, 2200, 2201, 2202, 2203, 2205, 2206, 2207, 2208, 2209, 2210, 2211, 2212, 2213,
2214, 2220, 2221, 2222, 2223, 2224, 2225, 2226, 2227, 2228, 2235, 2236, 2237, 2238, 2240, 2241, 2247, 2248, 2249, 2250, 2251, 2252, 2253, 2259, 2260, 2261, 2262, 2263, 2264, 2270, 2271, 2272, 2273, 2274, 2280, 2281, 2282, 2283, 2290,
2291, 2297, 2298, 2304, 2310, 2311, 2312, 2313, 2314, 2315, 2316, 2317, 2318, 2320, 2321, 2322, 2323, 2324, 2329, 2330, 2331, 2332, 2334, 2335, 2336, 2337, 2347, 2348, 2349, 2350, 2351, 2352, 2353, 2354, 2355, 2356, 2366, 2367, 2368,
2371, 2372, 2373, 2380, 2381, 2382, 2383, 2384, 2385, 2386, 2387, 2388, 2389, 2405, 2406, 2407, 2409, 2419, 2420, 2421, 2422, 2423, 2432, 2433, 2434, 2435, 2436, 2444, 2445, 2446, 2447, 2448, 2455, 2456, 2457, 2458, 2459, 2465, 2466,
2467, 2468, 2474, 2475, 2476, 2477, 2478, 2483, 2484, 2485, 2486, 2489, 2490, 2491, 2492, 2493, 2495, 2496, 2497, 2498, 2499, 2518, 2519, 2520, 2521, 2522, 2523, 2524, 2525, 2526, 2527, 2535, 2536, 2537, 2538, 2539, 2540, 2541, 2542,
2543, 2544, 2551, 2552, 2553, 2554, 2556, 2557, 2558, 2559, 2576, 2577, 2578, 2579, 2580, 2590, 2591, 2592, 2593, 2594, 2603, 2604, 2605, 2606, 2607, 2615, 2616, 2617, 2618, 2619, 2626, 2628, 2629, 2630, 2636, 2637, 2638, 2639, 2640,
2645, 2646, 2647, 2648, 2649, 2654, 2655, 2656, 2657, 2660, 2661, 2663, 2664, 2666, 2667, 2668, 2669, 2670, 2688, 2689, 2690, 2691, 2692, 2693, 2694, 2695, 2696, 2697, 2704, 2705, 2706, 2707, 2709, 2710, 2711, 2712, 2729, 2730, 2731,
2732, 2743, 2744, 2745, 2746, 2747, 2756, 2757, 2758, 2759, 2768, 2769, 2770, 2771, 2772, 2779, 2781, 2782, 2783, 2789, 2790, 2791, 2792, 2793, 2799, 2800, 2801, 2802, 2806, 2807, 2808, 2809, 2810, 2814, 2816, 2817, 2819, 2820, 2821,
2822, 2823, 2840, 2841, 2842, 2843, 2845, 2846, 2847, 2848, 2865, 2866, 2867, 2868, 2869, 2879, 2880, 2881, 2882, 2883, 2892, 2893, 2895, 2896, 2904, 2905, 2906, 2907, 2908, 2915, 2916, 2917, 2918, 2919, 2925, 2926, 2927, 2928, 2929,
2934, 2935, 2936, 2937, 2938, 2942, 2943, 2945, 2946, 2949, 2950, 2951, 2952, 2953, 2955, 2956, 2957, 2958, 2959, 2975, 2976, 2977, 2978, 2979, 2981, 2982, 2984, 2990, 2992, 2994, 2995, 2996, 2997, 2998, 3004, 3005, 3006, 3007, 3008,
3009, 3010, 3011, 3017, 3020, 3021, 3022, 3023, 3029, 3030, 3031, 3032, 3033, 3040, 3041, 3042, 3043, 3044, 3050, 3051, 3052, 3053, 3059, 3060, 3061, 3067, 3068, 3074, 3080, 3081, 3082, 3083, 3085, 3086, 3087, 3088, 3089, 3090, 3091,
3092, 3093, 3094, 3095, 3096, 3097, 3098, 3099, 3100, 3101, 3102, 3103, 3109, 3110, 3111, 3112, 3113, 3114, 3115, 3116, 3122, 3123, 3124, 3125, 3126, 3128, 3134, 3135, 3136, 3137, 3138, 3139, 3145, 3146, 3147, 3148, 3149, 3155, 3157,
3158, 3164, 3165, 3166, 3172, 3173, 3179, 3185, 3186, 3187, 3188, 3189, 3191, 3192, 3193, 3194, 3195, 3196, 3197, 3198, 3199, 3200, 3201, 3202, 3203, 3204, 3205, 3206, 3207, 3213, 3214, 3215, 3216, 3217, 3218, 3219, 3225, 3226, 3227,
3228, 3229, 3230, 3236, 3237, 3238, 3239, 3240, 3247, 3248, 3249, 3255, 3257, 3263, 3264, 3270, 3276, 3277, 3278, 3279, 3280, 3281, 3282, 3283, 3284, 3285, 3286, 3287, 3288, 3289, 3290, 3291, 3293, 3295, 3296, 3297, 3303, 3304, 3305,
3306, 3307, 3308, 3314, 3315, 3316, 3317, 3318, 3324, 3325, 3326, 3327, 3334, 3335, 3341, 3342, 3348, 3354, 3355, 3356, 3357, 3358, 3359, 3360, 3361, 3362, 3363, 3364, 3365, 3366, 3367, 3368, 3369, 3371, 3372, 3373, 3374, 3380, 3381,
3382, 3383, 3384, 3390, 3391, 3392, 3393, 3399, 3400, 3401, 3407, 3408, 3414, 3421, 3422, 3423, 3424, 3425, 3426, 3427, 3428, 3429, 3430, 3431, 3432, 3433, 3434, 3435, 3436, 3437, 3438, 3445, 3446, 3447, 3448, 3454, 3455, 3456, 3462,
3463, 3469, 3475, 3476, 3477, 3478, 3479, 3480, 3481, 3482, 3483, 3484, 3485, 3486, 3487, 3488, 3489, 3491, 3492, 3493, 3499, 3500, 3501, 3507, 3508, 3514, 3520, 3521, 3522, 3523, 3524, 3525, 3526, 3527, 3529, 3530, 3532, 3533, 3535,
3536, 3537, 3543, 3544, 3550, 3556, 3557, 3558, 3559, 3560, 3561, 3562, 3563, 3565, 3566, 3567, 3568, 3569, 3571, 3572, 3578, 3584, 3585, 3586, 3587, 3588, 3589, 3590, 3591, 3592, 3593, 3594, 3595, 3596, 3597, 3598, 3599, 3605, 3606,
3607, 3608, 3609, 3612, 3614, 3615, 3617, 3618, 3619 ];

vals:=[ 1, 7, 5, 9, 3, 5, 1, 2, 2, 2, 7, 2, 9, 3, 1, 9, 8, 5, 5, 5, 1, 5, 6, 2, 8, 6, 10, 10, 10, 4, 6, 8, 8, 8, 1, 7, 4, 1, 1, 9, 8, 1, 3, 3, 5, 6, 7, 4, 8, 3, 7, 10, 1, 9, 1, 3, 10, 5, 3, 7, 5, 1, 9, 1, 1, 1, 7, 5, 7, 10, 10, 2, 5, 4, 7, 2,
8, 5, 5, 5, 2, 3, 2, 6, 6, 10, 3, 9, 2, 10, 7, 7, 9, 9, 10, 2, 1, 1, 6, 3, 5, 6, 8, 10, 4, 3, 8, 7, 6, 10, 9, 9, 1, 7, 6, 1, 1, 5, 2, 9, 6, 9, 4, 1, 3, 2, 9, 4, 3, 1, 7, 2, 4, 10, 1, 5, 9, 8, 5, 2, 7, 5, 6, 2, 10, 4, 3, 9, 5, 7, 10, 2,
6, 7, 1, 3, 5, 9, 8, 2, 7, 6, 9, 2, 9, 1, 4, 6, 5, 6, 8, 10, 4, 1, 10, 7, 2, 8, 3, 1, 5, 6, 2, 9, 5, 5, 8, 10, 9, 6, 7, 9, 2, 3, 4, 10, 1, 2, 1, 4, 5, 6, 7, 7, 9, 3, 6, 4, 1, 6, 5, 2, 10, 3, 8, 5, 8, 2, 9, 6, 10, 1, 8, 1, 9, 8, 6, 3, 5,
1, 7, 8, 4, 8, 4, 3, 5, 4, 7, 6, 10, 3, 7, 9, 1, 10, 9, 10, 7, 9, 9, 1, 4, 9, 9, 8, 4, 2, 6, 2, 7, 7, 9, 1, 3, 8, 10, 2, 8, 2, 9, 3, 5, 4, 9, 2, 4, 2, 10, 6, 5, 10, 5, 4, 9, 3, 4, 4, 10, 6, 2, 10, 10, 10, 7, 8, 8, 4, 3, 1, 9, 9, 10, 1,
2, 10, 9, 3, 2, 2, 3, 4, 9, 8, 8, 8, 9, 7, 3, 8, 5, 3, 6, 2, 5, 5, 2, 10, 6, 9, 9, 9, 6, 1, 2, 6, 6, 6, 9, 2, 8, 8, 8, 1, 10, 4, 2, 5, 9, 10, 10, 2, 1, 2, 9, 8, 3, 8, 4, 7, 10, 9, 2, 8, 10, 5, 1, 9, 9, 2, 3, 7, 10, 10, 3, 1, 4, 2, 2, 7,
8, 10, 5, 5, 1, 4, 6, 5, 6, 3, 10, 4, 7, 4, 2, 7, 6, 2, 1, 9, 1, 4, 5, 8, 6, 5, 8, 2, 2, 5, 7, 9, 5, 5, 7, 9, 5, 8, 2, 2, 2, 6, 3, 10, 3, 8, 3, 9, 9, 1, 8, 6, 7, 9, 5, 5, 5, 4, 2, 3, 2, 9, 2, 6, 6, 8, 9, 2, 6, 6, 10, 1, 2, 9, 7, 3, 6, 5,
10, 4, 10, 8, 1, 2, 5, 10, 3, 3, 6, 4, 8, 9, 5, 7, 4, 7, 9, 1, 10, 5, 10, 2, 10, 5, 2, 8, 6, 8, 4, 6, 2, 6, 7, 7, 8, 10, 9, 2, 4, 1, 8, 2, 10, 9, 6, 1, 8, 4, 10, 7, 4, 2, 8, 9, 1, 6, 9, 3, 10, 8, 9, 5, 4, 8, 2, 10, 10, 8, 8, 5, 2, 2, 7,
1, 6, 8, 1, 10, 4, 2, 3, 6, 1, 1, 9, 3, 3, 3, 10, 4, 2, 2, 10, 7, 1, 5, 4, 10, 8, 2, 4, 4, 8, 4, 6, 5, 6, 6, 2, 10, 8, 9, 5, 4, 8, 8, 5, 8, 1, 10, 1, 1, 4, 7, 2, 10, 4, 6, 8, 3, 10, 1, 7, 2, 9, 8, 1, 10, 6, 7, 9, 3, 10, 7, 10, 5, 9, 8,
10, 6, 8, 2, 1, 7, 2, 6, 3, 7, 1, 8, 2, 10, 9, 6, 1, 8, 10, 6, 8, 7, 5, 3, 8, 1, 3, 8, 5, 4, 2, 8, 1, 8, 5, 3, 9, 10, 8, 10, 7, 3, 10, 2, 6, 9, 4, 3, 2, 1, 9, 10, 10, 6, 8, 2, 7, 5, 10, 8, 9, 4, 5, 6, 7, 7, 3, 8, 10, 10, 8, 2, 9, 9, 10,
2, 4, 5, 9, 7, 5, 1, 6, 10, 5, 8, 5, 4, 9, 9, 4, 8, 10, 7, 3, 10, 2, 1, 9, 10, 5, 10, 8, 7, 7, 8, 5, 6, 2, 8, 3, 7, 5, 6, 2, 9, 10, 4, 5, 2, 7, 10, 1, 6, 10, 8, 3, 7, 8, 4, 10, 7, 4, 2, 6, 3, 8, 5, 4, 2, 8, 1, 4, 7, 9, 3, 8, 4, 6, 4, 9,
4, 1, 10, 7, 3, 7, 4, 6, 10, 7, 1, 2, 1, 10, 5, 1, 6, 8, 3, 10, 2, 3, 4, 2, 8, 5, 9, 2, 4, 10, 3, 7, 8, 9, 8, 2, 1, 8, 9, 2, 9, 7, 9, 2, 3, 5, 8, 6, 3, 7, 2, 1, 5, 7, 4, 7, 3, 7, 4, 6, 10, 5, 1, 6, 3, 4, 2, 10, 3, 8, 7, 7, 2, 4, 9, 10,
6, 1, 5, 8, 2, 10, 8, 9, 1, 6, 9, 3, 8, 8, 8, 5, 3, 9, 10, 7, 4, 9, 4, 1, 10, 10, 4, 9, 7, 2, 3, 4, 2, 1, 1, 9, 3, 3, 1, 7, 7, 2, 4, 2, 10, 10, 7, 4, 9, 7, 10, 9, 5, 4, 2, 2, 10, 5, 9, 5, 6, 3, 8, 10, 3, 3, 2, 2, 7, 2, 1, 6, 6, 9, 1, 2,
1, 9, 5, 1, 5, 4, 3, 4, 2, 1, 1, 7, 2, 4, 2, 7, 10, 2, 10, 8, 4, 8, 3, 6, 3, 6, 5, 10, 4, 8, 9, 7, 1, 3, 6, 4, 8, 9, 5, 6, 3, 1, 10, 5, 8, 7, 9, 8, 10, 6, 8, 4, 6, 2, 6, 7, 4, 4, 7, 7, 2, 2, 2, 9, 9, 7, 5, 7, 6, 1, 5, 5, 7, 3, 4, 5, 3,
9, 2, 6, 8, 8, 6, 6, 10, 3, 7, 1, 6, 9, 7, 5, 9, 9, 9, 8, 6, 6, 8, 10, 3, 5, 2, 10, 1, 7, 1, 7, 2, 9, 8, 2, 6, 3, 1, 7, 7, 10, 5, 9, 8, 2, 10, 8, 4, 7, 2, 6, 3, 7, 7, 8, 1, 3, 5, 10, 8, 8, 1, 7, 2, 3, 2, 5, 7, 5, 10, 2, 2, 9, 9, 2, 7, 6,
7, 5, 1, 9, 8, 7, 2, 6, 10, 5, 1, 4, 7, 9, 2, 8, 8, 6, 5, 5, 8, 6, 8, 10, 1, 6, 9, 6, 2, 9, 10, 4, 8, 6, 7, 4, 6, 10, 8, 3, 2, 5, 1, 3, 3, 6, 9, 7, 5, 3, 8, 4, 3, 4, 3, 4, 6, 4, 5, 9, 4, 7, 8, 10, 3, 6, 3, 2, 9, 8, 6, 2, 4, 5, 6, 1, 10,
2, 5, 6, 3, 2, 5, 6, 6, 8, 5, 3, 10, 6, 1, 5, 4, 8, 6, 6, 3, 10, 2, 4, 2, 3, 3, 5, 5, 9, 4, 5, 10, 10, 3, 7, 6, 3, 9, 7, 5, 9, 9, 3, 10, 8, 8, 10, 1, 5, 5, 4, 1, 6, 4, 5, 4, 7, 9, 8, 9, 9, 6, 6, 1, 2, 9, 5, 2, 2, 1, 3, 6, 2, 2, 7, 10, 7,
6, 4, 9, 6, 1, 10, 4, 4, 2, 10, 7, 4, 7, 7, 9, 3, 6, 2, 7, 7, 4, 3, 2, 10, 7, 5, 1, 3, 8, 10, 10, 2, 9, 8, 5, 7, 5, 3, 3, 7, 5, 2, 3, 6, 5, 1, 6, 1, 6, 3, 7, 8, 7, 9, 2, 3, 3, 3, 2, 7, 10, 2, 5, 2, 4, 4, 2, 7, 3, 2, 2, 6, 6, 3, 4, 2, 5,
4, 7, 5, 1, 3, 8, 1, 8, 7, 4, 7, 6, 4, 6, 7, 3, 7, 5, 2, 1, 3, 8, 2, 7, 7, 9, 7, 6, 6, 5, 10, 4, 5, 10, 7, 10, 6, 3, 4, 2, 7, 10, 5, 3, 2, 4, 10, 5, 8, 3, 5, 8, 10, 10, 7, 4, 7, 3, 9, 3, 7, 3, 5, 7, 3, 6, 5, 1, 2, 7, 7, 4, 9, 2, 4, 2, 3,
6, 7, 10, 10, 4, 8, 7, 2, 5, 4, 6, 2, 1, 10, 2, 9, 1, 4, 6, 4, 3, 7, 3, 2, 4, 3, 5, 6, 1, 6, 3, 7, 9, 7, 9, 4, 2, 4, 5, 9, 5, 5, 8, 6, 8, 10, 3, 10, 9, 8, 8, 7, 4, 6, 9, 7, 3, 2, 4, 6, 2, 5, 6, 1, 8, 7, 7, 6, 2, 2, 3, 5, 9, 2, 5, 7, 5,
3, 3, 7, 5, 2, 3, 6, 5, 1, 6, 1, 9, 3, 2, 1, 1, 7, 2, 4, 10, 6, 7, 6, 10, 8, 4, 1, 3, 8, 2, 7, 7, 9, 7, 6, 3, 7, 2, 4, 10, 3, 1, 2, 6, 3, 3, 3, 4, 9, 2, 4, 2, 3, 2, 2, 6, 7, 6, 1, 6, 3, 1, 9, 4, 1, 6, 4, 5, 9, 1, 4, 7, 10, 8, 2, 3, 3, 3,
9, 1, 6, 1, 3, 5, 2, 1, 10, 6, 8, 4, 3, 4, 6, 3, 5, 7 ];

f27:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f27[ents[i]]:=vals[i]; end for;

// Now set up the centralizer of L in GL(27,F), modulo the centralizer of H in GL(27,F). Notice that the action of L is 1+3+4+4+5+5+5, and the action of H is 1+8+9+9 (with 9 restricting as 4+5), so there is an obvious embedding of the centralizer of H into the centralizer of L. All that is left is the parameters for the copy of GL(3,k) that acts on the homogeneous 15-space.

R<m1,m2,m3,m4,m5,m6,m7,m8,m9>:=PolynomialRing(F,9);
mats:=MatrixRing(R,NumberOfRows(l1));
scal:=mats!1;

// These variables are the transpose of what you might expect.
// I messed them up and couldn't be bothered to reorder them.
// I have done it right in the E6 file.

for i in [1..5] do
  scal[12+i,12+i]:=m1; scal[17+i,12+i]:=m2; scal[22+i,12+i]:=m3;
  scal[12+i,17+i]:=m4; scal[17+i,17+i]:=m5; scal[22+i,17+i]:=m6;
  scal[12+i,22+i]:=m7; scal[17+i,22+i]:=m8; scal[22+i,22+i]:=m9;
end for;

// The matrix which, together with L, generated Alt(6).

h1:=GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9,5,7,0,0,0,0,0,0,0,0,5,8,5,7,10,0,0,0,0,0,0,0,0,0,0],
[0,10,6,10,0,0,0,0,0,0,0,0,3,9,5,10,8,0,0,0,0,0,0,0,0,0,0],
[0,6,2,10,0,0,0,0,0,0,0,0,2,9,8,9,2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,4,4,8,3,0,0,0,0,0,0,0,0,0,4,8,4,5,6,0,0,0,0,0],
[0,0,0,0,0,1,5,3,0,0,0,0,0,0,0,0,0,8,0,4,4,1,0,0,0,0,0],
[0,0,0,0,7,9,6,0,0,0,0,0,0,0,0,0,0,10,4,8,7,3,0,0,0,0,0],
[0,0,0,0,5,9,5,0,0,0,0,0,0,0,0,0,0,4,4,4,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,4,4,8,3,0,0,0,0,0,0,0,0,0,0,4,8,4,5,6],
[0,0,0,0,0,0,0,0,0,1,5,3,0,0,0,0,0,0,0,0,0,0,8,0,4,4,1],
[0,0,0,0,0,0,0,0,7,9,6,0,0,0,0,0,0,0,0,0,0,0,10,4,8,7,3],
[0,0,0,0,0,0,0,0,5,9,5,0,0,0,0,0,0,0,0,0,0,0,4,4,4,1,0],
[0,9,8,7,0,0,0,0,0,0,0,0,2,6,10,3,1,0,0,0,0,0,0,0,0,0,0],
[0,5,1,5,0,0,0,0,0,0,0,0,3,4,3,9,4,0,0,0,0,0,0,0,0,0,0],
[0,8,3,5,0,0,0,0,0,0,0,0,3,5,2,5,5,0,0,0,0,0,0,0,0,0,0],
[0,5,3,4,0,0,0,0,0,0,0,0,7,9,2,1,7,0,0,0,0,0,0,0,0,0,0],
[0,9,8,3,0,0,0,0,0,0,0,0,3,0,3,2,10,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,10,1,1,6,0,0,0,0,0,0,0,0,0,3,4,8,2,6,0,0,0,0,0],
[0,0,0,0,9,8,3,8,0,0,0,0,0,0,0,0,0,3,5,9,9,4,0,0,0,0,0],
[0,0,0,0,8,10,7,1,0,0,0,0,0,0,0,0,0,8,3,6,9,5,0,0,0,0,0],
[0,0,0,0,7,9,3,6,0,0,0,0,0,0,0,0,0,6,2,6,5,6,0,0,0,0,0],
[0,0,0,0,8,4,1,8,0,0,0,0,0,0,0,0,0,8,1,9,8,4,0,0,0,0,0],
[0,0,0,0,0,0,0,0,10,1,1,6,0,0,0,0,0,0,0,0,0,0,3,4,8,2,6],
[0,0,0,0,0,0,0,0,9,8,3,8,0,0,0,0,0,0,0,0,0,0,3,5,9,9,4],
[0,0,0,0,0,0,0,0,8,10,7,1,0,0,0,0,0,0,0,0,0,0,8,3,6,9,5],
[0,0,0,0,0,0,0,0,7,9,3,6,0,0,0,0,0,0,0,0,0,0,6,2,6,5,6],
[0,0,0,0,0,0,0,0,8,4,1,8,0,0,0,0,0,0,0,0,0,0,8,1,9,8,4]];


// We also need this matrix ring so we can multiply elements of E6 by scal, as we have to coerce them into this ring first

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine)
// satisfies the equations mentioned
V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};


function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f27[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

// We only need the first 500 relations before the two solutions are uniquely determined.

rels:=[]; for i in [1..500] do Append(~rels,ProdRel(seqs[i])); end for;

BB:=GroebnerBasis(rels);

// This yields two solutions, one of which is the image under the field automorphism of the other.
// Thus we only need check one.

BB eq [
    m1 + 7*m8,
    m2 + 9,
    m3 + 8*m8,
    m4 + 6*m8,
    m5 + 7,
    m6 + 5*m8,
    m7,
    (m8 - w^54)*(m8 - w^114),
    m9 + 9
];

coef1:=[-7*w^54,-9,-8*w^54,-6*w^54,-7,-5*w^54,0,w^54,-9];
coef2:=[-7*w^114,-9,-8*w^114,-6*w^114,-7,-5*w^114,0,w^114,-9];

scal1:=GL(27,F)!(Evaluate(scal,coef1));
scal2:=GL(27,F)!(Evaluate(scal,coef2));

htest1:=h1^scal1;
htest2:=h1^scal2;

// We delay checking that the htests lie in E6.

c1:=GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w^54,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w^54,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,w^54,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w^54,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90],
[0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6],
[0,0,0,0,0,0,0,0,0,0,0,0,w^54,0,0,0,0,w^66,0,0,0,0,5,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,0,0,0,0,w^66,0,0,0,0,5,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,0,0,0,0,w^66,0,0,0,0,5,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,0,0,0,0,w^66,0,0,0,0,5,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^54,0,0,0,0,w^66,0,0,0,0,5]];

c2:=GL(27,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,5,0,0,0,w^78,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w^114,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w^114,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,w^114,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w^114,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,5,0,0,0,0,w^90],
[0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,8,0,0,0,0,w^6],
[0,0,0,0,0,0,0,0,0,0,0,0,w^114,0,0,0,0,w^6,0,0,0,0,6,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^114,0,0,0,0,w^6,0,0,0,0,6,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^114,0,0,0,0,w^6,0,0,0,0,6,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^114,0,0,0,0,w^6,0,0,0,0,6,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^114,0,0,0,0,w^6,0,0,0,0,6]];

// c1 commutes with both htests.
&and[c1*i eq i*c1:i in [l1,l2,htest1,htest2]];

// c2 commutes with L and maps htest1 to htest2
&and[c1*i eq i*c1:i in [l1,l2]];
htest1^c2 eq htest2;

// Now we show that htest1, c1 and c2 lie inside E6.

G:=sub<GL(27,F)|l1,l2,htest1,c1,c2>;
Gtree:=CompositionTree(G);
CompositionTreeNonAbelianFactors(G) eq [* <"2A", 2, 11>, <"2A", 2, 11> *];

// Let's pump this up to an E6, or at least a 2E6(11).

x1:=GL(27,F)![[7,0,0,0,1,10,0,3,0,0,0,0,9,9,7,10,4,8,9,10,4,3,0,0,0,0,0],
[0,2,5,4,7,0,2,3,0,5,0,5,4,5,6,2,0,4,3,9,1,7,5,6,0,9,6],
[0,0,6,5,10,0,2,1,2,2,2,1,1,3,0,2,4,9,5,0,7,10,0,8,9,6,3],
[0,4,1,3,4,10,2,4,9,1,0,7,6,7,4,7,1,5,2,2,1,5,2,0,1,0,1],
[1,7,9,9,8,9,4,2,8,10,3,3,7,8,8,8,8,5,0,6,10,8,4,1,0,2,8],
[0,9,7,8,9,6,10,1,1,2,2,4,4,8,10,1,0,0,0,9,4,8,6,5,7,0,2],
[8,9,6,3,9,1,3,2,7,4,2,8,1,0,6,0,2,0,7,4,10,3,6,6,2,3,8],
[2,7,5,1,4,4,10,5,3,5,3,9,10,5,5,2,5,9,9,5,9,6,4,10,5,9,7],
[0,7,9,0,0,10,7,8,0,9,5,5,3,10,2,2,10,8,10,4,9,0,9,7,0,4,7],
[0,2,8,0,9,8,0,3,6,5,2,3,6,2,9,2,8,5,2,5,5,7,4,9,10,10,3],
[0,3,1,5,2,1,8,1,3,4,9,1,6,2,1,4,7,6,4,10,2,10,6,5,2,0,1],
[0,0,6,7,8,9,2,1,6,7,0,0,1,1,5,10,3,9,0,6,5,1,7,7,0,2,5],
[8,3,0,4,0,1,3,7,3,8,8,7,3,6,3,3,5,6,2,4,8,6,3,1,10,10,4],
[7,8,5,2,2,5,2,7,5,0,7,3,2,5,1,6,7,1,8,0,7,7,0,4,6,10,6],
[2,9,4,4,8,10,7,0,1,4,10,4,9,5,9,2,10,2,0,1,10,7,10,1,9,2,0],
[7,4,7,8,6,6,4,8,0,10,7,0,7,10,4,6,5,9,0,1,8,2,6,1,4,0,1],
[0,6,5,5,3,6,2,4,1,5,9,6,8,5,2,10,1,6,1,4,0,6,7,0,1,7,5],
[3,7,4,3,1,9,3,6,5,0,1,3,8,9,2,6,4,2,8,3,7,10,1,5,6,9,1],
[0,6,0,1,10,5,3,3,8,10,0,5,6,10,8,7,8,10,0,6,8,7,1,9,0,5,5],
[3,2,1,5,4,6,8,8,7,6,9,3,5,10,9,0,6,10,5,8,4,1,0,6,0,7,3],
[0,2,9,8,6,10,7,2,4,9,9,4,1,5,4,3,7,9,8,1,2,5,4,9,3,6,5],
[10,8,2,6,0,7,4,10,0,0,6,1,6,0,7,7,4,7,9,9,6,0,1,1,0,0,1],
[0,8,6,3,4,2,4,10,9,10,4,4,6,8,7,9,5,0,1,2,0,1,1,8,2,8,2],
[0,5,1,10,10,3,9,8,5,9,4,4,5,4,0,6,3,8,3,6,10,8,3,2,5,9,2],
[0,1,9,10,2,0,1,0,0,7,6,0,6,9,8,2,3,2,2,3,0,1,1,9,5,4,7],
[0,8,5,7,7,1,2,5,9,6,8,10,10,6,5,10,10,8,3,5,7,10,10,9,4,10,0],
[0,8,6,4,4,9,8,5,4,0,3,1,8,2,6,9,1,3,4,1,7,1,2,9,2,10,1]];

G:=sub<GL(27,F)|l1,l2,htest1,c1,c2,x1>;
Gtree:=CompositionTree(G);
CompositionTreeNonAbelianFactors(G) eq [* <"2E", 6, 11> *];

// Thus there is a unique Alt(6) containing Alt(5), and it commutes with
// a 3, so lies in A2A2, and is therefore a blueprint for M(F4).

// We now give code that can prove that the trilinear form we gave is the correct one. This came from C4, so first
// we produce the space of 3-forms on L itself, and then map C4 over to contain L and reduce the space to dimension 1.

function CheckE6Form()

mat:=[];
for h in [l1,l2] do
  for nn in [1..#seqs] do a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
end for;

// First, check that x1,l1 and l2 generate PSp(8,11).

GG:=sub<GL(27,F)|l1,l2,x1>;
GGtree:=CompositionTree(GG);
CompositionTreeNonAbelianFactors(GG) eq [*<"C",4,11>*];
CompositionTreeOrder(GG) eq Order(Sp(8,11)) div 2;

// Now, the space of 3-forms is 75-dimensional for L. So choose 75
// elts of seqs at random. These worked, so fix these:

ss:=[ 123, 148, 214, 234, 289, 344, 367, 384, 420, 509, 523, 617, 667, 782, 786, 875, 909, 1055, 1092, 1184, 1191, 1203, 1219, 1268, 1287, 1447, 1450, 1484, 1487, 1549, 1628, 1631, 1641, 1660, 1701, 1902, 1950, 1953, 1971, 2010, 2063, 2181,
2242, 2278, 2305, 2344, 2395, 2417, 2471, 2472, 2492, 2510, 2643, 2856, 2859, 2873, 2963, 2998, 3085, 3146, 3157, 3174, 3191, 3231, 3243, 3249, 3285, 3340, 3400, 3473, 3496, 3529, 3572, 3613 ];

for nn in ss do a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
  val:=[F!0:i in [1..#seqs]];
  for i in [1..NumberOfRows(x1)] do if(x1[a,i] ne 0) then for j in [1..NumberOfRows(x1)] do if(x1[b,j] ne 0) then for k in [1..NumberOfRows(x1)] do
    val[Position(seqs,Sort([i,j,k]))]+:=x1[a,i]*x1[b,j]*x1[c,k];
  end for; end if; end for; end if; end for;
  val[nn]-:=1; Append(~mat,val); delete val;
end for;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
"Is the trilinear form given in this document correct?";
return &and[ftest[i] eq f27[i]:i in [1..#f27]];

end function;


"The function CheckE6Form() checks that the trilinear form f27 from E6 is correct";


==> anc/F4/PSL33p=2.txt <==
/* In this case we let H denote a copy of PSL(3,3), L denote the parabolic subgroup, and let G denote F4(4).
We give matrices defining L, an element of order 13 and an element of order 6. We give an element x that
conjugates our version of L into the normalizer of a torus of F4(7^12), as constructed using the GroupOfLieType
command. We give H as a pair of matrices, one of which lies in L and the other chosen at random. A posteriori,
one could produce H as a subgroup of F4 and show that no other overgroup of L preserves the F4 trilinear form,
but we prefer a less synthetic proof.

There are three conjugacy classes of subgroups in N_G(T) isomorphic to L. The one has the wrong Brauer character
on the minimal module, and the other is the image of it under the graph automorphism, hence has the wrong
Brauer character on the adjoint representation. Thus L is unique up to isomorphism in N_G(T), hence in G.

*/
F<w>:=GF(4);

l1:=GL(26,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]];

l2:=GL(26,F)![[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,w,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,w,0,0],
[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,w,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,w^2,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0]];

l3:=GL(26,F)![[1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,w,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,w,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w^2,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,w,0,0,0,0,0,0,0,0]];

L:=sub<GL(26,F)|l1,l2,l3>;

x:=GL(26,F)![[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1],
[0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],
[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],
[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],
[0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0],
[0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],
[0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0],
[0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1]];

h1:=GL(26,F)![[0,0,w^2,w^2,w^2,w^2,w^2,w^2,0,0,1,0,1,0,0,0,0,0,0,1,1,1,1,1,1,1],
[0,0,1,1,1,w,w,w,0,0,w^2,0,w^2,0,0,0,0,0,0,w,w,w,w,w^2,w^2,w^2],
[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[w^2,w,0,0,0,0,0,0,0,0,w,w^2,1,1,w^2,w,w^2,w^2,w,w,1,1,w^2,w^2,w^2,w],
[1,w,0,0,0,0,0,0,0,0,w,1,w^2,w^2,1,w,1,1,w,w,w^2,w^2,1,1,1,w],
[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1,w,0,0,0,0,0,0,0,0,1,w^2,w,w^2,1,w,w,1,w^2,w^2,1,1,w,w^2,w^2,1],
[w^2,w,0,0,0,0,0,0,0,0,w^2,1,w,1,w^2,w,w,w^2,1,1,w^2,w^2,w,1,1,w^2],
[w^2,w,0,0,0,0,0,0,0,0,1,w,w^2,1,w^2,w,1,w^2,w^2,w^2,w,w,1,w,w,1],
[1,w,0,0,0,0,0,0,0,0,w^2,w,1,w^2,1,w,w^2,1,1,1,w,w,w^2,w,w,w^2],
[w^2,1,w^2,w,1,w^2,w,1,0,0,w^2,w^2,w^2,0,w^2,1,w^2,0,1,w^2,1,w^2,1,w,1,w],
[0,0,w,w,w,1,1,1,0,0,w,w,0,0,0,0,w^2,0,w^2,0,0,w^2,w^2,w,0,0],
[w,1,w^2,1,w,w^2,1,w,0,0,w,w,w,0,w,1,w,0,1,w,1,w,1,w^2,1,w^2],
[w^2,1,1,w^2,w,w,1,w^2,0,0,w,w,w,0,w^2,1,1,0,w,1,w,1,w,1,w^2,1],
[0,0,w^2,1,w,w^2,1,w,0,0,1,1,1,w^2,w,1,w^2,w,w,w^2,w,w^2,w,w,w^2,w],
[w,1,1,w,w^2,w,w^2,1,0,0,w,w,w,w^2,0,0,w,w,1,w,1,w,1,w^2,1,w^2],
[w^2,1,w^2,w,1,w^2,w,1,0,0,w,w,w,w,0,0,1,w^2,w,1,w,1,w,1,w^2,1],
[w^2,1,w,1,w^2,1,w^2,w,0,0,w^2,w^2,w^2,w,0,0,w^2,w^2,1,w^2,1,w^2,1,w,1,w],
[w,1,w^2,1,w,w^2,1,w,0,0,w^2,w^2,w^2,w^2,0,0,1,w,w^2,1,w^2,1,w^2,1,w,1],
[0,0,w,w,w,1,1,1,0,0,0,w,w,0,0,0,w^2,0,w^2,w^2,w^2,0,0,0,w,w],
[w^2,1,w,1,w^2,1,w^2,w,0,0,1,1,1,0,w^2,1,w,0,w^2,w,w^2,w,w^2,w^2,w,w^2],
[w,1,1,w,w^2,w,w^2,1,0,0,1,1,1,0,w,1,w^2,0,w,w^2,w,w^2,w,w,w^2,w],
[0,0,1,1,1,w,w,w,0,0,0,w^2,w^2,0,0,0,w,0,w,w,w,0,0,0,w^2,w^2],
[0,0,1,w,w^2,w,w^2,1,0,0,w^2,w^2,w^2,w^2,w,1,1,w,w^2,1,w^2,1,w^2,1,w,1],
[0,0,w,1,w^2,1,w^2,w,0,0,w,w,w,w,w^2,1,1,w^2,w,1,w,1,w,1,w^2,1],
[0,0,w^2,w^2,w^2,w^2,w^2,w^2,0,0,1,1,0,0,0,0,1,0,1,0,0,1,1,1,0,0]];

H:=sub<GL(26,F)|[l1,l2,l3,h1]>;

j1:=GL(26,F)![[1,0,0,w^2,w^2,0,w^2,w^2,w^2,w^2,w^2,0,w^2,w^2,w^2,1,w^2,w,w^2,w,1,1,w,1,1,w^2],
[0,1,0,1,w,0,w,1,1,w,1,w^2,w,1,w,w^2,1,w^2,w,0,w,w^2,w,w^2,w,w^2],
[1,w,w^2,0,0,0,1,0,w,0,0,w^2,w,w^2,0,0,w,w,w^2,0,1,w,0,w^2,0,w],
[0,0,w^2,w^2,w^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0],
[w^2,w,w^2,0,0,0,0,1,0,w,w,w^2,0,0,w^2,1,w^2,0,w,0,w,1,0,0,w^2,1],
[w^2,w,0,1,0,w,0,0,0,w^2,w^2,0,1,0,w,w^2,w^2,0,0,w^2,1,0,w,w^2,w,0],
[0,0,0,0,0,w,w,w,0,0,w^2,0,w^2,0,0,0,0,0,0,0,0,0,0,w^2,w^2,w^2],
[1,w,0,0,1,w,0,0,w^2,0,1,0,w^2,w,0,0,0,1,w^2,w,0,1,w^2,w,w^2,0],
[w^2,w,0,0,w,0,w^2,0,0,1,0,w^2,w^2,0,1,w,0,0,w,w,0,w^2,w^2,1,0,w],
[1,w,0,w,0,0,0,w^2,1,0,w^2,w^2,0,1,0,0,w,w^2,0,w^2,w^2,0,w,0,1,1],
[w^2,0,0,1,1,0,0,0,1,1,1,0,1,w^2,w^2,1,w^2,w,w^2,1,1,1,1,w^2,w^2,0],
[1,w,0,0,w,0,w,w^2,w^2,0,0,w,w,w,0,0,0,1,1,w^2,0,w,1,0,w,0],
[w,1,0,1,0,1,1,w^2,0,w,1,w^2,w^2,0,1,w,w^2,0,0,w^2,1,0,w,1,1,w^2],
[w^2,w,0,0,w^2,0,w,0,0,1,0,w,w,1,1,w,0,w,w^2,w^2,0,1,1,w^2,0,1],
[w^2,1,0,w,0,0,0,1,w^2,0,1,1,0,w^2,w,1,w,w,0,w^2,w^2,0,w,0,w,w],
[w,w^2,0,1,0,0,0,w^2,w,0,w^2,w^2,0,w,w^2,w,1,1,0,w,w,0,1,0,1,1],
[w^2,1,w,w,w^2,0,w,0,1,0,0,1,w^2,w,0,0,w^2,1,0,0,1,1,w,1,0,w^2],
[1,w^2,0,0,1,0,w^2,0,0,w,0,w^2,w^2,w^2,w,w^2,0,1,1,1,0,w,w,1,0,w],
[w,0,0,0,0,0,w,w,w,w,w^2,0,w^2,w^2,w^2,1,w^2,w,w^2,0,w,w,0,1,1,1],
[1,w^2,0,1,w^2,0,0,1,0,w^2,w,w^2,0,0,1,w,w^2,0,w^2,w^2,0,w^2,0,0,w^2,1],
[1,w,w,1,w,0,w^2,0,w,0,0,w,1,w^2,0,0,0,w,w^2,0,w,1,1,w,0,1],
[0,w,w,0,0,0,w^2,1,w^2,1,w,1,1,1,w,w^2,w^2,w^2,0,0,w,0,0,w,w^2,0],
[w^2,w,w,w,1,0,0,w^2,0,w,1,w,0,0,w^2,1,w^2,0,0,1,1,w,0,0,w,w^2],
[w^2,w,0,w,0,0,w^2,w,0,w^2,w,w,0,0,w,w^2,1,0,0,1,w,0,w^2,w,0,w],
[w^2,w^2,0,w,w^2,1,0,0,w^2,w,1,0,0,w,1,w,1,1,w,0,w,w^2,1,0,w^2,0],
[w^2,1,0,0,1,1,w^2,1,w,0,w^2,w^2,1,1,0,0,0,w^2,w^2,w,0,1,w^2,1,1,0]];

J:=sub<GL(26,F)|[l1,l2,l3,h1,j1]>;

/* We next give the symmetric trilinear form that comes from F4. This was found by choosing elements of F4, mapping
them to lie over our copy of L, and then using the G-invariance of the form to obtain constraints on the structure
constants of it. Code is included at the end to reconstruct this, but it can take a while, so we give it here for
ease of calculations.
*/

// We need the indices of the trilinear form as well.
seqs:=[[i,j,k]:i,j,k in [1..NumberOfRows(l1)]|i le j and j le k];

ents:=[61,97,118,135,138,157,175,186,190,205,227,240,255,262,263,277,304,322,330,345,386,400,408,422,432,460,479,496,500,515,529,
549,552,565,568,576,587,613,629,659,665,670,702,769,789,845,846,877,896,909,924,927,943,952,1026,1064,1135,1139,1150,1151,1195,
1201,1216,1220,1226,1234,1278,1299,1377,1389,1426,1439,1450,1455,1468,1474,1480,1492,1528,1603,1631,1651,1654,1661,1676,1696,1732,
1825,1828,1855,1859,1877,1885,1888,1905,1943,2016,2030,2043,2055,2063,2066,2077,2094,2097,2135,2181,2197,2209,2231,2262,2277,2285,
2292,2295,2300,2331,2348,2366,2374,2414,2432,2437,2444,2450,2452,2478,2509,2524,2527,2538,2543,2555,2593,2624,2634,2641,2645,2656,
2673,2676,2712,2740,2751,2759,2762,2779,2820,2884,2889,2896,2902,2960,2968,2975,2978,3011,3026,3034,3049,3074,3077,3080,3098,3128,
3133,3148,3166,3201,3228];

f26:=[F!0:i in [1..#seqs]];
for i in [1..#ents] do f26[ents[i]]:=1; end for;


// Now set up the centralizer of L in GL(26,F), which is given by all possible matrices scal below.

R<a,b,c>:=PolynomialRing(F,3);
mats:=MatrixRing(R,NumberOfRows(l1));
scal:=mats!DiagonalMatrix([a,a,b,b,b,b,b,b,b,b,c,c,c,c,c,c,c,c,c,c,c,c,c,c,c,c]);
scal*(mats!l1) eq (mats!l1)*scal and scal*(mats!l2) eq (mats!l2)*scal and scal*(mats!l3) eq (mats!l3)*scal;

function Matricise(v)
return Matrix(1,NumberOfColumns(v),[R!v[i]:i in [1..NumberOfColumns(v)]]);
end function;

// We now show that g, which is the second generator of H (the first lies in L, so is fine) satisfies the equations mentioned
V:=GModule(L);
g:=mats!h1;

intseqs1:=[seqs[i]:i in ents];
intseqs:=&join{{[i[1],i[2],i[3]],[i[1],i[3],i[2]],[i[2],i[1],i[3]],[i[2],i[3],i[1]],[i[3],i[1],i[2]],[i[3],i[2],i[1]]}:i in intseqs1};

function ProdRel(seq)

u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u1:=Matricise(u)*scal; v1:=Matricise(v)*scal; w1:=Matricise(w)*scal;
u2:=Matricise(u)*g*scal; v2:=Matricise(v)*g*scal; w2:=Matricise(w)*g*scal;
e1:=&+[u1[1,i[1]]*v1[1,i[2]]*w1[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[1,i[1]]*v2[1,i[2]]*w2[1,i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];

return e1-e2;
end function;

function CheckRel(seq,gg)
u:=V.seq[1]; v:=V.seq[2]; w:=V.seq[3];
u2:=u^gg; v2:=v^gg; w2:=w^gg;
e1:=&+[u[i[1]]*v[i[2]]*w[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
e2:=&+[u2[i[1]]*v2[i[2]]*w2[i[3]]*f26[Position(seqs,Sort([i[1],i[2],i[3]]))]:i in intseqs];
return e1-e2;
end function;

function CheckDetermination()

ProdRel([1,4,18]) eq w*c^2*(a+c);
ProdRel([1,4,21]) eq c^2*(b+w*c);

// Thus a=c and b=w*c

// We now double check by placing J=PSL_4(3) inside F4 to contain this copy of H.

coeffs:=[1,w,1];
sca:=GL(26,F)!Evaluate(scal,coeffs);
j2:=j1^sca;
h2:=h1^sca;

{CheckRel(i,h2):i in seqs} eq {0};
{CheckRel(i,j2):i in seqs} eq {0};

return 0;
end function;

// We now give code that can prove that the trilinear form we gave is the correct one.

function CheckF4Form()

q:=4;
F<w>:=GF(q);
GG:=GroupOfLieType("F4",q);
W:=VectorSpace(GF(q),4);
rho:=StandardRepresentation(GG);
Over:=GL(26,q);
g1:=elt<GG|W![w,1,1,1]>;
g2:=elt<GG|W![1,w,1,1]>;
g3:=elt<GG|W![1,1,w,1]>;
g4:=elt<GG|W![1,1,1,w]>;
Refs:=Reflections(GG);
Mats:=[rho(i):i in [g1,g2,g3,g4]];
MatsE:=[rho(i):i in Refs];
NGT:=sub<Over|Mats cat MatsE>;

// Confirm that L is a subgroup of F4 via conjugation by x:

x*l1*x^-1 in NGT and x*l2*x^-1 in NGT and x*l3*x^-1 in NGT;


// Now build the matrix of linear relations that the trilinear form must satisfy.

mat:=[];
repeat y1:=Random(NGT); y2:=Random(NGT); until NGT eq sub<NGT|y1,y2>;
for h in [x^-1*y1*x,x^-1*y2*x] do
  for nn in [1..#seqs] do a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
end for;

repeat
  h:=x^-1*rho(Random(GG))*x;
  for iii in [1..5] do nn:=Random([1..#seqs]); a:=seqs[nn,1]; b:=seqs[nn,2]; c:=seqs[nn,3];
    val:=[F!0:i in [1..#seqs]];
    for i in [1..NumberOfRows(h)] do if(h[a,i] ne 0) then for j in [1..NumberOfRows(h)] do if(h[b,j] ne 0) then for k in [1..NumberOfRows(h)] do
      val[Position(seqs,Sort([i,j,k]))]+:=h[a,i]*h[b,j]*h[c,k];
    end for; end if; end for; end if; end for;
    val[nn]-:=1; Append(~mat,val); delete val;
  end for;
  delete h;
until Dimension(Nullspace(Transpose(Matrix(F,mat)))) eq 1;

ftest:=Nullspace(Transpose(Matrix(F,mat))).1;
"Is the trilinear form given in this document correct?";
return &and[ftest[i] eq f26[i]:i in [1..#f26]];

end function;

"The function CheckF4Form() checks that the trilinear form f26 from F4 is correct";
"The function CheckDetermination() checks that the determination of the possible conjugates into F4 is correct.";

